Low-energy effective field theory below the electroweak scale: matching at one loop

We compute the one-loop matching between the Standard Model Effective Field Theory and the low-energy effective field theory below the electroweak scale, where the heavy gauge bosons, the Higgs particle, and the top quark are integrated out. The complete set of matching equations is derived including effects up to dimension six in the power counting of both theories. We present the results for general flavor structures and include both the $CP$-even and $CP$-odd sectors. The matching equations express the masses, gauge couplings, as well as the coefficients of dipole, three-gluon, and four-fermion operators in the low-energy theory in terms of the parameters of the Standard Model Effective Field Theory. Using momentum insertion, we also obtain the matching for the $CP$-violating theta angles. Our results provide an ingredient for a model-independent analysis of constraints on physics beyond the Standard Model. They can be used for fixed-order calculations at one-loop accuracy and represent a first step towards a systematic next-to-leading-log analysis.

==> anc/SMEFT-LEFT-One-Loop.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    133778,       3527]
NotebookOptionsPosition[    125319,       3382]
NotebookOutlinePosition[    125714,       3398]
CellTagsIndexPosition[    125671,       3395]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Low-energy effective field theory below the electroweak scale: matching at \
one loop\
\>", "Title",
 CellChangeTimes->{{3.7740305242097187`*^9, 3.7740305469323883`*^9}, 
   3.775409201014748*^9, {3.7754092747381067`*^9, 
   3.7754092765672503`*^9}},ExpressionUUID->"b2a286b4-4e0a-456b-b784-\
2bf38ab43f5f"],

Cell[TextData[{
 "Wouter Dekens, Peter Stoffer\n\n",
 ButtonBox["arXiv:1908.05295 [hep-ph]",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/1908.05295"], None},
  ButtonNote->"https://arxiv.org/abs/1908.05295"],
 "\n\nv1: 2019-08-21\nv3: 2022-11-09 \[LongDash] including erratum \
(evanescent contribution from tree-level matching)"
}], "Text",
 CellChangeTimes->{{3.774030679825966*^9, 3.7740307379723873`*^9}, {
  3.774030775323946*^9, 3.774030779571828*^9}, {3.7740637359252443`*^9, 
  3.7740637360436783`*^9}, {3.775408062877491*^9, 3.775408063225032*^9}, {
  3.775409191150275*^9, 3.775409218438128*^9}, {3.7754092597947483`*^9, 
  3.7754092650532846`*^9}, {3.7754093150274677`*^9, 3.775409315030829*^9}, {
  3.775409351740418*^9, 3.775409361185142*^9}, {3.874824559060027*^9, 
  3.874824610909993*^9}, {3.876988836503737*^9, 
  3.87698883806048*^9}},ExpressionUUID->"4d92e8d8-b73f-4b62-84c1-\
28d7fb4626a5"],

Cell[CellGroupData[{

Cell["File input\[LongDash]evaluate first", "Section",
 CellChangeTimes->{{3.7740307912903833`*^9, 3.7740307975917473`*^9}, {
   3.774032330092627*^9, 3.7740323341134987`*^9}, 3.7740637441532516`*^9, {
   3.7740655514415617`*^9, 
   3.774065572287805*^9}},ExpressionUUID->"63837b4e-a9f2-4d79-bb2f-\
e9e2c85a8bd0"],

Cell["\<\
Evaluate this part to read in all the results. Do not change anything in the \
subdirectory \[OpenCurlyDoubleQuote]../matching\[CloseCurlyDoubleQuote].\
\>", "Text",
 CellChangeTimes->{{3.774064447520002*^9, 
  3.774064511468874*^9}},ExpressionUUID->"181edcf7-fafc-4e1f-8413-\
1a2f1ee7b5d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6967957436476583`*^9, 3.6967957646614122`*^9}, {
  3.709322375284267*^9, 3.70932237749088*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4b1581ef-d981-4c65-8767-35cdc0f8679b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"classes", "=", 
   RowBox[{"FileNames", "[", "\"\<matching/*__*\>\"", "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.7740309567740307`*^9, 3.774030967520062*^9}, {
   3.7740310042782993`*^9, 3.774031006181778*^9}, {3.77403105448265*^9, 
   3.7740310606663303`*^9}, 3.774031172520493*^9, {3.7740312884995747`*^9, 
   3.774031288957531*^9}, {3.774031748049181*^9, 3.774031748305273*^9}, 
   3.774975293685123*^9, 3.774975483095875*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"960e6b52-d39f-4787-9ae0-5f2241ccd2d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"classNames", "=", 
   RowBox[{"StringExtract", "[", 
    RowBox[{"classes", ",", 
     RowBox[{"\"\<__\>\"", "\[Rule]", "2"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.774031316888116*^9, 3.7740313455456657`*^9}, {
   3.7740314315221777`*^9, 3.774031451696541*^9}, {3.7740317119624567`*^9, 
   3.774031724169598*^9}, 3.7749753040337954`*^9, 3.7749754874458313`*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"ce83e2e3-f1f7-4c4b-9dcc-985c7f8655f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"files", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"FileNames", "[", 
      RowBox[{"class", "<>", "\"\</*.txt\>\""}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"class", ",", "classes"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7740314556758957`*^9, 3.774031494160185*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"af887fba-f48b-4b65-b118-481407582ce0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"allFiles", "=", 
   RowBox[{"files", "//", "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.774032122784174*^9, 3.7740321304903316`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"2dfa3032-5cc1-482a-9c96-6a2f65fd5c4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"convertName", "[", "fname_", "]"}], ":=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{
    RowBox[{"StringExtract", "[", 
     RowBox[{
      RowBox[{"FileNameTake", "[", "fname", "]"}], ",", 
      RowBox[{"\"\<.txt\>\"", "\[Rule]", "1"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<theta\>\"", "\[Rule]", "\"\<\[Theta]\>\""}], ",", 
      RowBox[{"\"\<nu\>\"", "\[Rule]", "\"\<\[Nu]\>\""}], ",", 
      RowBox[{"\"\<gamma\>\"", "\[Rule]", "\"\<\[Gamma]\>\""}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.774975993238312*^9, 3.774976033057287*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"d53daa50-7704-4f2e-95f3-d10151bca809"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"ToExpression", "[", 
    RowBox[{
     RowBox[{"convertName", "[", "file", "]"}], "<>", "\"\<=<<\\\"\>\"", "<>",
      "file", "<>", "\"\<\\\"\>\""}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"file", ",", "allFiles"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.774032272260038*^9, 3.774032301445993*^9}, {
  3.774975782766152*^9, 3.774975819403742*^9}, {3.774975867999689*^9, 
  3.774975893029361*^9}, {3.774975948728959*^9, 3.7749759494914417`*^9}, {
  3.774976029865679*^9, 3.774976039345607*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"ea15eacf-e596-4ed7-963d-3b813d0ceb5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"parameters", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"StringReplace", "[", 
        RowBox[{
         RowBox[{"classNames", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\"\<_eq_\>\"", "\[Rule]", "\"\< = \>\""}], ",", 
           RowBox[{"\"\<Delta\>\"", "\[Rule]", "\"\<\[CapitalDelta]\>\""}]}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"convertName", "/@", 
        RowBox[{"StringExtract", "[", 
         RowBox[{
          RowBox[{"files", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"\"\</\>\"", "\[Rule]", "3"}]}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"classNames", "//", "Length"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.774031575746121*^9, 3.7740316215193357`*^9}, {
   3.77403177462875*^9, 3.7740318348941517`*^9}, {3.774031876765217*^9, 
   3.7740319071089087`*^9}, {3.7740320014428673`*^9, 3.774032017997209*^9}, {
   3.7740320512452803`*^9, 3.774032060142563*^9}, 3.7740637809170218`*^9, {
   3.774975534213035*^9, 3.774975554340661*^9}, {3.774976054427991*^9, 
   3.7749760602596493`*^9}, {3.774976147391954*^9, 3.7749761874653597`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"4ee4a5bb-04d3-45a4-8f88-cb77133c17f0"]
}, Closed]],

Cell[CellGroupData[{

Cell["Wilson coefficients\[LongDash]evaluate next", "Section",
 CellChangeTimes->{{3.7609096848657017`*^9, 3.7609096926581078`*^9}, 
   3.761922658410674*^9, {3.7619228058816557`*^9, 3.761922817713119*^9}, 
   3.774064196354512*^9, {3.774065561786236*^9, 
   3.7740655768715897`*^9}},ExpressionUUID->"5b3d912f-6bcd-4a1f-9d22-\
fff46ce98d14"],

Cell["Collection of the SMEFT Wilson coefficients", "Text",
 CellChangeTimes->{{3.774064527822206*^9, 
  3.774064543963429*^9}},ExpressionUUID->"6f1b18a2-8826-496f-97c8-\
2ed8ae7624c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WCL5", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"C5", "[", 
       RowBox[{"pp", ",", "rr"}], "]"}], ",", 
      RowBox[{"C5Dag", "[", 
       RowBox[{"pp", ",", "rr"}], "]"}]}], "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.76244633576054*^9, 3.762446354651993*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"2e6a9e50-8d65-4a2b-aa4c-024d3825bb35"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WCL6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"CG", ",", "CGt", ",", "CW", ",", "CWt"}], "}"}], ",", 
     RowBox[{"{", "CH", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"CHBox", ",", "CHD"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "CHG", ",", "CHGt", ",", "CHW", ",", "CHWt", ",", "CHB", ",", "CHBt", 
       ",", "CHWB", ",", "CHWtB"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CeH", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CuH", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CdH", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CeHDag", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CuHDag", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CdHDag", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CeW", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CeB", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CuG", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CuW", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CuB", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CdG", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CdW", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CdB", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CeWDag", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CeBDag", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CuGDag", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CuWDag", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CuBDag", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CdGDag", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CdWDag", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CdBDag", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CHl1", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CHl3", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CHe", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CHq1", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CHq3", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CHu", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CHd", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CHud", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}], ",", 
       RowBox[{"CHudDag", "[", 
        RowBox[{"pp", ",", "rr"}], "]"}]}], "}"}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.76105668190128*^9, 3.7610569100342903`*^9}, {
  3.761058776164312*^9, 3.761058782956892*^9}, {3.761337331584141*^9, 
  3.761337341283717*^9}, {3.761337467293476*^9, 3.761337497945928*^9}, {
  3.7614264269482927`*^9, 3.7614264876478167`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"677a3e95-e87d-4731-8751-5cd0f94f0a16"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WCFourFermi", "[", 
    RowBox[{"pp_", ",", "rr_", ",", "ss_", ",", "tt_"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cll", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Cqq1", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Cqq3", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Clq1", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Clq3", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cee", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Cuu", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Cdd", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Ceu", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Ced", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Cud1", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Cud8", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cle", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Clu", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Cld", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Cqe", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Cqu1", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Cqu8", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Cqd1", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Cqd8", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"Cledq", "[", 
       RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"CledqDag", "[", 
       RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cquqd1", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Cquqd8", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Clequ1", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Clequ3", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cquqd1Dag", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Cquqd8Dag", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Clequ1Dag", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
       RowBox[{"Clequ3Dag", "[", 
        RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}]}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.762537048252882*^9, 3.7625371881369762`*^9}, {
  3.7625372211388397`*^9, 3.762537358791658*^9}, {3.7625375316231327`*^9, 
  3.762537565276545*^9}, {3.762537606387073*^9, 3.762537608715643*^9}, {
  3.7625393837134666`*^9, 3.762539390059765*^9}, {3.762572247416943*^9, 
  3.762572314335327*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"8c7163aa-b050-463b-ac10-b4324cb745a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WCBLviol", "[", 
    RowBox[{"pp_", ",", "rr_", ",", "ss_", ",", "tt_"}], "]"}], "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Cduql", "[", 
       RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Cqque", "[", 
       RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Cqqql", "[", 
       RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Cduue", "[", 
       RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}]}], 
     "\[IndentingNewLine]", "}"}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.762537048252882*^9, 3.7625371881369762`*^9}, {
   3.7625372211388397`*^9, 3.762537358791658*^9}, {3.7625375316231327`*^9, 
   3.762537565276545*^9}, {3.762537606387073*^9, 3.762537608715643*^9}, {
   3.7625393837134666`*^9, 3.762539390059765*^9}, {3.770618981033877*^9, 
   3.770619052935191*^9}, 3.77063745003325*^9, 3.771207242476902*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"2d48f5e0-2791-48c0-babe-0ac438fcb9db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"wctempl", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"WCL5", ",", "WCL6"}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"pp", "\[Rule]", "pp_"}], ",", 
         RowBox[{"rr", "\[Rule]", "rr_"}]}], "}"}]}], ",", 
      RowBox[{"WCFourFermi", "[", 
       RowBox[{"pp_", ",", "rr_", ",", "ss_", ",", "tt_"}], "]"}], ",", 
      RowBox[{"WCBLviol", "[", 
       RowBox[{"pp_", ",", "rr_", ",", "ss_", ",", "tt_"}], "]"}], ",", 
      RowBox[{"C5DagC5", "[", 
       RowBox[{"pp_", ",", "rr_"}], "]"}]}], "}"}], "//", "Flatten"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.761936897239797*^9, 3.76193691447143*^9}, {
  3.7624640373683853`*^9, 3.76246404331187*^9}, {3.762572949312017*^9, 
  3.762572957652113*^9}, {3.762573003740212*^9, 3.7625730079535437`*^9}, {
  3.765808850239072*^9, 3.76580887200086*^9}, {3.771207528477976*^9, 
  3.771207533359709*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"175d789e-b412-4c59-a324-9abf63a5e029"],

Cell["\<\
Some replacement rules and functions that can be used to expand expressions \
up to dimension 4 or 6 in the SMEFT power counting.\
\>", "Text",
 CellChangeTimes->{{3.7740645563571453`*^9, 
  3.774064589299137*^9}},ExpressionUUID->"45bfb774-ef05-46a3-9621-\
c78593feb61e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"wcepsrepl", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"wc", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"pp", "\[Rule]", "pp_"}], ",", 
             RowBox[{"rr", "\[Rule]", "rr_"}]}], "}"}]}], ")"}], "\[Rule]", 
         RowBox[{"\[Epsilon]", "*", "wc"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"wc", ",", 
          RowBox[{
           RowBox[{"{", "WCL5", "}"}], "//", "Flatten"}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"wc", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"pp", "\[Rule]", "pp_"}], ",", 
             RowBox[{"rr", "\[Rule]", "rr_"}]}], "}"}]}], ")"}], "\[Rule]", 
         RowBox[{
          RowBox[{"\[Epsilon]", "^", "2"}], "*", "wc"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"wc", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"WCL6", ",", 
             RowBox[{"C5DagC5", "[", 
              RowBox[{"pp", ",", "rr"}], "]"}]}], "}"}], "//", "Flatten"}]}], 
         "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"wc", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"pp", "\[Rule]", "pp_"}], ",", 
             RowBox[{"rr", "\[Rule]", "rr_"}], ",", 
             RowBox[{"ss", "\[Rule]", "ss_"}], ",", 
             RowBox[{"tt", "\[Rule]", "tt_"}]}], "}"}]}], ")"}], "\[Rule]", 
         RowBox[{
          RowBox[{"\[Epsilon]", "^", "2"}], "*", "wc"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"wc", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"WCFourFermi", "[", 
             RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], "}"}], "//",
            "Flatten"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"wc", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"pp", "\[Rule]", "pp_"}], ",", 
             RowBox[{"rr", "\[Rule]", "rr_"}], ",", 
             RowBox[{"ss", "\[Rule]", "ss_"}], ",", 
             RowBox[{"tt", "\[Rule]", "tt_"}]}], "}"}]}], ")"}], "\[Rule]", 
         RowBox[{
          RowBox[{"\[Epsilon]", "^", "2"}], "*", "wc"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"wc", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"WCBLviol", "[", 
             RowBox[{"pp", ",", "rr", ",", "ss", ",", "tt"}], "]"}], "}"}], "//",
            "Flatten"}]}], "}"}]}], "]"}]}], "}"}], "//", "Flatten"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7688700734661703`*^9, 3.7688701227558193`*^9}, {
  3.7712072515252743`*^9, 3.771207260504587*^9}, {3.774064064625227*^9, 
  3.774064064854898*^9}, {3.774064107789596*^9, 3.774064111198036*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"abb5163d-afd8-4184-acd1-8aad98aa61c1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dim6epsrepl", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]", "^", "n_"}], "\[RuleDelayed]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"n", ">", "2"}], ",", "0", ",", "1"}], "]"}]}], ",", 
    RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.768870224220696*^9, 3.768870263727796*^9}, {
  3.774064152774262*^9, 3.774064167939879*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"c355651f-1668-43c1-a381-15f25435372f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Epsilon]", "n_"], "\[RuleDelayed]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"n", ">", "2"}], ",", "0", ",", "1"}], "]"}]}], ",", 
    RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.768870263958091*^9, 3.768870991037628*^9, 
  3.7688805182726994`*^9, 3.768880594466228*^9, 3.7688843069050007`*^9, 
  3.768914317562695*^9, 3.7689538505287533`*^9, 3.769003363889674*^9, 
  3.769152245524946*^9, 3.7695057452625017`*^9, 3.769861280117221*^9, 
  3.76988501260697*^9, 3.770005041559422*^9, 3.770095292049634*^9, 
  3.7701169846815243`*^9, 3.7704394671009903`*^9, 3.7710602628841457`*^9, 
  3.771172989651341*^9, 3.771207265341147*^9, 3.771207445835231*^9, 
  3.771364763707264*^9, 3.771705259013945*^9, 3.77177047162533*^9, 
  3.771778980797291*^9, 3.772200882997818*^9, 3.773428347408551*^9, 
  3.773668892697209*^9, 3.77406416952654*^9, 3.7740656022634783`*^9, 
  3.774065895218158*^9, 3.774644591673379*^9, 3.7749762443919697`*^9, 
  3.775408043976584*^9, 3.876988697105761*^9, 3.876989010998344*^9, 
  3.876989683336215*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"c9652daa-38a9-4f67-84bf-1c578cae2e65"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"expandDim4", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"a", "/.", "wcepsrepl"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", "\[Rule]", "1"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.760885422425798*^9, 3.7608855242778997`*^9}, {
   3.7608996654596243`*^9, 3.760899666528428*^9}, {3.760986673222755*^9, 
   3.760986677287704*^9}, 3.761318259146071*^9, {3.761515354620426*^9, 
   3.7615153625910387`*^9}, {3.7624498642737207`*^9, 3.762449879414201*^9}, {
   3.762464092298213*^9, 3.762464093423316*^9}, {3.7625723327505903`*^9, 
   3.7625723572697678`*^9}, 3.762572486471919*^9, 3.766157255806892*^9, {
   3.768828169405904*^9, 3.7688281700638227`*^9}, {3.768870131982296*^9, 
   3.768870133697557*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"2bf8c37c-d848-48b0-bb06-b2efda309a60"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expandDim6", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"a", "/.", "wcepsrepl"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", "\[Rule]", "1"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.760885422425798*^9, 3.7608855242778997`*^9}, {
   3.7608996654596243`*^9, 3.760899666528428*^9}, 3.7613182497531967`*^9, 
   3.7615153654676123`*^9, 3.762449890318102*^9, {3.7624640959595633`*^9, 
   3.762464096894204*^9}, 3.762572366969221*^9, 3.762572484672176*^9, 
   3.766157258623701*^9, {3.768828172389735*^9, 3.768828173015073*^9}, {
   3.768870145117399*^9, 3.7688701473348837`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"70d79bd9-9e3a-4317-a543-cb293ca485cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expandDim4Fast", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"a", "/.", "wcepsrepl"}], ",", "\[Epsilon]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", "\[Rule]", "0"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.760885422425798*^9, 3.7608855242778997`*^9}, {
   3.7608996654596243`*^9, 3.760899666528428*^9}, {3.760986673222755*^9, 
   3.760986677287704*^9}, 3.761318259146071*^9, {3.761515354620426*^9, 
   3.7615153625910387`*^9}, {3.7624498642737207`*^9, 3.762449879414201*^9}, {
   3.762464092298213*^9, 3.762464093423316*^9}, {3.762465010359136*^9, 
   3.76246507092421*^9}, 3.7625723743054543`*^9, 3.762572482776094*^9, {
   3.76453185106207*^9, 3.764531882990802*^9}, {3.765676176018297*^9, 
   3.765676176146203*^9}, {3.768828176759513*^9, 3.76882817726965*^9}, {
   3.768870157340877*^9, 3.7688701593078327`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"a59d65e3-4d2b-492c-992b-f52ab4bb3adf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expandDim6Fast", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"a", "/.", "wcepsrepl"}], ",", "\[Epsilon]"}], "]"}], "/.", 
   "dim6epsrepl"}]}]], "Input",
 CellChangeTimes->{{3.760885422425798*^9, 3.7608855242778997`*^9}, {
   3.7608996654596243`*^9, 3.760899666528428*^9}, 3.7613182497531967`*^9, 
   3.7615153654676123`*^9, 3.762449890318102*^9, {3.7624640959595633`*^9, 
   3.762464096894204*^9}, {3.7624650134555264`*^9, 3.762465013887577*^9}, {
   3.762465047742481*^9, 3.7624651311704597`*^9}, 3.7625723786496067`*^9, {
   3.76257245535106*^9, 3.762572475894547*^9}, {3.764531853755599*^9, 
   3.764531854020389*^9}, 3.764531892947641*^9, {3.7656761782819023`*^9, 
   3.765676178417582*^9}, {3.768828180485977*^9, 3.7688281810457153`*^9}, {
   3.76887017091742*^9, 3.768870233982665*^9}, {3.768870284347921*^9, 
   3.768870285020606*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"5d269342-b775-4fe8-a6ef-7edd3b2232e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"myCollect", "[", "a_", "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{"a", ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\[Pi]", ",", "wctempl", ",", "_kd", ",", "_V", ",", "_Vdag", ",", 
        "_U", ",", "_Udag", ",", "_Log"}], "}"}], "//", "Flatten"}], ",", 
     "Simplify"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.774064828631297*^9, 3.7740648663120193`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"a4d3cb24-2028-43fc-bf9b-1fc14f597273"]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Section",
 CellChangeTimes->{{3.774064226548274*^9, 
  3.774064227361961*^9}},ExpressionUUID->"7e78740b-a3ce-4e8b-8afd-\
85359e1d18c1"],

Cell[CellGroupData[{

Cell["List of all the parameters:", "Subsection",
 CellChangeTimes->{{3.774064611252624*^9, 
  3.7740646146188*^9}},ExpressionUUID->"dba74d31-ba46-4adf-86f8-4180334968d2"],

Cell[CellGroupData[{

Cell[BoxData["parameters"], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"85671446-28cf-4a9f-9387-7b64f045bbd6"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"couplings\"\>", 
      RowBox[{"{", 
       RowBox[{"\<\"e\"\>", ",", "\<\"g\"\>", ",", "\<\"\[Theta]QCD\"\>", 
        ",", "\<\"\[Theta]QED\"\>"}], "}"}]},
     {"\<\"masses\"\>", 
      RowBox[{"{", 
       RowBox[{"\<\"Md\"\>", ",", "\<\"Me\"\>", ",", "\<\"M\[Nu]\"\>", 
        ",", "\<\"Mu\"\>"}], "}"}]},
     {"\<\"dipoles\"\>", 
      RowBox[{"{", 
       RowBox[{"\<\"Ld\[Gamma]\"\>", ",", "\<\"LdG\"\>", 
        ",", "\<\"Le\[Gamma]\"\>", ",", "\<\"L\[Nu]\[Gamma]\"\>", 
        ",", "\<\"Lu\[Gamma]\"\>", ",", "\<\"LuG\"\>"}], "}"}]},
     {"\<\"three-gluon\"\>", 
      RowBox[{"{", 
       RowBox[{"\<\"LGt\"\>", ",", "\<\"LG\"\>"}], "}"}]},
     {"\<\"\[CapitalDelta]B = -\[CapitalDelta]L = 1\"\>", 
      RowBox[{"{", 
       RowBox[{"\<\"LSLLddd\"\>", ",", "\<\"LSLRddd\"\>", 
        ",", "\<\"LSLRddu\"\>", ",", "\<\"LSLRudd\"\>", 
        ",", "\<\"LSRLddd\"\>", ",", "\<\"LSRRddd\"\>", 
        ",", "\<\"LSRRudd\"\>"}], "}"}]},
     {"\<\"\[CapitalDelta]B = \[CapitalDelta]L = 1\"\>", 
      RowBox[{"{", 
       RowBox[{"\<\"LSLLduu\"\>", ",", "\<\"LSLLudd\"\>", 
        ",", "\<\"LSLRduu\"\>", ",", "\<\"LSLRuud\"\>", 
        ",", "\<\"LSRLddu\"\>", ",", "\<\"LSRLdud\"\>", 
        ",", "\<\"LSRLduu\"\>", ",", "\<\"LSRLuud\"\>", 
        ",", "\<\"LSRRduu\"\>"}], "}"}]},
     {"\<\"\[CapitalDelta]L = 2\"\>", 
      RowBox[{"{", 
       RowBox[{"\<\"LSLL\[Nu]d\"\>", ",", "\<\"LSLL\[Nu]edu\"\>", 
        ",", "\<\"LSLL\[Nu]e\"\>", ",", "\<\"LSLL\[Nu]u\"\>", 
        ",", "\<\"LSLR\[Nu]d\"\>", ",", "\<\"LSLR\[Nu]edu\"\>", 
        ",", "\<\"LSLR\[Nu]e\"\>", ",", "\<\"LSLR\[Nu]u\"\>", 
        ",", "\<\"LTLL\[Nu]d\"\>", ",", "\<\"LTLL\[Nu]edu\"\>", 
        ",", "\<\"LTLL\[Nu]e\"\>", ",", "\<\"LTLL\[Nu]u\"\>", 
        ",", "\<\"LVRL\[Nu]edu\"\>", ",", "\<\"LVRR\[Nu]edu\"\>"}], "}"}]},
     {"\<\"\[CapitalDelta]L = 4\"\>", 
      RowBox[{"{", "\<\"LSLL\[Nu]\[Nu]\"\>", "}"}]},
     {"\<\"LLLL\"\>", 
      RowBox[{"{", 
       RowBox[{"\<\"LV1LLud\"\>", ",", "\<\"LV8LLud\"\>", 
        ",", "\<\"LVLLdd\"\>", ",", "\<\"LVLLed\"\>", ",", "\<\"LVLLee\"\>", 
        ",", "\<\"LVLLeu\"\>", ",", "\<\"LVLL\[Nu]d\"\>", 
        ",", "\<\"LVLL\[Nu]edu\"\>", ",", "\<\"LVLL\[Nu]e\"\>", 
        ",", "\<\"LVLL\[Nu]\[Nu]\"\>", ",", "\<\"LVLL\[Nu]u\"\>", 
        ",", "\<\"LVLLuu\"\>"}], "}"}]},
     {"\<\"LLRR\"\>", 
      RowBox[{"{", 
       RowBox[{"\<\"LV1LRdd\"\>", ",", "\<\"LV1LRdu\"\>", 
        ",", "\<\"LV1LRuddu\"\>", ",", "\<\"LV1LRud\"\>", 
        ",", "\<\"LV1LRuu\"\>", ",", "\<\"LV8LRdd\"\>", 
        ",", "\<\"LV8LRdu\"\>", ",", "\<\"LV8LRuddu\"\>", 
        ",", "\<\"LV8LRud\"\>", ",", "\<\"LV8LRuu\"\>", ",", "\<\"LVLRde\"\>",
         ",", "\<\"LVLRed\"\>", ",", "\<\"LVLRee\"\>", ",", "\<\"LVLReu\"\>", 
        ",", "\<\"LVLR\[Nu]d\"\>", ",", "\<\"LVLR\[Nu]edu\"\>", 
        ",", "\<\"LVLR\[Nu]e\"\>", ",", "\<\"LVLR\[Nu]u\"\>", 
        ",", "\<\"LVLRue\"\>"}], "}"}]},
     {"\<\"LRLR\"\>", 
      RowBox[{"{", 
       RowBox[{"\<\"LS1RRdd\"\>", ",", "\<\"LS1RRuddu\"\>", 
        ",", "\<\"LS1RRud\"\>", ",", "\<\"LS1RRuu\"\>", 
        ",", "\<\"LS8RRdd\"\>", ",", "\<\"LS8RRuddu\"\>", 
        ",", "\<\"LS8RRud\"\>", ",", "\<\"LS8RRuu\"\>", ",", "\<\"LSRRed\"\>",
         ",", "\<\"LSRRee\"\>", ",", "\<\"LSRReu\"\>", 
        ",", "\<\"LSRR\[Nu]edu\"\>", ",", "\<\"LTRRed\"\>", 
        ",", "\<\"LTRReu\"\>", ",", "\<\"LTRR\[Nu]edu\"\>"}], "}"}]},
     {"\<\"LRRL\"\>", 
      RowBox[{"{", 
       RowBox[{"\<\"LSRLed\"\>", ",", "\<\"LSRLeu\"\>", 
        ",", "\<\"LSRL\[Nu]edu\"\>"}], "}"}]},
     {"\<\"RRRR\"\>", 
      RowBox[{"{", 
       RowBox[{"\<\"LV1RRud\"\>", ",", "\<\"LV8RRud\"\>", 
        ",", "\<\"LVRRdd\"\>", ",", "\<\"LVRRed\"\>", ",", "\<\"LVRRee\"\>", 
        ",", "\<\"LVRReu\"\>", ",", "\<\"LVRRuu\"\>"}], "}"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.774064229250807*^9, 3.774065608621626*^9, 3.774065895597837*^9, 
   3.774644592060132*^9, 3.774975316328237*^9, 3.774975504381029*^9, 
   3.774975558062779*^9, 3.774975772029745*^9, 3.774975964477879*^9, {
   3.774976160212875*^9, 3.774976189978506*^9}, 3.7749762481859007`*^9, 
   3.775408044346798*^9, 3.876988702140575*^9, 3.87698901102431*^9, 
   3.876989683368217*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"1576bbce-149c-4944-adf4-fde6378c8e5c"]
}, Open  ]],

Cell["Pick out the name of a particular parameter", "Text",
 CellChangeTimes->{{3.7740646234844933`*^9, 
  3.7740646322824287`*^9}},ExpressionUUID->"164525f4-beab-47fe-b73e-\
19d584930096"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"parameters", "[", 
  RowBox[{"[", 
   RowBox[{"4", ",", "2", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.774064242215213*^9, 3.77406426218571*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"51e6a1d2-f69e-4e0d-ae92-e1931b49f3f5"],

Cell[BoxData[
 FormBox["\<\"LGt\"\>", TraditionalForm]], "Output",
 CellChangeTimes->{{3.7740642496927547`*^9, 3.774064262883842*^9}, 
   3.774065611123395*^9, 3.774065895705097*^9, 3.774644592195725*^9, 
   3.7754080444362087`*^9, 3.876988704322092*^9, 3.876989011044695*^9, 
   3.8769896833735657`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"36b52af8-417a-4ae0-8bcb-6b89dd8c8052"]
}, Open  ]],

Cell["Get the expression", "Text",
 CellChangeTimes->{{3.7740646356822*^9, 
  3.774064639275556*^9}},ExpressionUUID->"63cebcc4-5189-436f-a20a-\
f8942681407e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"parameters", "[", 
   RowBox[{"[", 
    RowBox[{"4", ",", "2", ",", "1"}], "]"}], "]"}], "//", 
  "ToExpression"}]], "Input",
 CellChangeTimes->{{3.774064266291658*^9, 3.774064267462535*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"928c3202-8026-484f-9071-ee735b975542"],

Cell[BoxData[
 FormBox[
  RowBox[{"CGt", "+", 
   FractionBox[
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["g3bar", "2"], " ", "vT", " ", 
       RowBox[{"CuG", "(", 
        RowBox[{"t", ",", "t"}], ")"}]}], 
      RowBox[{"96", " ", 
       SqrtBox["2"], " ", "mt"}]], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["g3bar", "2"], " ", "vT", " ", 
       RowBox[{"CuGDag", "(", 
        RowBox[{"t", ",", "t"}], ")"}]}], 
      RowBox[{"96", " ", 
       SqrtBox["2"], " ", "mt"}]], "-", 
     RowBox[{
      FractionBox["1", "16"], " ", "CGt", " ", 
      SuperscriptBox["g3bar", "2"], " ", 
      RowBox[{"log", "(", 
       FractionBox[
        SuperscriptBox["\[Mu]W", "2"], 
        SuperscriptBox["mt", "2"]], ")"}]}]}], 
    SuperscriptBox["\[Pi]", "2"]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.774064267973414*^9, 3.7740656149188213`*^9, 
  3.7740658958084173`*^9, 3.774644592308713*^9, 3.775408044534048*^9, 
  3.876988705729706*^9, 3.876989011058758*^9, 3.876989683386414*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"abf906a9-d91d-45ca-b606-2573f8b00f8d"]
}, Open  ]],

Cell["Get a parameter directly", "Text",
 CellChangeTimes->{{3.774064644905712*^9, 
  3.77406465174551*^9}},ExpressionUUID->"75617856-afc6-42d7-989e-\
fb156ebe93f8"],

Cell[CellGroupData[{

Cell[BoxData["LG"], "Input",
 CellChangeTimes->{{3.774064274651475*^9, 3.774064275009494*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"a5a3d960-edff-4da1-bc61-abc550bbd318"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g3bar", "2"], " ", "vT", " ", 
        RowBox[{"CuG", "(", 
         RowBox[{"t", ",", "t"}], ")"}]}], 
       RowBox[{"96", " ", 
        SqrtBox["2"], " ", "mt"}]]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g3bar", "2"], " ", "vT", " ", 
       RowBox[{"CuGDag", "(", 
        RowBox[{"t", ",", "t"}], ")"}]}], 
      RowBox[{"96", " ", 
       SqrtBox["2"], " ", "mt"}]], "-", 
     RowBox[{
      FractionBox["1", "16"], " ", "CG", " ", 
      SuperscriptBox["g3bar", "2"], " ", 
      RowBox[{"log", "(", 
       FractionBox[
        SuperscriptBox["\[Mu]W", "2"], 
        SuperscriptBox["mt", "2"]], ")"}]}], "+", 
     FractionBox[
      SuperscriptBox["g3bar", "3"], 
      RowBox[{"2880", " ", 
       SuperscriptBox["mt", "2"]}]]}], 
    SuperscriptBox["\[Pi]", "2"]], "+", "CG"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.774064275585827*^9, 3.774065619160594*^9, 
  3.7740658959007063`*^9, 3.774644592426579*^9, 3.775408044616149*^9, 
  3.876988706909206*^9, 3.876989011073151*^9, 3.876989683399568*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"70dae0fe-af54-4b8c-b97f-2e9ee9e2966e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["\[Theta]QCD"], "Input",
 CellChangeTimes->{{3.774065168990094*^9, 3.774065171111994*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"aefcb0e6-0163-423f-8b12-9cbb8855127f"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["2"], " ", "mt", " ", "vT", " ", 
      RowBox[{"CuG", "(", 
       RowBox[{"t", ",", "t"}], ")"}], " ", 
      RowBox[{"log", "(", 
       FractionBox[
        SuperscriptBox["\[Mu]W", "2"], 
        SuperscriptBox["mt", "2"]], ")"}]}], "g3bar"]}], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "mt", " ", "vT", " ", 
     RowBox[{"CuGDag", "(", 
      RowBox[{"t", ",", "t"}], ")"}], " ", 
     RowBox[{"log", "(", 
      FractionBox[
       SuperscriptBox["\[Mu]W", "2"], 
       SuperscriptBox["mt", "2"]], ")"}]}], "g3bar"], "+", 
   RowBox[{"CHGt", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["mH", "2"], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SuperscriptBox["\[Mu]W", "2"], 
          SuperscriptBox["mH", "2"]], ")"}]}], 
       SuperscriptBox["g3bar", "2"]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["mt", "4"], " ", "Nc", " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SuperscriptBox["\[Mu]W", "2"], 
          SuperscriptBox["mt", "2"]], ")"}]}], 
       RowBox[{
        SuperscriptBox["g3bar", "2"], " ", 
        SuperscriptBox["mH", "2"]}]], "+", 
      FractionBox[
       RowBox[{"12", " ", 
        SuperscriptBox["mW", "4"], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SuperscriptBox["\[Mu]W", "2"], 
          SuperscriptBox["mW", "2"]], ")"}]}], 
       RowBox[{
        SuperscriptBox["g3bar", "2"], " ", 
        SuperscriptBox["mH", "2"]}]], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["mZ", "4"], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SuperscriptBox["\[Mu]W", "2"], 
          SuperscriptBox["mZ", "2"]], ")"}]}], 
       RowBox[{
        SuperscriptBox["g3bar", "2"], " ", 
        SuperscriptBox["mH", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mH", "4"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["mt", "4"], " ", "Nc"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["mW", "4"]}], "+", 
          SuperscriptBox["mZ", "4"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["g3bar", "2"], " ", 
        SuperscriptBox["mH", "2"]}]]}], ")"}]}], "+", "\[Theta]3bar"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.774065171758559*^9, 3.774065622358499*^9, 
  3.774065896006359*^9, 3.774644592696966*^9, 3.7749762529019947`*^9, 
  3.775408044717352*^9, 3.876988707564131*^9, 3.876989011090087*^9, 
  3.876989683413672*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"e69dbbdb-4f24-4fe5-9481-f0c15df6f96b"]
}, Open  ]],

Cell["This is the parameter given in Eq. (6.1):", "Text",
 CellChangeTimes->{{3.774121562562533*^9, 
  3.7741215807701273`*^9}},ExpressionUUID->"96696368-b408-4e5a-b548-\
c3ccdac45d03"],

Cell[CellGroupData[{

Cell[BoxData["LuG"], "Input",
 CellChangeTimes->{{3.774121583878379*^9, 3.774121586010021*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"1d4fa323-e684-4196-9d37-925a107113aa"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"vT", " ", 
     RowBox[{"CuG", "(", 
      RowBox[{"pi", ",", "ri"}], ")"}]}], 
    SqrtBox["2"]], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["\[Pi]", "2"]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"CHD", " ", "g3bar", " ", 
        RowBox[{"mu", "(", "pi", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"32", " ", 
           SuperscriptBox["mW", "4"]}], "-", 
          RowBox[{"17", " ", 
           SuperscriptBox["mZ", "4"]}]}], ")"}], " ", 
        RowBox[{"kd", "(", 
         RowBox[{"pi", ",", "ri"}], ")"}]}], 
       RowBox[{"864", " ", 
        SuperscriptBox["mZ", "4"]}]], "+", 
      RowBox[{"CHG", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "8"], " ", "g3bar", " ", 
          RowBox[{"mu", "(", "pi", ")"}], " ", 
          RowBox[{"log", "(", 
           FractionBox[
            SuperscriptBox["\[Mu]W", "2"], 
            SuperscriptBox["mH", "2"]], ")"}], " ", 
          RowBox[{"kd", "(", 
           RowBox[{"pi", ",", "ri"}], ")"}]}], "+", 
         RowBox[{
          FractionBox["3", "16"], " ", "g3bar", " ", 
          RowBox[{"mu", "(", "pi", ")"}], " ", 
          RowBox[{"kd", "(", 
           RowBox[{"pi", ",", "ri"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"CHGt", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "g3bar", " ", 
          RowBox[{"mu", "(", "pi", ")"}], " ", 
          RowBox[{"log", "(", 
           FractionBox[
            SuperscriptBox["\[Mu]W", "2"], 
            SuperscriptBox["mH", "2"]], ")"}], " ", 
          RowBox[{"kd", "(", 
           RowBox[{"pi", ",", "ri"}], ")"}]}], "+", 
         RowBox[{
          FractionBox["3", "16"], " ", "\[ImaginaryI]", " ", "g3bar", " ", 
          RowBox[{"mu", "(", "pi", ")"}], " ", 
          RowBox[{"kd", "(", 
           RowBox[{"pi", ",", "ri"}], ")"}]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"g3bar", " ", 
        RowBox[{"mu", "(", "ri", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mZ", "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["mW", "2"]}]}], ")"}], " ", 
        RowBox[{"CHq1", "(", 
         RowBox[{"pi", ",", "ri"}], ")"}]}], 
       RowBox[{"72", " ", 
        SuperscriptBox["mZ", "2"]}]], "+", 
      FractionBox[
       RowBox[{"g3bar", " ", 
        RowBox[{"mu", "(", "ri", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["mW", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["mZ", "2"]}]}], ")"}], " ", 
        RowBox[{"CHq3", "(", 
         RowBox[{"pi", ",", "ri"}], ")"}]}], 
       RowBox[{"72", " ", 
        SuperscriptBox["mZ", "2"]}]], "+", 
      FractionBox[
       RowBox[{"g3bar", " ", 
        RowBox[{"mu", "(", "pi", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"mZ", "-", "mW"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"mW", "+", "mZ"}], ")"}], " ", 
        RowBox[{"CHu", "(", 
         RowBox[{"pi", ",", "ri"}], ")"}]}], 
       RowBox[{"18", " ", 
        SuperscriptBox["mZ", "2"]}]], "+", 
      FractionBox[
       RowBox[{"CHWB", " ", "g1bar", " ", "g3bar", " ", "vT", " ", 
        RowBox[{"mu", "(", "pi", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["mW", "3"]}], "-", 
          RowBox[{"5", " ", "mW", " ", 
           SuperscriptBox["mZ", "2"]}]}], ")"}], " ", 
        RowBox[{"kd", "(", 
         RowBox[{"pi", ",", "ri"}], ")"}]}], 
       RowBox[{"108", " ", 
        SuperscriptBox["mZ", "4"]}]], "+", 
      RowBox[{
       FractionBox["1", "16"], " ", "g3bar", " ", "mt", " ", 
       RowBox[{"Cqu1", "(", 
        RowBox[{"pi", ",", "t", ",", "t", ",", "ri"}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"g3bar", " ", "mt", " ", 
        RowBox[{"Cqu8", "(", 
         RowBox[{"pi", ",", "t", ",", "t", ",", "ri"}], ")"}]}], 
       RowBox[{"32", " ", "Nc"}]], "+", 
      RowBox[{
       RowBox[{"CuB", "(", 
        RowBox[{"pi", ",", "ri"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"g1bar", " ", "g3bar", " ", "vT", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["mW", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["mZ", "2"]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mZ", "2"]], ")"}]}], 
          RowBox[{"48", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["mZ", "2"]}]], "+", 
         FractionBox[
          RowBox[{"g1bar", " ", "g3bar", " ", "vT", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["mW", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["mZ", "2"]}]}], ")"}]}], 
          RowBox[{"96", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["mZ", "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"CuG", "(", 
        RowBox[{"pi", ",", "ri"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"log", "(", 
             FractionBox[
              SuperscriptBox["\[Mu]W", "2"], 
              SuperscriptBox["mt", "2"]], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["g3bar", "2"], " ", 
               SuperscriptBox["mH", "2"], " ", 
               SuperscriptBox["vT", "2"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["mt", "4"], " ", "Nc"}]}], ")"}]}], 
           RowBox[{"48", " ", 
            SqrtBox["2"], " ", 
            SuperscriptBox["mH", "2"], " ", "vT"}]]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"27", " ", 
              SuperscriptBox["mZ", "6"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mH", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["mW", "4"]}], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["mW", "2"], " ", 
                 SuperscriptBox["mZ", "2"]}], "+", 
                SuperscriptBox["mZ", "4"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mZ", "2"]], ")"}]}], 
          RowBox[{"144", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["mH", "2"], " ", 
           SuperscriptBox["mZ", "2"], " ", "vT"}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["mW", "4"], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mW", "2"]], ")"}]}], 
          RowBox[{"8", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["mH", "2"], " ", "vT"}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["mH", "2"], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mH", "2"]], ")"}]}], 
          RowBox[{"32", " ", 
           SqrtBox["2"], " ", "vT"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"54", " ", 
            SuperscriptBox["mH", "4"], " ", 
            SuperscriptBox["mZ", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["mH", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"32", " ", 
               SuperscriptBox["mW", "4"]}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["mW", "2"], " ", 
               SuperscriptBox["mZ", "2"]}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["mZ", "4"]}]}], ")"}]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["mZ", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"4", " ", 
                SuperscriptBox["mt", "4"], " ", "Nc"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["mW", "4"]}], "+", 
              SuperscriptBox["mZ", "4"]}], ")"}]}]}], 
          RowBox[{"576", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["mH", "2"], " ", 
           SuperscriptBox["mZ", "2"], " ", "vT"}]]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"CuW", "(", 
        RowBox[{"pi", ",", "ri"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"g3bar", " ", "mW", " ", 
            RowBox[{"log", "(", 
             FractionBox[
              SuperscriptBox["\[Mu]W", "2"], 
              SuperscriptBox["mW", "2"]], ")"}]}], 
           RowBox[{"4", " ", 
            SqrtBox["2"]}]]}], "+", 
         FractionBox[
          RowBox[{"g3bar", " ", "mW", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["mZ", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mW", "2"]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mZ", "2"]], ")"}]}], 
          RowBox[{"24", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["mZ", "2"]}]], "-", 
         FractionBox[
          RowBox[{"g3bar", " ", "mW", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["mW", "2"]}], "+", 
             SuperscriptBox["mZ", "2"]}], ")"}]}], 
          RowBox[{"48", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["mZ", "2"]}]]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"g3bar", " ", 
        RowBox[{"mu", "(", "pi", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"32", " ", 
           SuperscriptBox["mW", "4"]}], "-", 
          RowBox[{"40", " ", 
           SuperscriptBox["mW", "2"], " ", 
           SuperscriptBox["mZ", "2"]}], "+", 
          RowBox[{"35", " ", 
           SuperscriptBox["mZ", "4"]}]}], ")"}], " ", 
        RowBox[{"kd", "(", 
         RowBox[{"pi", ",", "ri"}], ")"}]}], 
       RowBox[{"432", " ", 
        SuperscriptBox["mZ", "4"], " ", 
        SuperscriptBox["vT", "2"]}]]}], ")"}]}]}], TraditionalForm]], "Output",\

 CellChangeTimes->{3.774121587064065*^9, 3.774644592889214*^9, 
  3.774976259227337*^9, 3.775408044904414*^9, 3.876988710076749*^9, 
  3.876989011128125*^9, 3.876989683451981*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"fdf25396-aa6f-4753-9813-4cdf15d681c8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples for the extraction of particular results", "Section",
 CellChangeTimes->{{3.7740651797225437`*^9, 3.774065206174973*^9}, {
  3.7740652542723103`*^9, 
  3.774065255054277*^9}},ExpressionUUID->"ee2db844-af4e-4a01-8631-\
3ef342dfe548"],

Cell[CellGroupData[{

Cell["List all vanishing coefficients", "Subsection",
 CellChangeTimes->{{3.7740652598617477`*^9, 
  3.7740652669657383`*^9}},ExpressionUUID->"99d0f5c3-a639-4d1f-b789-\
5ba1fd950cfa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"parameters", "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "2", ",", "All"}], "]"}], "]"}], "//", "Flatten"}], 
   ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"#", "//", "ToExpression"}], ")"}], "===", "0"}], ")"}], 
    "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7740652753658247`*^9, 3.774065335884981*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"48cda3a2-0fe2-4b81-86a4-4a360b5caf35"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"L\[Nu]\[Gamma]\"\>", ",", "\<\"LSLLddd\"\>", 
    ",", "\<\"LSLRddd\"\>", ",", "\<\"LSLRddu\"\>", ",", "\<\"LSLRudd\"\>", 
    ",", "\<\"LSRLddd\"\>", ",", "\<\"LSRRddd\"\>", ",", "\<\"LSRRudd\"\>", 
    ",", "\<\"LSLRuud\"\>", ",", "\<\"LSRLddu\"\>", ",", "\<\"LSRLuud\"\>", 
    ",", "\<\"LSLL\[Nu]d\"\>", ",", "\<\"LSLL\[Nu]edu\"\>", 
    ",", "\<\"LSLL\[Nu]e\"\>", ",", "\<\"LSLL\[Nu]u\"\>", 
    ",", "\<\"LSLR\[Nu]d\"\>", ",", "\<\"LSLR\[Nu]edu\"\>", 
    ",", "\<\"LSLR\[Nu]e\"\>", ",", "\<\"LSLR\[Nu]u\"\>", 
    ",", "\<\"LTLL\[Nu]d\"\>", ",", "\<\"LTLL\[Nu]edu\"\>", 
    ",", "\<\"LTLL\[Nu]e\"\>", ",", "\<\"LTLL\[Nu]u\"\>", 
    ",", "\<\"LVRL\[Nu]edu\"\>", ",", "\<\"LVRR\[Nu]edu\"\>", 
    ",", "\<\"LSLL\[Nu]\[Nu]\"\>", ",", "\<\"LS1RRdd\"\>", 
    ",", "\<\"LS1RRuu\"\>", ",", "\<\"LS8RRdd\"\>", ",", "\<\"LS8RRuu\"\>", 
    ",", "\<\"LSRRed\"\>", ",", "\<\"LSRRee\"\>", ",", "\<\"LTRRed\"\>", 
    ",", "\<\"LSRLeu\"\>"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.7740653363656187`*^9, 3.774065626881237*^9, 
  3.774065896122504*^9, 3.774644593024249*^9, 3.774976285167843*^9, 
  3.775408045050976*^9, 3.8769887324245777`*^9, 3.876989014365459*^9, 
  3.87698968758418*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"e51e6963-e13e-4a3a-990e-002c19e1dbca"]
}, Open  ]],

Cell["\<\
This is the only coefficient that vanishes at tree level and receives a \
non-vanishing one-loop correction:\
\>", "Text",
 CellChangeTimes->{{3.774066044120748*^9, 
  3.774066064461947*^9}},ExpressionUUID->"452d208e-f16f-40e1-a4fb-\
beaef50df796"],

Cell[CellGroupData[{

Cell[BoxData["LV8LRuddu"], "Input",
 CellChangeTimes->{{3.7740659037722473`*^9, 3.7740659090394287`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"4f1be31a-4cc3-4c17-b4d7-c494c8d5a013"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"CHudDag", "(", 
     RowBox[{"si", ",", "ti"}], ")"}], " ", 
    RowBox[{"V", "(", 
     RowBox[{"pi", ",", "ri"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "16"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "cEvan"}]}], ")"}], " ", 
       SuperscriptBox["g3bar", "2"]}], "+", 
      RowBox[{
       FractionBox["3", "8"], " ", 
       SuperscriptBox["g3bar", "2"], " ", 
       RowBox[{"log", "(", 
        FractionBox[
         SuperscriptBox["\[Mu]W", "2"], 
         SuperscriptBox["mW", "2"]], ")"}]}]}], ")"}]}], 
   SuperscriptBox["\[Pi]", "2"]], TraditionalForm]], "Output",
 CellChangeTimes->{3.77406591183429*^9, 3.774644593160222*^9, 
  3.774976287322488*^9, 3.775408045146695*^9, 3.876989016145876*^9, 
  3.876989687660516*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"8abcd413-c7dd-4728-b911-caacd307fbb7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Extract some tree-level matching contributions (use with \
caution\[LongDash]does not work for \[Theta] parameters)\
\>", "Subsection",
 CellChangeTimes->{{3.77406468544943*^9, 3.774064715232934*^9}, {
  3.774064787967044*^9, 
  3.7740647902550364`*^9}},ExpressionUUID->"2ce5cfff-8426-428b-8b95-\
f6ce3790c08a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Me", "/.", 
     RowBox[{"{", 
      RowBox[{"\[Pi]", "\[Rule]", 
       RowBox[{"\[Pi]", "/", "loop"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"loop", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.7740642891083508`*^9, 3.774064388647592*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"d49de5a2-0595-4441-bbca-a2a0a026517d"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"me", "(", "pi", ")"}], " ", 
   RowBox[{"kd", "(", 
    RowBox[{"pi", ",", "ri"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.7740642989375257`*^9, 3.774064306040195*^9}, {
   3.774064363188554*^9, 3.774064389614555*^9}, 3.77406473290125*^9, 
   3.774065630693768*^9, 3.774065896539384*^9, 3.774644593634655*^9, 
   3.77497629124004*^9, 3.775408045731723*^9, 3.8769890195849037`*^9, 
   3.876989687822043*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"cedc00d9-fc9d-45b3-acc1-57dd15218e0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"e", "/.", 
     RowBox[{"{", 
      RowBox[{"\[Pi]", "\[Rule]", 
       RowBox[{"\[Pi]", "/", "loop"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"loop", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.7740642891083508`*^9, 3.77406440018648*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"b5d6bda9-f58e-41d1-acd9-835ef5832a6c"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"CHD", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"g1bar", " ", 
        SuperscriptBox["mW", "3"], " ", 
        SuperscriptBox["vT", "2"]}], 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["mW", "2"], " ", "mZ"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["mZ", "3"]}]}]], "+", 
      FractionBox[
       RowBox[{"mW", " ", "mZ"}], "g1bar"]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"g1bar", " ", "mW"}], "mZ"]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.7740642989375257`*^9, 3.774064306040195*^9}, {
   3.774064363188554*^9, 3.774064400896369*^9}, 3.77406473411103*^9, 
   3.77406563397136*^9, 3.7740658969320593`*^9, 3.774644594093296*^9, 
   3.7749762920520353`*^9, 3.775408045986142*^9, 3.876989021368979*^9, 
   3.876989687905754*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"1bca156e-4e7a-4d99-aeae-5f303ca1d3a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Lu\[Gamma]", "/.", 
     RowBox[{"{", 
      RowBox[{"\[Pi]", "\[Rule]", 
       RowBox[{"\[Pi]", "/", "loop"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"loop", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.7740642891083508`*^9, 3.774064412535344*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"024f0452-7881-4bb8-9cfe-f6769649abb8"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"2", " ", "mW", " ", "vT", " ", 
     RowBox[{"CuB", "(", 
      RowBox[{"pi", ",", "ri"}], ")"}]}], "+", 
    RowBox[{"g1bar", " ", 
     SuperscriptBox["vT", "2"], " ", 
     RowBox[{"CuW", "(", 
      RowBox[{"pi", ",", "ri"}], ")"}]}]}], 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", "mZ"}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.7740642989375257`*^9, 3.774064306040195*^9}, {
   3.774064363188554*^9, 3.7740644135720778`*^9}, 3.774064735410739*^9, 
   3.7740656350423594`*^9, 3.7740658970407457`*^9, 3.774644594213752*^9, 
   3.774976292898259*^9, 3.775408046106596*^9, 3.876989036127719*^9, 
   3.8769896884377403`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"b422caa1-ab49-42ad-ac33-d1809f996af3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"LVLLuu", "/.", 
     RowBox[{"{", 
      RowBox[{"\[Pi]", "\[Rule]", 
       RowBox[{"\[Pi]", "/", "loop"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"loop", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.7740642891083508`*^9, 3.774064367424014*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"4c529ced-52aa-4524-a19b-6e367f27e178"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"CHD", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["mZ", "4"], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["mW", "4"]}]}], ")"}], " ", 
     RowBox[{"kd", "(", 
      RowBox[{"pi", ",", "ri"}], ")"}], " ", 
     RowBox[{"kd", "(", 
      RowBox[{"si", ",", "ti"}], ")"}]}], 
    RowBox[{"36", " ", 
     SuperscriptBox["mZ", "4"]}]], "+", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["mW", "2"]}], 
       SuperscriptBox["mZ", "2"]], "-", "1"}], ")"}], " ", 
    RowBox[{"CHq1", "(", 
     RowBox[{"si", ",", "ti"}], ")"}], " ", 
    RowBox[{"kd", "(", 
     RowBox[{"pi", ",", "ri"}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["mW", "2"]}], 
       SuperscriptBox["mZ", "2"]], "-", "1"}], ")"}], " ", 
    RowBox[{"CHq1", "(", 
     RowBox[{"pi", ",", "ri"}], ")"}], " ", 
    RowBox[{"kd", "(", 
     RowBox[{"si", ",", "ti"}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["mZ", "2"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["mW", "2"]}]}], ")"}], " ", 
     RowBox[{"CHq3", "(", 
      RowBox[{"si", ",", "ti"}], ")"}], " ", 
     RowBox[{"kd", "(", 
      RowBox[{"pi", ",", "ri"}], ")"}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["mZ", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["mZ", "2"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["mW", "2"]}]}], ")"}], " ", 
     RowBox[{"CHq3", "(", 
      RowBox[{"pi", ",", "ri"}], ")"}], " ", 
     RowBox[{"kd", "(", 
      RowBox[{"si", ",", "ti"}], ")"}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["mZ", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "CHWB", " ", "g1bar", " ", "mW", " ", "vT", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["mZ", "2"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["mW", "2"]}]}], ")"}], " ", 
     RowBox[{"kd", "(", 
      RowBox[{"pi", ",", "ri"}], ")"}], " ", 
     RowBox[{"kd", "(", 
      RowBox[{"si", ",", "ti"}], ")"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["mZ", "4"]}]], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"Cqq1", "(", 
     RowBox[{"pi", ",", "ri", ",", "si", ",", "ti"}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"Cqq1", "(", 
     RowBox[{"si", ",", "ti", ",", "pi", ",", "ri"}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"Cqq3", "(", 
     RowBox[{"pi", ",", "ri", ",", "si", ",", "ti"}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"Cqq3", "(", 
     RowBox[{"si", ",", "ti", ",", "pi", ",", "ri"}], ")"}]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mZ", "2"], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["mW", "2"]}]}], ")"}], "2"], " ", 
     RowBox[{"kd", "(", 
      RowBox[{"pi", ",", "ri"}], ")"}], " ", 
     RowBox[{"kd", "(", 
      RowBox[{"si", ",", "ti"}], ")"}]}], 
    RowBox[{"18", " ", 
     SuperscriptBox["mZ", "4"], " ", 
     SuperscriptBox["vT", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8769890922696857`*^9, 3.8769891322499*^9, 
  3.876989694739419*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"93ee8785-c8bc-4c31-aa6b-74b937464ecb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"LVLR\[Nu]d", "/.", 
     RowBox[{"{", 
      RowBox[{"\[Pi]", "\[Rule]", 
       RowBox[{"\[Pi]", "/", "loop"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"loop", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.7740642891083508`*^9, 3.774064367424014*^9}, {
  3.774064753003186*^9, 3.774064755968746*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"8ab89252-29f3-4cdb-bfc2-2828fbba71e5"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"CHd", "(", 
     RowBox[{"si", ",", "ti"}], ")"}], " ", 
    RowBox[{"kd", "(", 
     RowBox[{"pi", ",", "ri"}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "3"], " ", "CHD", " ", 
    RowBox[{"kd", "(", 
     RowBox[{"pi", ",", "ri"}], ")"}], " ", 
    RowBox[{"kd", "(", 
     RowBox[{"si", ",", "ti"}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"mZ", "-", "mW"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"mW", "+", "mZ"}], ")"}], " ", 
     RowBox[{"CHl1", "(", 
      RowBox[{"uu", ",", "vv"}], ")"}], " ", 
     RowBox[{"kd", "(", 
      RowBox[{"si", ",", "ti"}], ")"}], " ", 
     RowBox[{"Udag", "(", 
      RowBox[{"pi", ",", "uu"}], ")"}], " ", 
     RowBox[{"U", "(", 
      RowBox[{"vv", ",", "ri"}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["mZ", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"mW", "-", "mZ"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"mW", "+", "mZ"}], ")"}], " ", 
     RowBox[{"CHl3", "(", 
      RowBox[{"uu", ",", "vv"}], ")"}], " ", 
     RowBox[{"kd", "(", 
      RowBox[{"si", ",", "ti"}], ")"}], " ", 
     RowBox[{"Udag", "(", 
      RowBox[{"pi", ",", "uu"}], ")"}], " ", 
     RowBox[{"U", "(", 
      RowBox[{"vv", ",", "ri"}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["mZ", "2"]}]], "+", 
   FractionBox[
    RowBox[{"CHWB", " ", "g1bar", " ", "mW", " ", "vT", " ", 
     RowBox[{"kd", "(", 
      RowBox[{"pi", ",", "ri"}], ")"}], " ", 
     RowBox[{"kd", "(", 
      RowBox[{"si", ",", "ti"}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["mZ", "2"]}]], "+", 
   RowBox[{
    RowBox[{"Udag", "(", 
     RowBox[{"pi", ",", "uu"}], ")"}], " ", 
    RowBox[{"U", "(", 
     RowBox[{"vv", ",", "ri"}], ")"}], " ", 
    RowBox[{"Cld", "(", 
     RowBox[{"uu", ",", "vv", ",", "si", ",", "ti"}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"mW", "-", "mZ"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"mW", "+", "mZ"}], ")"}], " ", 
     RowBox[{"kd", "(", 
      RowBox[{"pi", ",", "ri"}], ")"}], " ", 
     RowBox[{"kd", "(", 
      RowBox[{"si", ",", "ti"}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["mZ", "2"], " ", 
     SuperscriptBox["vT", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.876989135265332*^9, 3.876989696150264*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"87fcc644-276d-4666-a978-7db476e9ed82"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extract some SM one-loop contribution", "Subsection",
 CellChangeTimes->{{3.7740647739939003`*^9, 
  3.774064798790738*^9}},ExpressionUUID->"29b9a6c5-5b35-4ddf-b9cd-\
7dd1587de1a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"LVLLee", "//", "expandDim4Fast"}], "//", "myCollect"}]], "Input",
 CellChangeTimes->{{3.7740648053220177`*^9, 3.77406481097726*^9}, {
  3.774064878320641*^9, 3.774064879570142*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"2e1018cb-916f-43b2-a8d5-d0bb98a93978"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"kd", "(", 
       RowBox[{"pi", ",", "ti"}], ")"}], " ", 
      RowBox[{"kd", "(", 
       RowBox[{"si", ",", "ri"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["mZ", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["mW", "2"]}]}], ")"}], "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["mZ", "4"], " ", 
      SuperscriptBox["vT", "2"]}]]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"kd", "(", 
      RowBox[{"pi", ",", "ri"}], ")"}], " ", 
     RowBox[{"kd", "(", 
      RowBox[{"si", ",", "ti"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mZ", "2"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["mW", "2"]}]}], ")"}], "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["mZ", "4"], " ", 
     SuperscriptBox["vT", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["\[Pi]", "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"kd", "(", 
        RowBox[{"pi", ",", "ti"}], ")"}], " ", 
       RowBox[{"kd", "(", 
        RowBox[{"si", ",", "ri"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["mW", "2"]}], "-", 
             SuperscriptBox["mZ", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"36", " ", 
              SuperscriptBox["mZ", "2"], " ", 
              SuperscriptBox["mW", "4"]}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox["mZ", "4"], " ", 
              SuperscriptBox["mW", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["mH", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"168", " ", 
                 SuperscriptBox["mW", "4"]}], "-", 
                RowBox[{"182", " ", 
                 SuperscriptBox["mZ", "2"], " ", 
                 SuperscriptBox["mW", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["mZ", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mW", "2"]], ")"}], " ", 
           SuperscriptBox["mW", "2"]}], 
          RowBox[{"96", " ", 
           SuperscriptBox["mH", "2"], " ", 
           SuperscriptBox["mZ", "6"], " ", 
           SuperscriptBox["vT", "4"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["mH", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mH", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mZ", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mZ", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mW", "2"]}]}], ")"}], "2"], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mH", "2"]], ")"}]}], 
          RowBox[{"64", " ", 
           RowBox[{"(", 
            RowBox[{"mH", "-", "mZ"}], ")"}], " ", 
           SuperscriptBox["mZ", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"mH", "+", "mZ"}], ")"}], " ", 
           SuperscriptBox["vT", "4"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mZ", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mW", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["mH", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"128", " ", 
                 SuperscriptBox["mW", "6"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"27", " ", 
                    SuperscriptBox["mt", "2"]}], "+", 
                   RowBox[{"104", " ", 
                    SuperscriptBox["mW", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["mZ", "2"], " ", 
                 SuperscriptBox["mW", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"27", " ", 
                    SuperscriptBox["mt", "2"]}], "+", 
                   RowBox[{"80", " ", 
                    SuperscriptBox["mW", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["mZ", "4"]}]}], ")"}]}], "-", 
             RowBox[{"108", " ", 
              SuperscriptBox["mt", "4"], " ", 
              SuperscriptBox["mZ", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mZ", "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mW", "2"]}]}], ")"}]}]}], ")"}], " ", "Nc", 
           " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mt", "2"]], ")"}]}], 
          RowBox[{"864", " ", 
           SuperscriptBox["mH", "2"], " ", 
           SuperscriptBox["mZ", "6"], " ", 
           SuperscriptBox["vT", "4"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mZ", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mW", "2"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "18"}], " ", 
              SuperscriptBox["mZ", "8"]}], "+", 
             RowBox[{"88", " ", 
              SuperscriptBox["mH", "4"], " ", 
              SuperscriptBox["mW", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"mW", "-", "mZ"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"mW", "+", "mZ"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["mH", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"27", " ", 
                 SuperscriptBox["mZ", "6"]}], "+", 
                RowBox[{"88", " ", 
                 SuperscriptBox["mW", "2"], " ", 
                 SuperscriptBox["mZ", "4"]}], "-", 
                RowBox[{"88", " ", 
                 SuperscriptBox["mW", "4"], " ", 
                 SuperscriptBox["mZ", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mZ", "2"]], ")"}]}], 
          RowBox[{"192", " ", 
           SuperscriptBox["mH", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"mH", "-", "mZ"}], ")"}], " ", 
           SuperscriptBox["mZ", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"mH", "+", "mZ"}], ")"}], " ", 
           SuperscriptBox["vT", "4"]}]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"17280", " ", 
            SuperscriptBox["mH", "2"], " ", 
            SuperscriptBox["mt", "2"], " ", 
            SuperscriptBox["mZ", "6"], " ", 
            SuperscriptBox["vT", "4"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"945", " ", 
             SuperscriptBox["mt", "2"], " ", 
             SuperscriptBox["mZ", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mZ", "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mW", "2"]}]}], ")"}], "2"], " ", 
             SuperscriptBox["mH", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["mt", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "640"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", "bEvan"}], "-", "37"}], ")"}], " ", 
                   SuperscriptBox["mW", "8"]}], "+", 
                  RowBox[{"128", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", "bEvan"}], "-", "343"}], ")"}], " ", 
                   SuperscriptBox["mZ", "2"], " ", 
                   SuperscriptBox["mW", "6"]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"6337", "-", 
                    RowBox[{"1800", " ", "bEvan"}]}], ")"}], " ", 
                   SuperscriptBox["mZ", "4"], " ", 
                   SuperscriptBox["mW", "4"]}], "+", 
                  RowBox[{"24", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"60", " ", "bEvan"}], "-", "221"}], ")"}], " ", 
                   SuperscriptBox["mZ", "6"], " ", 
                   SuperscriptBox["mW", "2"]}], "+", 
                  RowBox[{"45", " ", 
                   SuperscriptBox["mZ", "8"]}]}], ")"}]}], "-", 
               RowBox[{"512", " ", 
                SuperscriptBox["mW", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["mW", "2"], " ", "mZ"}], "-", 
                   SuperscriptBox["mZ", "3"]}], ")"}], "2"], " ", "Nc"}]}], 
              ")"}], " ", 
             SuperscriptBox["mH", "2"]}], "+", 
            RowBox[{"540", " ", 
             SuperscriptBox["mt", "2"], " ", 
             SuperscriptBox["mZ", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mZ", "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mW", "2"]}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "Nc", " ", 
                SuperscriptBox["mt", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["mW", "4"]}], "+", 
               SuperscriptBox["mZ", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"kd", "(", 
        RowBox[{"pi", ",", "ri"}], ")"}], " ", 
       RowBox[{"kd", "(", 
        RowBox[{"si", ",", "ti"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["mW", "2"]}], "-", 
             SuperscriptBox["mZ", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"36", " ", 
              SuperscriptBox["mZ", "2"], " ", 
              SuperscriptBox["mW", "4"]}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox["mZ", "4"], " ", 
              SuperscriptBox["mW", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["mH", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"168", " ", 
                 SuperscriptBox["mW", "4"]}], "-", 
                RowBox[{"182", " ", 
                 SuperscriptBox["mZ", "2"], " ", 
                 SuperscriptBox["mW", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["mZ", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mW", "2"]], ")"}], " ", 
           SuperscriptBox["mW", "2"]}], 
          RowBox[{"96", " ", 
           SuperscriptBox["mH", "2"], " ", 
           SuperscriptBox["mZ", "6"], " ", 
           SuperscriptBox["vT", "4"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["mH", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mH", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mZ", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mZ", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mW", "2"]}]}], ")"}], "2"], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mH", "2"]], ")"}]}], 
          RowBox[{"64", " ", 
           RowBox[{"(", 
            RowBox[{"mH", "-", "mZ"}], ")"}], " ", 
           SuperscriptBox["mZ", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"mH", "+", "mZ"}], ")"}], " ", 
           SuperscriptBox["vT", "4"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mZ", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mW", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["mH", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"128", " ", 
                 SuperscriptBox["mW", "6"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"27", " ", 
                    SuperscriptBox["mt", "2"]}], "+", 
                   RowBox[{"104", " ", 
                    SuperscriptBox["mW", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["mZ", "2"], " ", 
                 SuperscriptBox["mW", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"27", " ", 
                    SuperscriptBox["mt", "2"]}], "+", 
                   RowBox[{"80", " ", 
                    SuperscriptBox["mW", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["mZ", "4"]}]}], ")"}]}], "-", 
             RowBox[{"108", " ", 
              SuperscriptBox["mt", "4"], " ", 
              SuperscriptBox["mZ", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mZ", "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mW", "2"]}]}], ")"}]}]}], ")"}], " ", "Nc", 
           " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mt", "2"]], ")"}]}], 
          RowBox[{"864", " ", 
           SuperscriptBox["mH", "2"], " ", 
           SuperscriptBox["mZ", "6"], " ", 
           SuperscriptBox["vT", "4"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mZ", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mW", "2"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "18"}], " ", 
              SuperscriptBox["mZ", "8"]}], "+", 
             RowBox[{"88", " ", 
              SuperscriptBox["mH", "4"], " ", 
              SuperscriptBox["mW", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"mW", "-", "mZ"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"mW", "+", "mZ"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["mH", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"27", " ", 
                 SuperscriptBox["mZ", "6"]}], "+", 
                RowBox[{"88", " ", 
                 SuperscriptBox["mW", "2"], " ", 
                 SuperscriptBox["mZ", "4"]}], "-", 
                RowBox[{"88", " ", 
                 SuperscriptBox["mW", "4"], " ", 
                 SuperscriptBox["mZ", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mZ", "2"]], ")"}]}], 
          RowBox[{"192", " ", 
           SuperscriptBox["mH", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"mH", "-", "mZ"}], ")"}], " ", 
           SuperscriptBox["mZ", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"mH", "+", "mZ"}], ")"}], " ", 
           SuperscriptBox["vT", "4"]}]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"17280", " ", 
            SuperscriptBox["mH", "2"], " ", 
            SuperscriptBox["mt", "2"], " ", 
            SuperscriptBox["mZ", "6"], " ", 
            SuperscriptBox["vT", "4"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"945", " ", 
             SuperscriptBox["mt", "2"], " ", 
             SuperscriptBox["mZ", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mZ", "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mW", "2"]}]}], ")"}], "2"], " ", 
             SuperscriptBox["mH", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["mt", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "640"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", "bEvan"}], "-", "37"}], ")"}], " ", 
                   SuperscriptBox["mW", "8"]}], "+", 
                  RowBox[{"128", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", "bEvan"}], "-", "343"}], ")"}], " ", 
                   SuperscriptBox["mZ", "2"], " ", 
                   SuperscriptBox["mW", "6"]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"6337", "-", 
                    RowBox[{"1800", " ", "bEvan"}]}], ")"}], " ", 
                   SuperscriptBox["mZ", "4"], " ", 
                   SuperscriptBox["mW", "4"]}], "+", 
                  RowBox[{"24", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"60", " ", "bEvan"}], "-", "221"}], ")"}], " ", 
                   SuperscriptBox["mZ", "6"], " ", 
                   SuperscriptBox["mW", "2"]}], "+", 
                  RowBox[{"45", " ", 
                   SuperscriptBox["mZ", "8"]}]}], ")"}]}], "-", 
               RowBox[{"512", " ", 
                SuperscriptBox["mW", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["mW", "2"], " ", "mZ"}], "-", 
                   SuperscriptBox["mZ", "3"]}], ")"}], "2"], " ", "Nc"}]}], 
              ")"}], " ", 
             SuperscriptBox["mH", "2"]}], "+", 
            RowBox[{"540", " ", 
             SuperscriptBox["mt", "2"], " ", 
             SuperscriptBox["mZ", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mZ", "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mW", "2"]}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "Nc", " ", 
                SuperscriptBox["mt", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["mW", "4"]}], "+", 
               SuperscriptBox["mZ", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8769891520413437`*^9, 3.876989705308935*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"a090610f-548f-44fc-a3b8-95c14333595b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"LVRRee", "//", "expandDim4Fast"}], "//", "myCollect"}]], "Input",
 CellChangeTimes->{{3.7740648053220177`*^9, 3.77406481097726*^9}, {
  3.774064878320641*^9, 3.7740649230701942`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"a2c7e62f-abac-484d-9883-2bba393612b9"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"kd", "(", 
       RowBox[{"pi", ",", "ti"}], ")"}], " ", 
      RowBox[{"kd", "(", 
       RowBox[{"si", ",", "ri"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["mW", "2"], "-", 
         SuperscriptBox["mZ", "2"]}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox["mZ", "4"], " ", 
      SuperscriptBox["vT", "2"]}]]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"kd", "(", 
      RowBox[{"pi", ",", "ri"}], ")"}], " ", 
     RowBox[{"kd", "(", 
      RowBox[{"si", ",", "ti"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mW", "2"], "-", 
        SuperscriptBox["mZ", "2"]}], ")"}], "2"]}], 
    RowBox[{
     SuperscriptBox["mZ", "4"], " ", 
     SuperscriptBox["vT", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["\[Pi]", "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"kd", "(", 
        RowBox[{"pi", ",", "ti"}], ")"}], " ", 
       RowBox[{"kd", "(", 
        RowBox[{"si", ",", "ri"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"mW", "-", "mZ"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "18"}], " ", 
              SuperscriptBox["mZ", "8"]}], "+", 
             RowBox[{"88", " ", 
              SuperscriptBox["mH", "4"], " ", 
              SuperscriptBox["mW", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"mW", "-", "mZ"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"mW", "+", "mZ"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["mH", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"27", " ", 
                 SuperscriptBox["mZ", "6"]}], "+", 
                RowBox[{"88", " ", 
                 SuperscriptBox["mW", "2"], " ", 
                 SuperscriptBox["mZ", "4"]}], "-", 
                RowBox[{"88", " ", 
                 SuperscriptBox["mW", "4"], " ", 
                 SuperscriptBox["mZ", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mZ", "2"]], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"mW", "+", "mZ"}], ")"}], "2"]}], 
          RowBox[{"48", " ", 
           SuperscriptBox["mH", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"mH", "-", "mZ"}], ")"}], " ", 
           SuperscriptBox["mZ", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"mH", "+", "mZ"}], ")"}], " ", 
           SuperscriptBox["vT", "4"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["mH", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mH", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mZ", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mW", "2"], "-", 
              SuperscriptBox["mZ", "2"]}], ")"}], "2"], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mH", "2"]], ")"}]}], 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"mH", "-", "mZ"}], ")"}], " ", 
           SuperscriptBox["mZ", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"mH", "+", "mZ"}], ")"}], " ", 
           SuperscriptBox["vT", "4"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mW", "2"], "-", 
              SuperscriptBox["mZ", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["mH", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"27", " ", 
                    SuperscriptBox["mt", "2"]}], "+", 
                   RowBox[{"40", " ", 
                    SuperscriptBox["mW", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["mZ", "2"]}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["mW", "4"]}]}], ")"}]}], "-", 
             RowBox[{"108", " ", 
              SuperscriptBox["mt", "4"], " ", 
              SuperscriptBox["mZ", "2"]}]}], ")"}], " ", "Nc", " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mt", "2"]], ")"}]}], 
          RowBox[{"216", " ", 
           SuperscriptBox["mH", "2"], " ", 
           SuperscriptBox["mZ", "6"], " ", 
           SuperscriptBox["vT", "4"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mW", "3"], "-", 
              RowBox[{"mW", " ", 
               SuperscriptBox["mZ", "2"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"84", " ", 
                 SuperscriptBox["mW", "2"]}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox["mZ", "2"]}]}], ")"}], " ", 
              SuperscriptBox["mH", "2"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["mW", "2"], " ", 
              SuperscriptBox["mZ", "2"]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mW", "2"]], ")"}]}], 
          RowBox[{"24", " ", 
           SuperscriptBox["mH", "2"], " ", 
           SuperscriptBox["mZ", "6"], " ", 
           SuperscriptBox["vT", "4"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mW", "2"], "-", 
              SuperscriptBox["mZ", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["mt", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"315", " ", 
                 SuperscriptBox["mZ", "2"], " ", 
                 SuperscriptBox["mH", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "160"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", "bEvan"}], "-", "37"}], ")"}], " ", 
                    SuperscriptBox["mW", "4"]}], "+", 
                   RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"180", " ", "bEvan"}], "-", "737"}], ")"}], " ", 
                    SuperscriptBox["mZ", "2"], " ", 
                    SuperscriptBox["mW", "2"]}], "+", 
                   RowBox[{"855", " ", 
                    SuperscriptBox["mZ", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["mH", "2"]}], "+", 
                RowBox[{"180", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mZ", "6"], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["mW", "4"], " ", 
                    SuperscriptBox["mZ", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"135", " ", 
                 SuperscriptBox["mt", "6"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["mH", "2"], " ", 
                 SuperscriptBox["mW", "4"]}]}], ")"}], " ", 
              SuperscriptBox["mZ", "2"], " ", "Nc"}]}], ")"}]}], 
          RowBox[{"4320", " ", 
           SuperscriptBox["mH", "2"], " ", 
           SuperscriptBox["mt", "2"], " ", 
           SuperscriptBox["mZ", "6"], " ", 
           SuperscriptBox["vT", "4"]}]]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"kd", "(", 
        RowBox[{"pi", ",", "ri"}], ")"}], " ", 
       RowBox[{"kd", "(", 
        RowBox[{"si", ",", "ti"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"mW", "-", "mZ"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "18"}], " ", 
              SuperscriptBox["mZ", "8"]}], "+", 
             RowBox[{"88", " ", 
              SuperscriptBox["mH", "4"], " ", 
              SuperscriptBox["mW", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"mW", "-", "mZ"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"mW", "+", "mZ"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["mH", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"27", " ", 
                 SuperscriptBox["mZ", "6"]}], "+", 
                RowBox[{"88", " ", 
                 SuperscriptBox["mW", "2"], " ", 
                 SuperscriptBox["mZ", "4"]}], "-", 
                RowBox[{"88", " ", 
                 SuperscriptBox["mW", "4"], " ", 
                 SuperscriptBox["mZ", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mZ", "2"]], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"mW", "+", "mZ"}], ")"}], "2"]}], 
          RowBox[{"48", " ", 
           SuperscriptBox["mH", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"mH", "-", "mZ"}], ")"}], " ", 
           SuperscriptBox["mZ", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"mH", "+", "mZ"}], ")"}], " ", 
           SuperscriptBox["vT", "4"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["mH", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mH", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mZ", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mW", "2"], "-", 
              SuperscriptBox["mZ", "2"]}], ")"}], "2"], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mH", "2"]], ")"}]}], 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"mH", "-", "mZ"}], ")"}], " ", 
           SuperscriptBox["mZ", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"mH", "+", "mZ"}], ")"}], " ", 
           SuperscriptBox["vT", "4"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mW", "2"], "-", 
              SuperscriptBox["mZ", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["mH", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"27", " ", 
                    SuperscriptBox["mt", "2"]}], "+", 
                   RowBox[{"40", " ", 
                    SuperscriptBox["mW", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["mZ", "2"]}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["mW", "4"]}]}], ")"}]}], "-", 
             RowBox[{"108", " ", 
              SuperscriptBox["mt", "4"], " ", 
              SuperscriptBox["mZ", "2"]}]}], ")"}], " ", "Nc", " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mt", "2"]], ")"}]}], 
          RowBox[{"216", " ", 
           SuperscriptBox["mH", "2"], " ", 
           SuperscriptBox["mZ", "6"], " ", 
           SuperscriptBox["vT", "4"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mW", "3"], "-", 
              RowBox[{"mW", " ", 
               SuperscriptBox["mZ", "2"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"84", " ", 
                 SuperscriptBox["mW", "2"]}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox["mZ", "2"]}]}], ")"}], " ", 
              SuperscriptBox["mH", "2"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["mW", "2"], " ", 
              SuperscriptBox["mZ", "2"]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mW", "2"]], ")"}]}], 
          RowBox[{"24", " ", 
           SuperscriptBox["mH", "2"], " ", 
           SuperscriptBox["mZ", "6"], " ", 
           SuperscriptBox["vT", "4"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mW", "2"], "-", 
              SuperscriptBox["mZ", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["mt", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"315", " ", 
                 SuperscriptBox["mZ", "2"], " ", 
                 SuperscriptBox["mH", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "160"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", "bEvan"}], "-", "37"}], ")"}], " ", 
                    SuperscriptBox["mW", "4"]}], "+", 
                   RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"180", " ", "bEvan"}], "-", "737"}], ")"}], " ", 
                    SuperscriptBox["mZ", "2"], " ", 
                    SuperscriptBox["mW", "2"]}], "+", 
                   RowBox[{"855", " ", 
                    SuperscriptBox["mZ", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["mH", "2"]}], "+", 
                RowBox[{"180", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mZ", "6"], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["mW", "4"], " ", 
                    SuperscriptBox["mZ", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"135", " ", 
                 SuperscriptBox["mt", "6"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["mH", "2"], " ", 
                 SuperscriptBox["mW", "4"]}]}], ")"}], " ", 
              SuperscriptBox["mZ", "2"], " ", "Nc"}]}], ")"}]}], 
          RowBox[{"4320", " ", 
           SuperscriptBox["mH", "2"], " ", 
           SuperscriptBox["mt", "2"], " ", 
           SuperscriptBox["mZ", "6"], " ", 
           SuperscriptBox["vT", "4"]}]]}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.774064906231724*^9, 3.774064923663439*^9}, 
   3.774065682550359*^9, 3.774065910332362*^9, 3.774644607537271*^9, 
   3.77497630865534*^9, 3.77540805933599*^9, 3.8769899518768673`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"0610f72e-c792-47d4-ae18-7bd8d874ee05"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extract some contributions due to particular SMEFT operators", \
"Subsection",
 CellChangeTimes->{{3.774064966341584*^9, 3.7740649814513273`*^9}, {
  3.774065018850862*^9, 
  3.774065075097825*^9}},ExpressionUUID->"5607416d-661a-42c9-9f83-\
9bcf5ebc089d"],

Cell["Coefficient without flavor indices:", "Text",
 CellChangeTimes->{{3.7740654841554613`*^9, 
  3.77406548928967*^9}},ExpressionUUID->"6bdeb7bf-e697-4833-ae67-\
f057ec9b8024"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"LVLRde", ",", "CHB"}], "]"}], "//", "myCollect"}]], "Input",
 CellChangeTimes->{{3.7740650814177847`*^9, 3.774065115755293*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"0aaed1fa-b70f-4ec3-b503-20a055cd6846"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["\[Pi]", "2"]], 
   RowBox[{
    RowBox[{"kd", "(", 
     RowBox[{"pi", ",", "ri"}], ")"}], " ", 
    RowBox[{"kd", "(", 
     RowBox[{"si", ",", "ti"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["mt", "4"], " ", 
        SuperscriptBox["mW", "2"], " ", "Nc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["mW", "4"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["mW", "2"], " ", 
           SuperscriptBox["mZ", "2"]}], "+", 
          SuperscriptBox["mZ", "4"]}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SuperscriptBox["\[Mu]W", "2"], 
          SuperscriptBox["mt", "2"]], ")"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["mH", "2"], " ", 
        SuperscriptBox["mZ", "6"], " ", 
        SuperscriptBox["vT", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mW", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["mW", "4"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["mW", "2"], " ", 
           SuperscriptBox["mZ", "2"]}], "+", 
          SuperscriptBox["mZ", "4"]}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SuperscriptBox["\[Mu]W", "2"], 
          SuperscriptBox["mW", "2"]], ")"}]}], 
       RowBox[{
        SuperscriptBox["mH", "2"], " ", 
        SuperscriptBox["mZ", "6"], " ", 
        SuperscriptBox["vT", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mH", "2"], " ", 
        SuperscriptBox["mW", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mH", "4"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["mH", "2"], " ", 
           SuperscriptBox["mZ", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["mZ", "4"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["mW", "4"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["mW", "2"], " ", 
           SuperscriptBox["mZ", "2"]}], "+", 
          SuperscriptBox["mZ", "4"]}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SuperscriptBox["\[Mu]W", "2"], 
          SuperscriptBox["mH", "2"]], ")"}]}], 
       RowBox[{"6", " ", 
        SuperscriptBox["mZ", "6"], " ", 
        SuperscriptBox["vT", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mH", "2"], "-", 
           SuperscriptBox["mZ", "2"]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mZ", "2"], "-", 
          SuperscriptBox["mW", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["mH", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"6", " ", 
               SuperscriptBox["mW", "4"]}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["mW", "2"], " ", 
              SuperscriptBox["mZ", "2"]}], "+", 
             SuperscriptBox["mZ", "4"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["mH", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"40", " ", 
              SuperscriptBox["mW", "4"], " ", 
              SuperscriptBox["mZ", "2"]}], "-", 
             RowBox[{"13", " ", 
              SuperscriptBox["mW", "2"], " ", 
              SuperscriptBox["mZ", "4"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["mZ", "6"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["mZ", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"6", " ", 
               SuperscriptBox["mW", "4"]}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["mW", "2"], " ", 
              SuperscriptBox["mZ", "2"]}], "+", 
             SuperscriptBox["mZ", "4"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SuperscriptBox["\[Mu]W", "2"], 
          SuperscriptBox["mZ", "2"]], ")"}]}], 
       RowBox[{"6", " ", 
        SuperscriptBox["mH", "2"], " ", 
        SuperscriptBox["mZ", "2"], " ", 
        SuperscriptBox["vT", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mH", "2"], "-", 
           SuperscriptBox["mZ", "2"]}], ")"}], "2"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"12", " ", 
         SuperscriptBox["mH", "2"], " ", 
         SuperscriptBox["mZ", "6"], " ", 
         SuperscriptBox["vT", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"mH", "-", "mZ"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mH", "+", "mZ"}], ")"}]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mW", "2"], "-", 
          SuperscriptBox["mZ", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["mH", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["mW", "2"], " ", 
              SuperscriptBox["mZ", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mW", "4"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["mH", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mW", "4"], " ", 
              SuperscriptBox["mZ", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["mW", "2"], " ", 
              SuperscriptBox["mZ", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["mH", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"8", " ", 
               SuperscriptBox["mW", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["mZ", "4"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mt", "4"], " ", "Nc"}]}], ")"}]}]}], "+", 
             RowBox[{
              SuperscriptBox["mW", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["mZ", "6"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["mt", "4"], " ", 
                 SuperscriptBox["mZ", "2"], " ", "Nc"}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["mW", "8"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["mW", "6"], " ", 
              SuperscriptBox["mZ", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["mZ", "8"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["mZ", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["mW", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", " ", 
                 SuperscriptBox["mt", "4"], " ", "Nc"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["mZ", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["mW", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mZ", "6"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mt", "4"], " ", 
                 SuperscriptBox["mZ", "2"], " ", "Nc"}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mW", "8"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["mW", "6"], " ", 
              SuperscriptBox["mZ", "2"]}], "+", 
             SuperscriptBox["mZ", "8"]}], ")"}]}]}], ")"}]}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.774065088977949*^9, 3.7740651169665527`*^9}, 
   3.774065690007249*^9, 3.774065910826026*^9, 3.7746446080552053`*^9, 
   3.77497631036621*^9, 3.775408059846471*^9, 3.876989969129396*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"ccf2cca8-6a6b-456a-bef0-f481ced35ce9"]
}, Open  ]],

Cell["Coefficient with flavor indices:", "Text",
 CellChangeTimes->{{3.774065497339445*^9, 
  3.774065504857369*^9}},ExpressionUUID->"e2b3d710-0595-41b7-bb42-\
405aa7a4bcff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"LVLRde", "-", 
    RowBox[{"(", 
     RowBox[{"LVLRde", "/.", 
      RowBox[{"{", 
       RowBox[{"_CHq1", "\[Rule]", "0"}], "}"}]}], ")"}]}], ")"}], "//", 
  "myCollect"}]], "Input",
 CellChangeTimes->{{3.774064984550371*^9, 3.774065005177992*^9}, {
  3.774065131377697*^9, 3.7740651335287533`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"0780265c-e93b-414e-a14c-57b90b81d736"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["\[Pi]", "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"CHq1", "(", 
        RowBox[{"uu", ",", "vv"}], ")"}], " ", 
       RowBox[{"kd", "(", 
        RowBox[{"si", ",", "ti"}], ")"}], " ", 
       RowBox[{"Vdag", "(", 
        RowBox[{"pi", ",", "uu"}], ")"}], " ", 
       RowBox[{"V", "(", 
        RowBox[{"vv", ",", "ri"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mW", "2"], "-", 
             SuperscriptBox["mZ", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"108", " ", "cEvan"}], "-", "203"}], ")"}], " ", 
              SuperscriptBox["mW", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"155", "-", 
                RowBox[{"108", " ", "cEvan"}]}], ")"}], " ", 
              SuperscriptBox["mW", "2"], " ", 
              SuperscriptBox["mZ", "2"]}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["mZ", "4"]}]}], ")"}]}], 
          RowBox[{"162", " ", 
           SuperscriptBox["mZ", "4"], " ", 
           SuperscriptBox["vT", "2"]}]], "-", 
         FractionBox[
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mZ", "2"], "-", 
             SuperscriptBox["mW", "2"]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mt", "2"]], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"27", " ", 
              SuperscriptBox["mt", "2"], " ", 
              SuperscriptBox["mZ", "2"]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["mW", "4"]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["mW", "2"], " ", 
              SuperscriptBox["mZ", "2"]}]}], ")"}]}], 
          RowBox[{"108", " ", 
           SuperscriptBox["mZ", "4"], " ", 
           SuperscriptBox["vT", "2"]}]], "+", 
         FractionBox[
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mW", "6"], "-", 
             RowBox[{
              SuperscriptBox["mW", "4"], " ", 
              SuperscriptBox["mZ", "2"]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mW", "2"]], ")"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["mZ", "4"], " ", 
           SuperscriptBox["vT", "2"]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"25", " ", 
              SuperscriptBox["mW", "6"]}], "-", 
             RowBox[{"53", " ", 
              SuperscriptBox["mW", "4"], " ", 
              SuperscriptBox["mZ", "2"]}], "+", 
             RowBox[{"28", " ", 
              SuperscriptBox["mW", "2"], " ", 
              SuperscriptBox["mZ", "4"]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mZ", "2"]], ")"}]}], 
          RowBox[{"27", " ", 
           SuperscriptBox["mZ", "4"], " ", 
           SuperscriptBox["vT", "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"CHq1", "(", 
        RowBox[{"t", ",", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["mt", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mZ", "2"], "-", 
             SuperscriptBox["mW", "2"]}], ")"}], " ", 
           RowBox[{"kd", "(", 
            RowBox[{"si", ",", "ti"}], ")"}], " ", 
           RowBox[{"Vdag", "(", 
            RowBox[{"pi", ",", "t"}], ")"}], " ", 
           RowBox[{"V", "(", 
            RowBox[{"t", ",", "ri"}], ")"}]}], 
          RowBox[{"4", " ", 
           SuperscriptBox["mZ", "2"], " ", 
           SuperscriptBox["vT", "2"]}]], "+", 
         FractionBox[
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mZ", "2"], "-", 
             SuperscriptBox["mW", "2"]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mt", "2"]], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox["mt", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["mW", "2"]}], "+", 
                SuperscriptBox["mZ", "2"]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mW", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["mW", "2"], " ", 
              SuperscriptBox["mZ", "2"]}]}], ")"}], " ", 
           RowBox[{"kd", "(", 
            RowBox[{"pi", ",", "ri"}], ")"}], " ", 
           RowBox[{"kd", "(", 
            RowBox[{"si", ",", "ti"}], ")"}]}], 
          RowBox[{"54", " ", 
           SuperscriptBox["mZ", "4"], " ", 
           SuperscriptBox["vT", "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"CHq1", "(", 
        RowBox[{"uu", ",", "t"}], ")"}], " ", 
       RowBox[{"kd", "(", 
        RowBox[{"si", ",", "ti"}], ")"}], " ", 
       RowBox[{"Vdag", "(", 
        RowBox[{"pi", ",", "uu"}], ")"}], " ", 
       RowBox[{"V", "(", 
        RowBox[{"t", ",", "ri"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["mt", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mt", "2"], "+", 
             SuperscriptBox["mW", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mW", "2"], "-", 
             SuperscriptBox["mZ", "2"]}], ")"}]}], 
          RowBox[{"32", " ", 
           SuperscriptBox["mZ", "2"], " ", 
           SuperscriptBox["vT", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"mt", "-", "mW"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"mt", "+", "mW"}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["mt", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mW", "6"], "-", 
             RowBox[{
              SuperscriptBox["mW", "4"], " ", 
              SuperscriptBox["mZ", "2"]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mW", "2"]], ")"}]}], 
          RowBox[{"16", " ", 
           SuperscriptBox["mZ", "2"], " ", 
           SuperscriptBox["vT", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mt", "2"], "-", 
              SuperscriptBox["mW", "2"]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["mt", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mt", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mt", "2"], " ", 
              SuperscriptBox["mW", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["mW", "4"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mW", "2"], "-", 
             SuperscriptBox["mZ", "2"]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mt", "2"]], ")"}]}], 
          RowBox[{"16", " ", 
           SuperscriptBox["mZ", "2"], " ", 
           SuperscriptBox["vT", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mt", "2"], "-", 
              SuperscriptBox["mW", "2"]}], ")"}], "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"CHq1", "(", 
        RowBox[{"t", ",", "vv"}], ")"}], " ", 
       RowBox[{"kd", "(", 
        RowBox[{"si", ",", "ti"}], ")"}], " ", 
       RowBox[{"Vdag", "(", 
        RowBox[{"pi", ",", "t"}], ")"}], " ", 
       RowBox[{"V", "(", 
        RowBox[{"vv", ",", "ri"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["mt", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mt", "2"], "+", 
             SuperscriptBox["mW", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mW", "2"], "-", 
             SuperscriptBox["mZ", "2"]}], ")"}]}], 
          RowBox[{"32", " ", 
           SuperscriptBox["mZ", "2"], " ", 
           SuperscriptBox["vT", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"mt", "-", "mW"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"mt", "+", "mW"}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["mt", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mW", "6"], "-", 
             RowBox[{
              SuperscriptBox["mW", "4"], " ", 
              SuperscriptBox["mZ", "2"]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mW", "2"]], ")"}]}], 
          RowBox[{"16", " ", 
           SuperscriptBox["mZ", "2"], " ", 
           SuperscriptBox["vT", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mt", "2"], "-", 
              SuperscriptBox["mW", "2"]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["mt", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mt", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mt", "2"], " ", 
              SuperscriptBox["mW", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["mW", "4"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mW", "2"], "-", 
             SuperscriptBox["mZ", "2"]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]W", "2"], 
             SuperscriptBox["mt", "2"]], ")"}]}], 
          RowBox[{"16", " ", 
           SuperscriptBox["mZ", "2"], " ", 
           SuperscriptBox["vT", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mt", "2"], "-", 
              SuperscriptBox["mW", "2"]}], ")"}], "2"]}]]}], ")"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["mW", "2"]}], 
       SuperscriptBox["mZ", "2"]]}], ")"}], " ", 
    RowBox[{"CHq1", "(", 
     RowBox[{"uu", ",", "vv"}], ")"}], " ", 
    RowBox[{"kd", "(", 
     RowBox[{"si", ",", "ti"}], ")"}], " ", 
    RowBox[{"Vdag", "(", 
     RowBox[{"pi", ",", "uu"}], ")"}], " ", 
    RowBox[{"V", "(", 
     RowBox[{"vv", ",", "ri"}], ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.774064990544059*^9, 3.774065006588732*^9}, 
   3.774065060330883*^9, 3.774065134351334*^9, 3.774065696340218*^9, 
   3.774065911621252*^9, 3.7746446088663063`*^9, 3.774976312440797*^9, 
   3.77540806062215*^9, 3.8769899751466713`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"0edc93dd-2192-4eaa-8556-dda70046dee4"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1728, 975},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5a38ab11-ee26-4573-b249-6c62db68ee4c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 317, 7, 98, "Title",ExpressionUUID->"b2a286b4-4e0a-456b-b784-2bf38ab43f5f"],
Cell[900, 31, 939, 18, 150, "Text",ExpressionUUID->"4d92e8d8-b73f-4b62-84c1-28d7fb4626a5"],
Cell[CellGroupData[{
Cell[1864, 53, 313, 5, 67, "Section",ExpressionUUID->"63837b4e-a9f2-4d79-bb2f-e9e2c85a8bd0"],
Cell[2180, 60, 301, 6, 35, "Text",ExpressionUUID->"181edcf7-fafc-4e1f-8413-1a2f1ee7b5d7"],
Cell[2484, 68, 319, 6, 30, "Input",ExpressionUUID->"4b1581ef-d981-4c65-8767-35cdc0f8679b"],
Cell[2806, 76, 549, 10, 30, "Input",ExpressionUUID->"960e6b52-d39f-4787-9ae0-5f2241ccd2d2"],
Cell[3358, 88, 487, 9, 30, "Input",ExpressionUUID->"ce83e2e3-f1f7-4c4b-9dcc-985c7f8655f4"],
Cell[3848, 99, 422, 10, 30, "Input",ExpressionUUID->"af887fba-f48b-4b65-b118-481407582ce0"],
Cell[4273, 111, 255, 5, 30, "Input",ExpressionUUID->"2dfa3032-5cc1-482a-9c96-6a2f65fd5c4d"],
Cell[4531, 118, 699, 16, 30, "Input",ExpressionUUID->"d53daa50-7704-4f2e-95f3-d10151bca809"],
Cell[5233, 136, 642, 13, 30, "Input",ExpressionUUID->"ea15eacf-e596-4ed7-963d-3b813d0ceb5e"],
Cell[5878, 151, 1403, 32, 30, "Input",ExpressionUUID->"4ee4a5bb-04d3-45a4-8f88-cb77133c17f0"]
}, Closed]],
Cell[CellGroupData[{
Cell[7318, 188, 341, 5, 53, "Section",ExpressionUUID->"5b3d912f-6bcd-4a1f-9d22-fff46ce98d14"],
Cell[7662, 195, 185, 3, 35, "Text",ExpressionUUID->"6f1b18a2-8826-496f-97c8-2ed8ae7624c3"],
Cell[7850, 200, 417, 11, 30, "Input",ExpressionUUID->"2e6a9e50-8d65-4a2b-aa4c-024d3825bb35"],
Cell[8270, 213, 3412, 91, 94, "Input",ExpressionUUID->"677a3e95-e87d-4731-8751-5cd0f94f0a16"],
Cell[11685, 306, 3868, 89, 115, "Input",ExpressionUUID->"8c7163aa-b050-463b-ac10-b4324cb745a7"],
Cell[15556, 397, 1236, 26, 178, "Input",ExpressionUUID->"2d48f5e0-2791-48c0-babe-0ac438fcb9db"],
Cell[16795, 425, 1055, 25, 30, "Input",ExpressionUUID->"175d789e-b412-4c59-a324-9abf63a5e029"],
Cell[17853, 452, 281, 6, 35, "Text",ExpressionUUID->"45bfb774-ef05-46a3-9621-c78593feb61e"],
Cell[18137, 460, 3083, 84, 73, "Input",ExpressionUUID->"abb5163d-afd8-4184-acd1-8aad98aa61c1"],
Cell[CellGroupData[{
Cell[21245, 548, 511, 12, 30, "Input",ExpressionUUID->"c355651f-1668-43c1-a381-15f25435372f"],
Cell[21759, 562, 1260, 24, 70, "Output",ExpressionUUID->"c9652daa-38a9-4f67-84bf-1c578cae2e65"]
}, Open  ]],
Cell[23034, 589, 1034, 22, 30, "Input",ExpressionUUID->"2bf8c37c-d848-48b0-bb06-b2efda309a60"],
Cell[24071, 613, 906, 20, 30, "Input",ExpressionUUID->"70d79bd9-9e3a-4317-a543-cb293ca485cd"],
Cell[24980, 635, 996, 18, 30, "Input",ExpressionUUID->"a59d65e3-4d2b-492c-992b-f52ab4bb3adf"],
Cell[25979, 655, 1003, 18, 30, "Input",ExpressionUUID->"5d269342-b775-4fe8-a6ef-7edd3b2232e1"],
Cell[26985, 675, 526, 13, 30, "Input",ExpressionUUID->"a4d3cb24-2028-43fc-bf9b-1fc14f597273"]
}, Closed]],
Cell[CellGroupData[{
Cell[27548, 693, 152, 3, 53, "Section",ExpressionUUID->"7e78740b-a3ce-4e8b-8afd-85359e1d18c1"],
Cell[CellGroupData[{
Cell[27725, 700, 171, 2, 54, "Subsection",ExpressionUUID->"dba74d31-ba46-4adf-86f8-4180334968d2"],
Cell[CellGroupData[{
Cell[27921, 706, 115, 1, 30, "Input",ExpressionUUID->"85671446-28cf-4a9f-9387-7b64f045bbd6"],
Cell[28039, 709, 4709, 96, 236, "Output",ExpressionUUID->"1576bbce-149c-4944-adf4-fde6378c8e5c"]
}, Open  ]],
Cell[32763, 808, 189, 3, 35, "Text",ExpressionUUID->"164525f4-beab-47fe-b73e-19d584930096"],
Cell[CellGroupData[{
Cell[32977, 815, 264, 5, 30, "Input",ExpressionUUID->"51e6a1d2-f69e-4e0d-ae92-e1931b49f3f5"],
Cell[33244, 822, 383, 6, 30, "Output",ExpressionUUID->"36b52af8-417a-4ae0-8bcb-6b89dd8c8052"]
}, Open  ]],
Cell[33642, 831, 158, 3, 35, "Text",ExpressionUUID->"63cebcc4-5189-436f-a20a-f8942681407e"],
Cell[CellGroupData[{
Cell[33825, 838, 305, 7, 30, "Input",ExpressionUUID->"928c3202-8026-484f-9071-ee735b975542"],
Cell[34133, 847, 1162, 30, 67, "Output",ExpressionUUID->"abf906a9-d91d-45ca-b606-2573f8b00f8d"]
}, Open  ]],
Cell[35310, 880, 165, 3, 35, "Text",ExpressionUUID->"75617856-afc6-42d7-989e-fb156ebe93f8"],
Cell[CellGroupData[{
Cell[35500, 887, 173, 2, 30, "Input",ExpressionUUID->"a5a3d960-edff-4da1-bc61-abc550bbd318"],
Cell[35676, 891, 1268, 35, 67, "Output",ExpressionUUID->"70dae0fe-af54-4b8c-b97f-2e9ee9e2966e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36981, 931, 182, 2, 30, "Input",ExpressionUUID->"aefcb0e6-0163-423f-8b12-9cbb8855127f"],
Cell[37166, 935, 2832, 81, 80, "Output",ExpressionUUID->"e69dbbdb-4f24-4fe5-9481-f0c15df6f96b"]
}, Open  ]],
Cell[40013, 1019, 185, 3, 35, "Text",ExpressionUUID->"96696368-b408-4e5a-b548-c3ccdac45d03"],
Cell[CellGroupData[{
Cell[40223, 1026, 174, 2, 30, "Input",ExpressionUUID->"1d4fa323-e684-4196-9d37-925a107113aa"],
Cell[40400, 1030, 11033, 305, 356, "Output",ExpressionUUID->"fdf25396-aa6f-4753-9813-4cdf15d681c8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51494, 1342, 247, 4, 67, "Section",ExpressionUUID->"ee2db844-af4e-4a01-8631-3ef342dfe548"],
Cell[CellGroupData[{
Cell[51766, 1350, 183, 3, 54, "Subsection",ExpressionUUID->"99d0f5c3-a639-4d1f-b789-5ba1fd950cfa"],
Cell[CellGroupData[{
Cell[51974, 1357, 514, 15, 30, "Input",ExpressionUUID->"48cda3a2-0fe2-4b81-86a4-4a360b5caf35"],
Cell[52491, 1374, 1340, 22, 48, "Output",ExpressionUUID->"e51e6963-e13e-4a3a-990e-002c19e1dbca"]
}, Open  ]],
Cell[53846, 1399, 258, 6, 35, "Text",ExpressionUUID->"452d208e-f16f-40e1-a4fb-beaef50df796"],
Cell[CellGroupData[{
Cell[54129, 1409, 184, 2, 30, "Input",ExpressionUUID->"4f1be31a-4cc3-4c17-b4d7-c494c8d5a013"],
Cell[54316, 1413, 963, 27, 67, "Output",ExpressionUUID->"8abcd413-c7dd-4728-b911-caacd307fbb7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55328, 1446, 321, 7, 54, "Subsection",ExpressionUUID->"2ce5cfff-8426-428b-8b95-f6ce3790c08a"],
Cell[CellGroupData[{
Cell[55674, 1457, 451, 12, 30, "Input",ExpressionUUID->"d49de5a2-0595-4441-bbca-a2a0a026517d"],
Cell[56128, 1471, 552, 11, 30, "Output",ExpressionUUID->"cedc00d9-fc9d-45b3-acc1-57dd15218e0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56717, 1487, 449, 12, 30, "Input",ExpressionUUID->"b5d6bda9-f58e-41d1-acd9-835ef5832a6c"],
Cell[57169, 1501, 945, 24, 58, "Output",ExpressionUUID->"1bca156e-4e7a-4d99-aeae-5f303ca1d3a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58151, 1530, 459, 12, 30, "Input",ExpressionUUID->"024f0452-7881-4bb8-9cfe-f6769649abb8"],
Cell[58613, 1544, 781, 18, 57, "Output",ExpressionUUID->"b422caa1-ab49-42ad-ac33-d1809f996af3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59431, 1567, 455, 12, 30, "Input",ExpressionUUID->"4c529ced-52aa-4524-a19b-6e367f27e178"],
Cell[59889, 1581, 3579, 112, 108, "Output",ExpressionUUID->"93ee8785-c8bc-4c31-aa6b-74b937464ecb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63505, 1698, 508, 13, 30, "Input",ExpressionUUID->"8ab89252-29f3-4cdb-bfc2-2828fbba71e5"],
Cell[64016, 1713, 2522, 75, 94, "Output",ExpressionUUID->"87fcc644-276d-4666-a978-7db476e9ed82"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66587, 1794, 187, 3, 54, "Subsection",ExpressionUUID->"29b9a6c5-5b35-4ddf-b9cd-7dd1587de1a0"],
Cell[CellGroupData[{
Cell[66799, 1801, 295, 5, 30, "Input",ExpressionUUID->"2e1018cb-916f-43b2-a8d5-d0bb98a93978"],
Cell[67097, 1808, 19907, 520, 550, "Output",ExpressionUUID->"a090610f-548f-44fc-a3b8-95c14333595b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87041, 2333, 297, 5, 30, "Input",ExpressionUUID->"a2c7e62f-abac-484d-9883-2bba393612b9"],
Cell[87341, 2340, 16140, 427, 427, "Output",ExpressionUUID->"0610f72e-c792-47d4-ae18-7bd8d874ee05"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[103530, 2773, 261, 5, 54, "Subsection",ExpressionUUID->"5607416d-661a-42c9-9f83-9bcf5ebc089d"],
Cell[103794, 2780, 178, 3, 35, "Text",ExpressionUUID->"6bdeb7bf-e697-4833-ae67-f057ec9b8024"],
Cell[CellGroupData[{
Cell[103997, 2787, 274, 5, 30, "Input",ExpressionUUID->"0aaed1fa-b70f-4ec3-b503-20a055cd6846"],
Cell[104274, 2794, 8475, 233, 222, "Output",ExpressionUUID->"ccf2cca8-6a6b-456a-bef0-f481ced35ce9"]
}, Open  ]],
Cell[112764, 3030, 174, 3, 35, "Text",ExpressionUUID->"e2b3d710-0595-41b7-bb42-405aa7a4bcff"],
Cell[CellGroupData[{
Cell[112963, 3037, 431, 11, 30, "Input",ExpressionUUID->"0780265c-e93b-414e-a14c-57b90b81d736"],
Cell[113397, 3050, 11870, 326, 383, "Output",ExpressionUUID->"0edc93dd-2192-4eaa-8556-dda70046dee4"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/matching/2__couplings/e.txt <==
(g1bar*mW)/mZ + CHD*((mW*mZ)/g1bar + (g1bar*mW^3*vT^2)/
    (4*mW^2*mZ - 4*mZ^3)) + ((g1bar*mW^3*(-mW^2 + mZ^2))/(12*mZ^3*vT^2) + 
   (2*g1bar*mW^3*(mW - mZ)*(mW + mZ)*Nc*Log[\[Mu]W^2/mt^2])/(27*mZ^3*vT^2) + 
   (Sqrt[2]*mt*mW^3*(-mW^2 + mZ^2)*Nc*CuB[t, t]*Log[\[Mu]W^2/mt^2])/
    (3*mZ^3*vT) + (Sqrt[2]*mt*mW^3*(-mW^2 + mZ^2)*Nc*CuBDag[t, t]*
     Log[\[Mu]W^2/mt^2])/(3*mZ^3*vT) + 
   (g1bar*mt*mW^2*(-mW^2 + mZ^2)*Nc*CuW[t, t]*Log[\[Mu]W^2/mt^2])/
    (3*Sqrt[2]*mZ^3) + (g1bar*mt*mW^2*(-mW^2 + mZ^2)*Nc*CuWDag[t, t]*
     Log[\[Mu]W^2/mt^2])/(3*Sqrt[2]*mZ^3) + 
   (7*g1bar*mW^3*(-mW^2 + mZ^2)*Log[\[Mu]W^2/mW^2])/(8*mZ^3*vT^2) + 
   (9*CW*g1bar*mW^4*(-mW^2 + mZ^2)*Log[\[Mu]W^2/mW^2])/(2*mZ^3*vT) + 
   CHD*((4*mW^3*mZ^4 - mW^5*(4*mZ^2 + 3*g1bar^2*vT^2))/(48*g1bar*mZ^3*vT^2) + 
     (Nc*(-4*mW^3*mZ^4 + mW^5*(4*mZ^2 + 3*g1bar^2*vT^2))*Log[\[Mu]W^2/mt^2])/
      (54*g1bar*mZ^3*vT^2) - 
     (7*(-4*mW^3*mZ^4 + mW^5*(4*mZ^2 + 3*g1bar^2*vT^2))*Log[\[Mu]W^2/mW^2])/
      (32*g1bar*mZ^3*vT^2)) + 
   CHB*((g1bar*mW^3*(mH^4 + 2*mW^4 + mZ^4 - 4*mt^4*Nc))/(8*mH^2*mZ^3) + 
     (g1bar*mH^2*mW^3*Log[\[Mu]W^2/mH^2])/(8*mZ^3) - 
     (g1bar*mt^4*mW^3*Nc*Log[\[Mu]W^2/mt^2])/(2*mH^2*mZ^3) + 
     (3*g1bar*mW^7*Log[\[Mu]W^2/mW^2])/(4*mH^2*mZ^3) + 
     (3*g1bar*mW^3*mZ*Log[\[Mu]W^2/mZ^2])/(8*mH^2)) + 
   CHW*(-1/8*(g1bar*mW*(mW - mZ)*(mW + mZ)*(mH^4 + 2*mW^4 + mZ^4 - 
         4*mt^4*Nc))/(mH^2*mZ^3) + (g1bar*mH^2*mW*(-mW^2 + mZ^2)*
       Log[\[Mu]W^2/mH^2])/(8*mZ^3) + (g1bar*mt^4*mW*(mW - mZ)*(mW + mZ)*Nc*
       Log[\[Mu]W^2/mt^2])/(2*mH^2*mZ^3) + 
     (3*g1bar*mW^5*(-mW^2 + mZ^2)*Log[\[Mu]W^2/mW^2])/(4*mH^2*mZ^3) + 
     (3*g1bar*mW*mZ*(-mW^2 + mZ^2)*Log[\[Mu]W^2/mZ^2])/(8*mH^2)) + 
   CHWB*((mW^2*(mW - mZ)*(mW + mZ)*(3*mH^4 + 10*mH^2*mW^2 + 
        3*(2*mW^4 + mZ^4 - 4*mt^4*Nc)))/(12*mH^2*mZ^3*vT) + 
     (mH^2*mW^2*(mW - mZ)*(mW + mZ)*Log[\[Mu]W^2/mH^2])/(4*mZ^3*vT) - 
     (mW^2*(27*mt^4 + 8*mH^2*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Log[\[Mu]W^2/mt^2])/
      (27*mH^2*mZ^3*vT) + (mW^4*(4*mH^2 + 3*mW^2)*(mW - mZ)*(mW + mZ)*
       Log[\[Mu]W^2/mW^2])/(2*mH^2*mZ^3*vT) + 
     (3*mW^2*(mW - mZ)*mZ*(mW + mZ)*Log[\[Mu]W^2/mZ^2])/(4*mH^2*vT)))/Pi^2


==> anc/matching/2__couplings/g.txt <==
g3bar + (-1/48*(g3bar^3*Log[\[Mu]W^2/mt^2]) + 
   (g3bar^2*mt*vT*CuG[t, t]*Log[\[Mu]W^2/mt^2])/(8*Sqrt[2]) + 
   (g3bar^2*mt*vT*CuGDag[t, t]*Log[\[Mu]W^2/mt^2])/(8*Sqrt[2]) + 
   CHG*((g3bar*(mH^4 + 2*mW^4 + mZ^4 - 4*mt^4*Nc))/(8*mH^2) + 
     (g3bar*mH^2*Log[\[Mu]W^2/mH^2])/8 - (g3bar*mt^4*Nc*Log[\[Mu]W^2/mt^2])/
      (2*mH^2) + (3*g3bar*mW^4*Log[\[Mu]W^2/mW^2])/(4*mH^2) + 
     (3*g3bar*mZ^4*Log[\[Mu]W^2/mZ^2])/(8*mH^2)))/Pi^2


==> anc/matching/2__couplings/thetaQCD.txt <==
\[Theta]3bar - (I*Sqrt[2]*mt*vT*CuG[t, t]*Log[\[Mu]W^2/mt^2])/g3bar + 
 (I*Sqrt[2]*mt*vT*CuGDag[t, t]*Log[\[Mu]W^2/mt^2])/g3bar + 
 CHGt*((2*(mH^4 + 2*mW^4 + mZ^4 - 4*mt^4*Nc))/(g3bar^2*mH^2) + 
   (2*mH^2*Log[\[Mu]W^2/mH^2])/g3bar^2 - (8*mt^4*Nc*Log[\[Mu]W^2/mt^2])/
    (g3bar^2*mH^2) + (12*mW^4*Log[\[Mu]W^2/mW^2])/(g3bar^2*mH^2) + 
   (6*mZ^4*Log[\[Mu]W^2/mZ^2])/(g3bar^2*mH^2))


==> anc/matching/2__couplings/thetaQED.txt <==
(2*CHWtB*g1bar*Pi^2*vT^5)/(mW^3 - mW*mZ^2) + \[Theta]1bar + \[Theta]2bar + 
 (I*Sqrt[2]*g1bar*mt*Nc*vT^3*CuB[t, t]*Log[\[Mu]W^2/mt^2])/
  (3*mW^2 - 3*mZ^2) + ((I/3)*Sqrt[2]*g1bar*mt*Nc*vT^3*CuBDag[t, t]*
   Log[\[Mu]W^2/mt^2])/(-mW^2 + mZ^2) - 
 (((2*I)/3)*Sqrt[2]*mt*Nc*vT^2*CuW[t, t]*Log[\[Mu]W^2/mt^2])/mW + 
 (((2*I)/3)*Sqrt[2]*mt*Nc*vT^2*CuWDag[t, t]*Log[\[Mu]W^2/mt^2])/mW + 
 CWt*(12*mW*vT + 18*mW*vT*Log[\[Mu]W^2/mW^2]) + 
 CHWt*(((mH^4 + 2*mW^4 + mZ^4 - 4*mt^4*Nc)*vT^2)/(2*mH^2*mW^2) + 
   (mH^2*vT^2*Log[\[Mu]W^2/mH^2])/(2*mW^2) - 
   (2*mt^4*Nc*vT^2*Log[\[Mu]W^2/mt^2])/(mH^2*mW^2) + 
   (3*mW^2*vT^2*Log[\[Mu]W^2/mW^2])/mH^2 + (3*mZ^4*vT^2*Log[\[Mu]W^2/mZ^2])/
    (2*mH^2*mW^2)) + 
 CHBt*(-1/2*((mH^4 + 2*mW^4 + mZ^4 - 4*mt^4*Nc)*vT^2)/(mH^2*(mW^2 - mZ^2)) - 
   (mH^2*vT^2*Log[\[Mu]W^2/mH^2])/(2*(mW^2 - mZ^2)) + 
   (2*mt^4*Nc*vT^2*Log[\[Mu]W^2/mt^2])/(mH^2*(mW^2 - mZ^2)) - 
   (3*mW^4*vT^2*Log[\[Mu]W^2/mW^2])/(mH^2*(mW^2 - mZ^2)) + 
   (3*mZ^4*vT^2*Log[\[Mu]W^2/mZ^2])/(2*mH^2*(-mW^2 + mZ^2))) + 
 CHWtB*((g1bar*(mH^4 + 2*mH^2*mW^2 + 2*mW^4 + mZ^4 - 4*mt^4*Nc)*vT^3)/
    (4*mH^2*(mW^3 - mW*mZ^2)) + (g1bar*mH^2*vT^3*Log[\[Mu]W^2/mH^2])/
    (4*mW^3 - 4*mW*mZ^2) + (g1bar*mt^4*Nc*vT^3*Log[\[Mu]W^2/mt^2])/
    (mH^2*mW*(-mW^2 + mZ^2)) + (3*g1bar*(-(mH^2*mW) + mW^3)*vT^3*
     Log[\[Mu]W^2/mW^2])/(2*mH^2*(mW^2 - mZ^2)) + 
   (3*g1bar*mZ^4*vT^3*Log[\[Mu]W^2/mZ^2])/(4*mH^2*(mW^3 - mW*mZ^2)))


==> anc/matching/2__masses/Md.txt <==
kd[pi, ri]*md[pi] + 
 (-1/4*(mt^4*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*md[pi])/(mH^2*vT^2) + 
   CH*((-3*vT^2*kd[pi, ri]*md[pi])/16 - (3*vT^2*kd[pi, ri]*Log[\[Mu]W^2/mH^2]*
       md[pi])/16) + CuH[t, t]*((mt^3*Nc*vT*kd[pi, ri]*md[pi])/
      (8*Sqrt[2]*mH^2) + (mt^3*Nc*vT*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*md[pi])/
      (8*Sqrt[2]*mH^2)) + CuHDag[t, t]*((mt^3*Nc*vT*kd[pi, ri]*md[pi])/
      (8*Sqrt[2]*mH^2) + (mt^3*Nc*vT*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*md[pi])/
      (8*Sqrt[2]*mH^2)) + CHW*((mW^2*(2*mW^2 + mZ^2)*kd[pi, ri]*md[pi])/
      (8*mH^2) + (3*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*md[pi])/(4*mH^2) + 
     (3*mW^2*mZ^2*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*md[pi])/(8*mH^2)) + 
   CHB*((mZ^2*(-mW + mZ)*(mW + mZ)*kd[pi, ri]*md[pi])/(8*mH^2) + 
     (3*mZ^2*(-mW + mZ)*(mW + mZ)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*md[pi])/
      (8*mH^2)) + (3*kd[pi, ri]*Log[\[Mu]W^2/mH^2]*md[pi]*(mH^2 - md[pi]^2))/
    (32*vT^2) + (kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*md[pi]*
     (54*mZ^8 + 12*mH^2*(mW - mZ)*mZ^2*(mW + mZ)*(2*mW^2 + mZ^2) + 
      mH^2*(32*mW^4 - 16*mW^2*mZ^2 - 7*mZ^4)*md[pi]^2))/
    (288*mH^2*mZ^4*vT^2) - (kd[pi, ri]*Log[\[Mu]W^2/mW^2]*
     (-12*mW^4*md[pi] + mH^2*md[pi]^3))/(32*mH^2*vT^2) + 
   (kd[pi, ri]*(3*(54*mH^4*mZ^4 + mH^2*(40*mW^4*mZ^2 + 34*mW^2*mZ^4 + 
          7*mZ^6) + 36*mZ^4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*md[pi] + 
      mH^2*(224*mW^4 - 112*mW^2*mZ^2 - 193*mZ^4)*md[pi]^3))/
    (1728*mH^2*mZ^4*vT^2) + 
   CHBox*(-1/2*(mt^4*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*md[pi])/mH^2 + 
     (3*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*md[pi])/(4*mH^2) + 
     (3*mZ^4*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*md[pi])/(8*mH^2) + 
     (kd[pi, ri]*Log[\[Mu]W^2/mH^2]*md[pi]*(5*mH^2 - 3*md[pi]^2))/16 + 
     (kd[pi, ri]*md[pi]*(10*mH^4 + 8*mW^4 + 4*mZ^4 - 16*mt^4*Nc - 
        5*mH^2*md[pi]^2))/(32*mH^2)) + 
   CHWB*((g1bar*mW*vT*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*md[pi]*
       (27*mZ^6 - 3*mH^2*mZ^2*(-4*mW^2 + mZ^2) + 4*mH^2*(4*mW^2 - mZ^2)*
         md[pi]^2))/(144*mH^2*mZ^4) + (g1bar*mW*vT*kd[pi, ri]*md[pi]*
       (54*mZ^6 - 15*mH^2*mZ^2*(-4*mW^2 + mZ^2) + 28*mH^2*(4*mW^2 - mZ^2)*
         md[pi]^2))/(864*mH^2*mZ^4)) + 
   CHD*((mt^4*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*md[pi])/(8*mH^2) - 
     (3*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*md[pi])/(16*mH^2) + 
     (kd[pi, ri]*Log[\[Mu]W^2/mH^2]*md[pi]*(-5*mH^2 + 3*md[pi]^2))/64 + 
     (kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*md[pi]*(12*(2*mW^4*mZ^2 + mZ^6) + 
        (32*mW^4 + 7*mZ^4)*md[pi]^2))/(576*mZ^4) + 
     (kd[pi, ri]*md[pi]*(-3*(90*mH^4*mZ^4 + mH^2*(-40*mW^4*mZ^2 + 7*mZ^6) + 
          72*mZ^4*(mW^4 - 2*mt^4*Nc)) + 2*mH^2*(112*mW^4 + 65*mZ^4)*
         md[pi]^2))/(3456*mH^2*mZ^4)) + 
   CHd[pi, ri]*((Log[\[Mu]W^2/mZ^2]*md[ri]*(3*(2*mW^2 + mZ^2) + 
        (1 + (8*mW^2)/mZ^2)*md[ri]^2))/48 + 
     (md[ri]*(60*mW^2*mZ^2 - 24*mZ^4 + 9*(4*mW^2 - mZ^2)*md[pi]^2 + 
        (76*mW^2 - 13*mZ^2)*md[ri]^2))/(576*mZ^2)) + 
   CdWDag[pi, t]*((-3*Sqrt[2]*mt^2*mW^3*md[ri]^2)/(4*mt^2 - 4*mW^2)^2 + 
     (3*mt^4*mW*Log[\[Mu]W^2/mW^2]*(4*(mt^2 - mW^2)^2 - 
        (mt^2 - 3*mW^2)*md[ri]^2))/(16*Sqrt[2]*(mt^2 - mW^2)^3) + 
     (3*mt^4*mW*Log[\[Mu]W^2/mt^2]*(-4*(mt^2 - mW^2)^2 + 
        (mt^2 - 3*mW^2)*md[ri]^2))/(16*Sqrt[2]*(mt^2 - mW^2)^3))*V[t, ri] + 
   CHudDag[pi, t]*((mt^3*Log[\[Mu]W^2/mt^2]*
       (-2*(mt^2 - 4*mW^2)*(mt^2 - mW^2)^2 + 3*mW^4*md[ri]^2))/
      (32*(mt^2 - mW^2)^3) - (3*Log[\[Mu]W^2/mW^2]*(2*mt^5*(mt^2 - mW^2)^2 + 
        mt^3*mW^4*md[ri]^2))/(32*(mt^2 - mW^2)^3) + 
     (mt^3*(-8 - (3*(mt^2 - 3*mW^2)*md[ri]^2)/(mt^2 - mW^2)^2))/64)*
    V[t, ri] + CdWDag[pi, ui]*(-1/4*(mW*mu[ui]^2*sum[ui])/Sqrt[2] - 
     (3*mW*Log[\[Mu]W^2/mW^2]*mu[ui]^2*sum[ui])/(4*Sqrt[2]))*V[ui, ri] + 
   CHudDag[pi, ui]*((3*Log[\[Mu]W^2/mW^2]*mu[ui]*(mW^2 + mu[ui]^2)*sum[ui])/
      16 + (mu[ui]*(3*md[ri]^2 + 4*(mW^2 + mu[ui]^2))*sum[ui])/64)*
    V[ui, ri] + Cquqd1Dag[t, vv, pi, t]*(-1/16*mt^3 - 
     (mt^3*Log[\[Mu]W^2/mt^2])/16)*V[vv, ri] + Cquqd8Dag[t, vv, pi, t]*
    (-1/16*(cf*mt^3) - (cf*mt^3*Log[\[Mu]W^2/mt^2])/16)*V[vv, ri] + 
   Cquqd1Dag[t, t, pi, vv]*(-1/8*(mt^3*Nc) - (mt^3*Nc*Log[\[Mu]W^2/mt^2])/8)*
    V[vv, ri] + CdBDag[pi, vv]*
    ((g1bar*vT*(8*mZ^2*(-4*mW^2 + mZ^2) + (-26*mW^2 + 11*mZ^2)*md[pi]^2 + 
        3*(-10*mW^2 + mZ^2)*md[ri]^2))/(384*Sqrt[2]*mZ^2) - 
     (g1bar*vT*Log[\[Mu]W^2/mZ^2]*(16*mW^2*mZ^2 - 4*mZ^4 + 
        (10*mW^2 - 7*mZ^2)*md[pi]^2 + 3*(2*mW^2 + mZ^2)*md[ri]^2))/
      (64*Sqrt[2]*mZ^2))*V[vv, ri] + CdWDag[pi, vv]*
    ((3*mW*Log[\[Mu]W^2/mW^2]*(-4*mW^2 + md[ri]^2))/(16*Sqrt[2]) - 
     (mW*Log[\[Mu]W^2/mZ^2]*(16*mW^2*mZ^2 - 4*mZ^4 + (10*mW^2 - 7*mZ^2)*
         md[pi]^2 + 3*(2*mW^2 + mZ^2)*md[ri]^2))/(32*Sqrt[2]*mZ^2) - 
     (mW*(80*mW^2*mZ^2 - 8*mZ^4 + (26*mW^2 - 11*mZ^2)*md[pi]^2 + 
        3*(10*mW^2 + mZ^2)*md[ri]^2))/(192*Sqrt[2]*mZ^2))*V[vv, ri] + 
   CdHDag[pi, vv]*((mt^4*Nc*vT*Log[\[Mu]W^2/mt^2])/(4*Sqrt[2]*mH^2) - 
     (3*mW^4*vT*Log[\[Mu]W^2/mW^2])/(8*Sqrt[2]*mH^2) - 
     (3*mZ^4*vT*Log[\[Mu]W^2/mZ^2])/(16*Sqrt[2]*mH^2) + 
     (5*vT*Log[\[Mu]W^2/mH^2]*(md[pi]^2 + md[ri]^2))/(64*Sqrt[2]) + 
     (vT*(-8*(2*mW^4 + mZ^4 - 4*mt^4*Nc) + 9*mH^2*(md[pi]^2 + md[ri]^2)))/
      (128*Sqrt[2]*mH^2))*V[vv, ri] + CuWDag[t, vv]*V[vv, ri]*
    ((-3*mt^3*mW*Log[\[Mu]W^2/mt^2]*md[pi]*((mt^2 - 2*mW^2)*(mt^2 - mW^2)^2 - 
        2*mW^4*md[pi]^2)*Vdag[pi, t])/(16*Sqrt[2]*(mt^2 - mW^2)^4) + 
     (3*mt^3*mW*Log[\[Mu]W^2/mW^2]*md[pi]*((mt^2 - 2*mW^2)*(mt^2 - mW^2)^2 - 
        2*mW^4*md[pi]^2)*Vdag[pi, t])/(16*Sqrt[2]*(mt^2 - mW^2)^4) + 
     (mt*mW*md[pi]*(3*(mt^3 - mt*mW^2)^2 + (-mt^4 + 5*mt^2*mW^2 + 2*mW^4)*
         md[pi]^2)*Vdag[pi, t])/(16*Sqrt[2]*(mt^2 - mW^2)^3)) + 
   CHq3[t, vv]*V[vv, ri]*
    ((mt^2*md[pi]*(-3*(mt^3 - mt*mW^2)^2 + (mt - 2*mW)*(mt + 2*mW)*
         (mt^2 + mW^2)*md[pi]^2)*Vdag[pi, t])/(32*(mt^2 - mW^2)^3) + 
     (mt^4*Log[\[Mu]W^2/mt^2]*md[pi]*(3*(mt^2 - 2*mW^2)*(mt^2 - mW^2)^2 - 
        (mt^4 - 4*mt^2*mW^2 + 9*mW^4)*md[pi]^2)*Vdag[pi, t])/
      (32*(mt^2 - mW^2)^4) + (mt^4*Log[\[Mu]W^2/mW^2]*md[pi]*
       (-3*(mt^2 - 2*mW^2)*(mt^2 - mW^2)^2 + (mt^4 - 4*mt^2*mW^2 + 9*mW^4)*
         md[pi]^2)*Vdag[pi, t])/(32*(mt^2 - mW^2)^4)) + 
   V[t, ri]*((mt^2*md[pi]*(-3*(mt^3 - mt*mW^2)^2 + (mt - 2*mW)*(mt + 2*mW)*
         (mt^2 + mW^2)*md[pi]^2)*Vdag[pi, t])/(32*(mt^2 - mW^2)^3*vT^2) + 
     (mt^4*Log[\[Mu]W^2/mt^2]*md[pi]*(3*(mt^2 - 2*mW^2)*(mt^2 - mW^2)^2 - 
        (mt^4 - 4*mt^2*mW^2 + 9*mW^4)*md[pi]^2)*Vdag[pi, t])/
      (32*(mt^2 - mW^2)^4*vT^2) + (mt^4*Log[\[Mu]W^2/mW^2]*md[pi]*
       (-3*(mt^2 - 2*mW^2)*(mt^2 - mW^2)^2 + (mt^4 - 4*mt^2*mW^2 + 9*mW^4)*
         md[pi]^2)*Vdag[pi, t])/(32*(mt^2 - mW^2)^4*vT^2)) + 
   CHud[t, ri]*((-3*mt^3*(mt^2 - 3*mW^2)*md[pi]*md[ri]*Vdag[pi, t])/
      (64*(mt^2 - mW^2)^2) + (3*mt^3*mW^4*Log[\[Mu]W^2/mt^2]*md[pi]*md[ri]*
       Vdag[pi, t])/(32*(mt^2 - mW^2)^3) - 
     (3*mt^3*mW^4*Log[\[Mu]W^2/mW^2]*md[pi]*md[ri]*Vdag[pi, t])/
      (32*(mt^2 - mW^2)^3)) + CdW[t, ri]*
    ((-3*mt^2*mW^3*md[pi]*md[ri]*Vdag[pi, t])/(8*Sqrt[2]*(mt^2 - mW^2)^2) + 
     (3*mt^4*mW*(mt^2 - 3*mW^2)*Log[\[Mu]W^2/mt^2]*md[pi]*md[ri]*Vdag[pi, t])/
      (16*Sqrt[2]*(mt^2 - mW^2)^3) - (3*mt^4*mW*(mt^2 - 3*mW^2)*
       Log[\[Mu]W^2/mW^2]*md[pi]*md[ri]*Vdag[pi, t])/
      (16*Sqrt[2]*(mt^2 - mW^2)^3)) + (3*CHud[ui, ri]*md[pi]*md[ri]*mu[ui]*
     sum[ui]*Vdag[pi, ui])/64 + CuWDag[ui, vv]*V[vv, ri]*
    ((-5*mW*md[pi]*mu[ui]*sum[ui]*Vdag[pi, ui])/(32*Sqrt[2]) - 
     (3*mW*Log[\[Mu]W^2/mW^2]*md[pi]*mu[ui]*sum[ui]*Vdag[pi, ui])/
      (16*Sqrt[2])) + CHq3[ui, vv]*V[vv, ri]*
    ((15*md[pi]*mu[ui]^2*sum[ui]*Vdag[pi, ui])/64 + 
     (5*Log[\[Mu]W^2/mW^2]*md[pi]*mu[ui]^2*sum[ui]*Vdag[pi, ui])/32) + 
   V[ui, ri]*((11*md[pi]*mu[ui]^2*sum[ui]*Vdag[pi, ui])/(64*vT^2) + 
     (3*Log[\[Mu]W^2/mW^2]*md[pi]*mu[ui]^2*sum[ui]*Vdag[pi, ui])/(32*vT^2)) + 
   (g1bar*(-4*mW^2 + mZ^2)*vT*CdB[uu, ri]*md[pi]*md[ri]*Vdag[pi, uu])/
    (64*Sqrt[2]*mZ^2) + CuW[uu, t]*V[t, ri]*
    ((-3*mt^3*mW*Log[\[Mu]W^2/mt^2]*md[pi]*((mt^2 - 2*mW^2)*(mt^2 - mW^2)^2 - 
        2*mW^4*md[pi]^2)*Vdag[pi, uu])/(16*Sqrt[2]*(mt^2 - mW^2)^4) + 
     (3*mt^3*mW*Log[\[Mu]W^2/mW^2]*md[pi]*((mt^2 - 2*mW^2)*(mt^2 - mW^2)^2 - 
        2*mW^4*md[pi]^2)*Vdag[pi, uu])/(16*Sqrt[2]*(mt^2 - mW^2)^4) + 
     (mt*mW*md[pi]*(3*(mt^3 - mt*mW^2)^2 + (-mt^4 + 5*mt^2*mW^2 + 2*mW^4)*
         md[pi]^2)*Vdag[pi, uu])/(16*Sqrt[2]*(mt^2 - mW^2)^3)) + 
   CHq3[uu, t]*V[t, ri]*((mt^2*md[pi]*(-3*(mt^3 - mt*mW^2)^2 + 
        (mt - 2*mW)*(mt + 2*mW)*(mt^2 + mW^2)*md[pi]^2)*Vdag[pi, uu])/
      (32*(mt^2 - mW^2)^3) + (mt^4*Log[\[Mu]W^2/mt^2]*md[pi]*
       (3*(mt^2 - 2*mW^2)*(mt^2 - mW^2)^2 - (mt^4 - 4*mt^2*mW^2 + 9*mW^4)*
         md[pi]^2)*Vdag[pi, uu])/(32*(mt^2 - mW^2)^4) + 
     (mt^4*Log[\[Mu]W^2/mW^2]*md[pi]*(-3*(mt^2 - 2*mW^2)*(mt^2 - mW^2)^2 + 
        (mt^4 - 4*mt^2*mW^2 + 9*mW^4)*md[pi]^2)*Vdag[pi, uu])/
      (32*(mt^2 - mW^2)^4)) + CdH[uu, ri]*
    ((vT*md[pi]*md[ri]*Vdag[pi, uu])/(64*Sqrt[2]) + 
     (vT*Log[\[Mu]W^2/mH^2]*md[pi]*md[ri]*Vdag[pi, uu])/(32*Sqrt[2])) + 
   CdW[uu, ri]*(-1/8*(mW^3*md[pi]*md[ri]*Vdag[pi, uu])/(Sqrt[2]*mZ^2) + 
     (3*mW*Log[\[Mu]W^2/mW^2]*md[pi]*md[ri]*Vdag[pi, uu])/(16*Sqrt[2])) + 
   CHq3[uu, vv]*V[vv, ri]*(-1/16*(Log[\[Mu]W^2/mW^2]*md[pi]*md[ri]^2*
       Vdag[pi, uu]) + (md[pi]*(336*mW^2*mZ^2 - 12*mZ^4 + 
        (104*mW^2 - 41*mZ^2)*md[pi]^2 + 3*(40*mW^2 - 37*mZ^2)*md[ri]^2)*
       Vdag[pi, uu])/(1152*mZ^2) + (Log[\[Mu]W^2/mZ^2]*md[pi]*
       ((32*mW^2 - 17*mZ^2)*md[pi]^2 - 3*mZ^2*(-8*mW^2 + 8*mZ^2 + md[ri]^2))*
       Vdag[pi, uu])/(192*mZ^2)) + CHq1[uu, vv]*V[vv, ri]*
    ((Log[\[Mu]W^2/mZ^2]*md[pi]*((32*mW^2 - 17*mZ^2)*md[pi]^2 - 
        3*mZ^2*(-8*mW^2 + 8*mZ^2 + md[ri]^2))*Vdag[pi, uu])/(192*mZ^2) + 
     (md[pi]*((104*mW^2 + 7*mZ^2)*md[pi]^2 + 3*(40*mW^2*mZ^2 - 4*mZ^4 + 
          5*(8*mW^2 - 5*mZ^2)*md[ri]^2))*Vdag[pi, uu])/(1152*mZ^2)) + 
   CuW[uu, ui]*V[ui, ri]*((-5*mW*md[pi]*mu[ui]*sum[ui]*Vdag[pi, uu])/
      (32*Sqrt[2]) - (3*mW*Log[\[Mu]W^2/mW^2]*md[pi]*mu[ui]*sum[ui]*
       Vdag[pi, uu])/(16*Sqrt[2])) + CHq3[uu, ui]*V[ui, ri]*
    ((7*md[pi]*mu[ui]^2*sum[ui]*Vdag[pi, uu])/64 + 
     (Log[\[Mu]W^2/mW^2]*md[pi]*mu[ui]^2*sum[ui]*Vdag[pi, uu])/32))/Pi^2


==> anc/matching/2__masses/Me.txt <==
kd[pi, ri]*me[pi] + 
 (Clequ1Dag[pi, ri, t, t]*((mt^3*Nc)/8 + (mt^3*Nc*Log[\[Mu]W^2/mt^2])/8) - 
   (mt^4*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*me[pi])/(4*mH^2*vT^2) + 
   CH*((-3*vT^2*kd[pi, ri]*me[pi])/16 - (3*vT^2*kd[pi, ri]*Log[\[Mu]W^2/mH^2]*
       me[pi])/16) + CuH[t, t]*((mt^3*Nc*vT*kd[pi, ri]*me[pi])/
      (8*Sqrt[2]*mH^2) + (mt^3*Nc*vT*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*me[pi])/
      (8*Sqrt[2]*mH^2)) + CuHDag[t, t]*((mt^3*Nc*vT*kd[pi, ri]*me[pi])/
      (8*Sqrt[2]*mH^2) + (mt^3*Nc*vT*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*me[pi])/
      (8*Sqrt[2]*mH^2)) + C5DagC5[pi, ri]*((11*vT^2*me[pi])/64 + 
     (3*vT^2*Log[\[Mu]W^2/mW^2]*me[pi])/32) + 
   CHW*((mW^2*(2*mW^2 + mZ^2)*kd[pi, ri]*me[pi])/(8*mH^2) + 
     (3*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*me[pi])/(4*mH^2) + 
     (3*mW^2*mZ^2*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*me[pi])/(8*mH^2)) + 
   CHB*((mZ^2*(-mW + mZ)*(mW + mZ)*kd[pi, ri]*me[pi])/(8*mH^2) + 
     (3*mZ^2*(-mW + mZ)*(mW + mZ)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*me[pi])/
      (8*mH^2)) + (3*kd[pi, ri]*Log[\[Mu]W^2/mH^2]*me[pi]*(mH^2 - me[pi]^2))/
    (32*vT^2) + (kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*me[pi]*
     (6*(mZ^8 + 2*mH^2*(2*mW^4*mZ^2 - 3*mW^2*mZ^4 + mZ^6)) + 
      mH^2*(32*mW^4 - 48*mW^2*mZ^2 + 17*mZ^4)*me[pi]^2))/
    (32*mH^2*mZ^4*vT^2) + (kd[pi, ri]*me[pi]*
     (3*(6*mH^4*mZ^4 + mH^2*(40*mW^4*mZ^2 - 54*mW^2*mZ^4 + 23*mZ^6) + 
        4*mZ^4*(2*mW^4 + mZ^4 - 4*mt^4*Nc)) + 
      mH^2*(224*mW^4 - 336*mW^2*mZ^2 + 103*mZ^4)*me[pi]^2))/
    (192*mH^2*mZ^4*vT^2) - (kd[pi, ri]*Log[\[Mu]W^2/mW^2]*
     (-12*mW^4*me[pi] + mH^2*me[pi]^3))/(32*mH^2*vT^2) + 
   CHBox*(-1/2*(mt^4*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*me[pi])/mH^2 + 
     (3*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*me[pi])/(4*mH^2) + 
     (3*mZ^4*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*me[pi])/(8*mH^2) + 
     (kd[pi, ri]*Log[\[Mu]W^2/mH^2]*me[pi]*(5*mH^2 - 3*me[pi]^2))/16 + 
     (kd[pi, ri]*me[pi]*(10*mH^4 + 8*mW^4 + 4*mZ^4 - 16*mt^4*Nc - 
        5*mH^2*me[pi]^2))/(32*mH^2)) + 
   CHWB*((g1bar*mW*vT*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*me[pi]*
       (3*(mZ^6 + mH^2*(4*mW^2*mZ^2 - 3*mZ^4)) + 4*mH^2*(4*mW^2 - 3*mZ^2)*
         me[pi]^2))/(16*mH^2*mZ^4) + (g1bar*mW*vT*kd[pi, ri]*me[pi]*
       (6*mZ^6 + 15*mH^2*(4*mW^2*mZ^2 - 3*mZ^4) + 28*mH^2*(4*mW^2 - 3*mZ^2)*
         me[pi]^2))/(96*mH^2*mZ^4)) + 
   CHD*((mt^4*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*me[pi])/(8*mH^2) - 
     (3*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*me[pi])/(16*mH^2) + 
     (kd[pi, ri]*Log[\[Mu]W^2/mH^2]*me[pi]*(-5*mH^2 + 3*me[pi]^2))/64 + 
     (kd[pi, ri]*me[pi]*(-3*mZ^2*(10*mH^4*mZ^2 + mH^2*(-40*mW^4 + 23*mZ^4) + 
          8*mZ^2*(mW^4 - 2*mt^4*Nc)) + 2*mH^2*(112*mW^4 - 55*mZ^4)*me[pi]^2))/
      (384*mH^2*mZ^4) + (kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*me[pi]*
       (24*mW^4*mZ^2 - 12*mZ^6 + (32*mW^4 - 17*mZ^4)*me[pi]^2))/(64*mZ^4)) + 
   (3*g1bar*(-4*mW^2 + 3*mZ^2)*vT*CeB[pi, ri]*me[pi]*me[ri])/
    (64*Sqrt[2]*mZ^2) + CeH[pi, ri]*((vT*me[pi]*me[ri])/(64*Sqrt[2]) + 
     (vT*Log[\[Mu]W^2/mH^2]*me[pi]*me[ri])/(32*Sqrt[2])) + 
   CeW[pi, ri]*((mW*(-3*mW^2 + 2*mZ^2)*me[pi]*me[ri])/(8*Sqrt[2]*mZ^2) + 
     (3*mW*Log[\[Mu]W^2/mW^2]*me[pi]*me[ri])/(16*Sqrt[2])) + 
   CHl3[pi, ri]*(-1/16*(Log[\[Mu]W^2/mW^2]*me[pi]*me[ri]^2) + 
     (Log[\[Mu]W^2/mZ^2]*me[pi]*(24*(mW - mZ)*(mW + mZ) + 
        (-27 + (32*mW^2)/mZ^2)*me[pi]^2 - me[ri]^2))/64 + 
     (me[pi]*(192*mW^2*mZ^2 - 84*mZ^4 + (104*mW^2 - 83*mZ^2)*me[pi]^2 + 
        3*(40*mW^2 - 39*mZ^2)*me[ri]^2))/(384*mZ^2)) + 
   CHl1[pi, ri]*((Log[\[Mu]W^2/mZ^2]*me[pi]*(24*(mW - mZ)*(mW + mZ) + 
        (-27 + (32*mW^2)/mZ^2)*me[pi]^2 - me[ri]^2))/64 + 
     (me[pi]*(120*mW^2*mZ^2 - 84*mZ^4 + (104*mW^2 - 67*mZ^2)*me[pi]^2 + 
        15*(8*mW^2 - 7*mZ^2)*me[ri]^2))/(384*mZ^2)) + 
   CHe[pi, ri]*((me[ri]*(60*mW^2*mZ^2 - 48*mZ^4 + 9*(4*mW^2 - 3*mZ^2)*
         me[pi]^2 + (76*mW^2 - 55*mZ^2)*me[ri]^2))/(192*mZ^2) + 
     (Log[\[Mu]W^2/mZ^2]*me[ri]*(6*mW^2*mZ^2 - 3*mZ^4 + 
        (8*mW^2 - 5*mZ^2)*me[ri]^2))/(16*mZ^2)) + 
   CeBDag[pi, ri]*((3*g1bar*vT*Log[\[Mu]W^2/mZ^2]*(-16*mW^2*mZ^2 + 12*mZ^4 + 
        (-10*mW^2 + 9*mZ^2)*me[pi]^2 + 3*(-2*mW^2 + mZ^2)*me[ri]^2))/
      (64*Sqrt[2]*mZ^2) + (g1bar*vT*(-32*mW^2*mZ^2 + 24*mZ^4 + 
        (-26*mW^2 + 21*mZ^2)*me[pi]^2 + (-30*mW^2 + 21*mZ^2)*me[ri]^2))/
      (128*Sqrt[2]*mZ^2)) + CeHDag[pi, ri]*
    ((mt^4*Nc*vT*Log[\[Mu]W^2/mt^2])/(4*Sqrt[2]*mH^2) - 
     (3*mW^4*vT*Log[\[Mu]W^2/mW^2])/(8*Sqrt[2]*mH^2) - 
     (3*mZ^4*vT*Log[\[Mu]W^2/mZ^2])/(16*Sqrt[2]*mH^2) + 
     (5*vT*Log[\[Mu]W^2/mH^2]*(me[pi]^2 + me[ri]^2))/(64*Sqrt[2]) + 
     (vT*(-8*(2*mW^4 + mZ^4 - 4*mt^4*Nc) + 9*mH^2*(me[pi]^2 + me[ri]^2)))/
      (128*Sqrt[2]*mH^2)) + CeWDag[pi, ri]*
    ((3*mW*Log[\[Mu]W^2/mW^2]*(-4*mW^2 + me[ri]^2))/(16*Sqrt[2]) + 
     (mW*(24*mZ^2*(-2*mW^2 + mZ^2) + (-26*mW^2 + 21*mZ^2)*me[pi]^2 + 
        (-30*mW^2 + 19*mZ^2)*me[ri]^2))/(64*Sqrt[2]*mZ^2) + 
     (3*mW*Log[\[Mu]W^2/mZ^2]*(3*(4*mZ^2 + 3*me[pi]^2 + me[ri]^2) - 
        (2*mW^2*(8*mZ^2 + 5*me[pi]^2 + 3*me[ri]^2))/mZ^2))/(32*Sqrt[2])))/Pi^2


==> anc/matching/2__masses/Mnu.txt <==
kd[pi, ri]*m\[Nu][pi] + 
 (((4*mH^4 + mH^2*(6*mW^2 + mZ^2) + 4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*
     m\[Nu][pi])/(32*mH^2*vT^2) + (mH^2*kd[pi, ri]*Log[\[Mu]W^2/mH^2]*
     m\[Nu][pi])/(8*vT^2) - (mt^4*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
     m\[Nu][pi])/(2*mH^2*vT^2) + (3*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*
     m\[Nu][pi])/(4*mH^2*vT^2) - (3*mZ^2*(mH^2 - 2*mZ^2)*kd[pi, ri]*
     Log[\[Mu]W^2/mZ^2]*m\[Nu][pi])/(16*mH^2*vT^2) + 
   U[ui, ri]*((11*me[ui]^2*m\[Nu][pi]*sum[ui]*Udag[pi, ui])/(64*vT^2) + 
     (3*Log[\[Mu]W^2/mW^2]*me[ui]^2*m\[Nu][pi]*sum[ui]*Udag[pi, ui])/
      (32*vT^2)) + U[ui, pi]*((11*me[ui]^2*m\[Nu][ri]*sum[ui]*Udag[ri, ui])/
      (64*vT^2) + (3*Log[\[Mu]W^2/mW^2]*me[ui]^2*m\[Nu][ri]*sum[ui]*
       Udag[ri, ui])/(32*vT^2)))/Pi^2


==> anc/matching/2__masses/Mu.txt <==
kd[pi, ri]*mu[pi] + 
 (Cqu1[t, ri, pi, t]*(mt^3/8 + (mt^3*Log[\[Mu]W^2/mt^2])/4) + 
   Cqu8[t, ri, pi, t]*((cf*mt^3)/8 + (cf*mt^3*Log[\[Mu]W^2/mt^2])/4) - 
   (mt^4*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*mu[pi])/(4*mH^2*vT^2) + 
   CH*((-3*vT^2*kd[pi, ri]*mu[pi])/16 - (3*vT^2*kd[pi, ri]*Log[\[Mu]W^2/mH^2]*
       mu[pi])/16) + CuH[t, t]*((mt^3*Nc*vT*kd[pi, ri]*mu[pi])/
      (8*Sqrt[2]*mH^2) + (mt^3*Nc*vT*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*mu[pi])/
      (8*Sqrt[2]*mH^2)) + CuHDag[t, t]*((mt^3*Nc*vT*kd[pi, ri]*mu[pi])/
      (8*Sqrt[2]*mH^2) + (mt^3*Nc*vT*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*mu[pi])/
      (8*Sqrt[2]*mH^2)) + CHW*((mW^2*(2*mW^2 + mZ^2)*kd[pi, ri]*mu[pi])/
      (8*mH^2) + (3*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*mu[pi])/(4*mH^2) + 
     (3*mW^2*mZ^2*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*mu[pi])/(8*mH^2)) + 
   CHB*((mZ^2*(-mW + mZ)*(mW + mZ)*kd[pi, ri]*mu[pi])/(8*mH^2) + 
     (3*mZ^2*(-mW + mZ)*(mW + mZ)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*mu[pi])/
      (8*mH^2)) + (3*kd[pi, ri]*Log[\[Mu]W^2/mH^2]*mu[pi]*(mH^2 - mu[pi]^2))/
    (32*vT^2) + (kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*mu[pi]*
     (54*mZ^8 + 24*mH^2*(4*mW^4*mZ^2 - 5*mW^2*mZ^4 + mZ^6) + 
      mH^2*(128*mW^4 - 160*mW^2*mZ^2 + 41*mZ^4)*mu[pi]^2))/
    (288*mH^2*mZ^4*vT^2) - (kd[pi, ri]*Log[\[Mu]W^2/mW^2]*
     (-12*mW^4*mu[pi] + mH^2*mu[pi]^3))/(32*mH^2*vT^2) + 
   (kd[pi, ri]*(3*(54*mH^4*mZ^4 + mH^2*(160*mW^4*mZ^2 - 146*mW^2*mZ^4 + 
          67*mZ^6) + 36*mZ^4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*mu[pi] + 
      mH^2*(896*mW^4 - 1120*mW^2*mZ^2 + 143*mZ^4)*mu[pi]^3))/
    (1728*mH^2*mZ^4*vT^2) + 
   CHBox*(-1/2*(mt^4*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*mu[pi])/mH^2 + 
     (3*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*mu[pi])/(4*mH^2) + 
     (3*mZ^4*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*mu[pi])/(8*mH^2) + 
     (kd[pi, ri]*Log[\[Mu]W^2/mH^2]*mu[pi]*(5*mH^2 - 3*mu[pi]^2))/16 + 
     (kd[pi, ri]*mu[pi]*(10*mH^4 + 8*mW^4 + 4*mZ^4 - 16*mt^4*Nc - 
        5*mH^2*mu[pi]^2))/(32*mH^2)) + 
   CHWB*((g1bar*mW*vT*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*mu[pi]*
       (27*mZ^6 + 6*mH^2*(8*mW^2*mZ^2 - 5*mZ^4) + 8*mH^2*(8*mW^2 - 5*mZ^2)*
         mu[pi]^2))/(144*mH^2*mZ^4) + (g1bar*mW*vT*kd[pi, ri]*mu[pi]*
       (27*mZ^6 + 15*mH^2*mZ^2*(8*mW^2 - 5*mZ^2) + 28*mH^2*(8*mW^2 - 5*mZ^2)*
         mu[pi]^2))/(432*mH^2*mZ^4)) + 
   CHD*((mt^4*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*mu[pi])/(8*mH^2) - 
     (3*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*mu[pi])/(16*mH^2) + 
     (kd[pi, ri]*Log[\[Mu]W^2/mH^2]*mu[pi]*(-5*mH^2 + 3*mu[pi]^2))/64 + 
     (kd[pi, ri]*mu[pi]*(-3*(90*mH^4*mZ^4 + mH^2*(-160*mW^4*mZ^2 + 67*mZ^6) + 
          72*mZ^4*(mW^4 - 2*mt^4*Nc)) + 2*mH^2*(448*mW^4 - 103*mZ^4)*
         mu[pi]^2))/(3456*mH^2*mZ^4) + (kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*mu[pi]*
       (96*mW^4*mZ^2 - 24*mZ^6 + (128*mW^4 - 41*mZ^4)*mu[pi]^2))/
      (576*mZ^4)) + (g1bar*(8*mW^2 - 5*mZ^2)*vT*CuB[pi, ri]*mu[pi]*mu[ri])/
    (64*Sqrt[2]*mZ^2) + CuH[pi, ri]*((vT*mu[pi]*mu[ri])/(64*Sqrt[2]) + 
     (vT*Log[\[Mu]W^2/mH^2]*mu[pi]*mu[ri])/(32*Sqrt[2])) + 
   CuW[pi, ri]*((mW*(-2*mW^2 + mZ^2)*mu[pi]*mu[ri])/(8*Sqrt[2]*mZ^2) + 
     (3*mW*Log[\[Mu]W^2/mW^2]*mu[pi]*mu[ri])/(16*Sqrt[2])) + 
   CHq3[pi, ri]*(-1/16*(Log[\[Mu]W^2/mW^2]*mu[pi]*mu[ri]^2) + 
     (Log[\[Mu]W^2/mZ^2]*mu[pi]*(48*(mW - mZ)*(mW + mZ) + 
        (-49 + (64*mW^2)/mZ^2)*mu[pi]^2 - 3*mu[ri]^2))/192 + 
     (mu[pi]*(456*mW^2*mZ^2 - 132*mZ^4 + (208*mW^2 - 145*mZ^2)*mu[pi]^2 + 
        3*(80*mW^2 - 77*mZ^2)*mu[ri]^2))/(1152*mZ^2)) + 
   CuBDag[pi, ri]*((g1bar*vT*(8*mZ^2*(8*mW^2 - 5*mZ^2) + 
        (52*mW^2 - 37*mZ^2)*mu[pi]^2 + (60*mW^2 - 33*mZ^2)*mu[ri]^2))/
      (384*Sqrt[2]*mZ^2) + (g1bar*vT*Log[\[Mu]W^2/mZ^2]*
       (4*mZ^2*(8*mW^2 - 5*mZ^2) + (20*mW^2 - 17*mZ^2)*mu[pi]^2 + 
        3*(4*mW^2 - mZ^2)*mu[ri]^2))/(64*Sqrt[2]*mZ^2)) + 
   CuWDag[pi, ri]*((3*mW*Log[\[Mu]W^2/mW^2]*(-4*mW^2 + mu[ri]^2))/
      (16*Sqrt[2]) + (mW*Log[\[Mu]W^2/mZ^2]*(-32*mW^2*mZ^2 + 20*mZ^4 + 
        (-20*mW^2 + 17*mZ^2)*mu[pi]^2 + 3*(-4*mW^2 + mZ^2)*mu[ri]^2))/
      (32*Sqrt[2]*mZ^2) + (mW*(-112*mW^2*mZ^2 + 40*mZ^4 + 
        (-52*mW^2 + 37*mZ^2)*mu[pi]^2 + (-60*mW^2 + 27*mZ^2)*mu[ri]^2))/
      (192*Sqrt[2]*mZ^2)) + CHu[pi, ri]*
    ((Log[\[Mu]W^2/mZ^2]*mu[ri]*(3*(-4*mW^2 + mZ^2) + (7 - (16*mW^2)/mZ^2)*
         mu[ri]^2))/48 + (mu[ri]*(-120*mW^2*mZ^2 + 84*mZ^4 + 
        9*(-8*mW^2 + 5*mZ^2)*mu[pi]^2 + (-152*mW^2 + 89*mZ^2)*mu[ri]^2))/
      (576*mZ^2)) + CuHDag[pi, ri]*((mt^4*Nc*vT*Log[\[Mu]W^2/mt^2])/
      (4*Sqrt[2]*mH^2) - (3*mW^4*vT*Log[\[Mu]W^2/mW^2])/(8*Sqrt[2]*mH^2) - 
     (3*mZ^4*vT*Log[\[Mu]W^2/mZ^2])/(16*Sqrt[2]*mH^2) + 
     (5*vT*Log[\[Mu]W^2/mH^2]*(mu[pi]^2 + mu[ri]^2))/(64*Sqrt[2]) + 
     (vT*(-8*(2*mW^4 + mZ^4 - 4*mt^4*Nc) + 9*mH^2*(mu[pi]^2 + mu[ri]^2)))/
      (128*Sqrt[2]*mH^2)) + CHq1[pi, ri]*
    ((Log[\[Mu]W^2/mZ^2]*mu[pi]*(48*(-mW^2 + mZ^2) + (49 - (64*mW^2)/mZ^2)*
         mu[pi]^2 + 3*mu[ri]^2))/192 + ((-208*mW^2 + 97*mZ^2)*mu[pi]^3 + 
       3*mu[pi]*(-80*mW^2*mZ^2 + 44*mZ^4 + (-80*mW^2 + 65*mZ^2)*mu[ri]^2))/
      (1152*mZ^2)) + (3*CHudDag[ui, ri]*md[ui]*mu[pi]*mu[ri]*sum[ui]*
     V[pi, ui])/64 + CdWDag[ui, ri]*((-5*mW*md[ui]*mu[pi]*sum[ui])/
      (32*Sqrt[2]) - (3*mW*Log[\[Mu]W^2/mW^2]*md[ui]*mu[pi]*sum[ui])/
      (16*Sqrt[2]))*V[pi, ui] + CuWDag[pi, uu]*V[uu, ui]*
    (-1/4*(mW*md[ui]^2*sum[ui]*Vdag[ui, ri])/Sqrt[2] - 
     (3*mW*Log[\[Mu]W^2/mW^2]*md[ui]^2*sum[ui]*Vdag[ui, ri])/(4*Sqrt[2])) + 
   CdW[pi, ui]*((-5*mW*md[ui]*mu[pi]*sum[ui]*Vdag[ui, ri])/(32*Sqrt[2]) - 
     (3*mW*Log[\[Mu]W^2/mW^2]*md[ui]*mu[pi]*sum[ui]*Vdag[ui, ri])/
      (16*Sqrt[2])) + CHq3[pi, uu]*V[uu, ui]*
    ((7*md[ui]^2*mu[pi]*sum[ui]*Vdag[ui, ri])/64 + 
     (Log[\[Mu]W^2/mW^2]*md[ui]^2*mu[pi]*sum[ui]*Vdag[ui, ri])/32) + 
   V[pi, ui]*((11*md[ui]^2*mu[pi]*sum[ui]*Vdag[ui, ri])/(64*vT^2) + 
     (3*Log[\[Mu]W^2/mW^2]*md[ui]^2*mu[pi]*sum[ui]*Vdag[ui, ri])/(32*vT^2)) + 
   CHud[pi, ui]*((3*Log[\[Mu]W^2/mW^2]*md[ui]*(mW^2 + md[ui]^2)*sum[ui]*
       Vdag[ui, ri])/16 + (md[ui]*(4*(mW^2 + md[ui]^2) + 3*mu[ri]^2)*sum[ui]*
       Vdag[ui, ri])/64) + CHq3[vv, ri]*V[pi, ui]*
    ((15*md[ui]^2*mu[pi]*sum[ui]*Vdag[ui, vv])/64 + 
     (5*Log[\[Mu]W^2/mW^2]*md[ui]^2*mu[pi]*sum[ui]*Vdag[ui, vv])/32))/Pi^2


==> anc/matching/3__dipoles/LdG.txt <==
(vT*CdG[uu, ri]*Vdag[pi, uu])/Sqrt[2] + 
 ((g3bar*(mW - mZ)*(mW + mZ)*CHd[pi, ri]*md[pi])/(36*mZ^2) + 
   (CHD*g3bar*(8*mW^4 - 5*mZ^4)*kd[pi, ri]*md[pi])/(864*mZ^4) + 
   (g3bar*(8*mW^4 - 4*mW^2*mZ^2 + 23*mZ^4)*kd[pi, ri]*md[pi])/
    (432*mZ^4*vT^2) - (CHWB*g1bar*g3bar*(-4*mW^3 + mW*mZ^2)*vT*kd[pi, ri]*
     md[pi])/(216*mZ^4) + CHGt*(((3*I)/16)*g3bar*kd[pi, ri]*md[pi] + 
     (I/8)*g3bar*kd[pi, ri]*Log[\[Mu]W^2/mH^2]*md[pi]) + 
   CHG*((3*g3bar*kd[pi, ri]*md[pi])/16 + (g3bar*kd[pi, ri]*Log[\[Mu]W^2/mH^2]*
       md[pi])/8) - (mt*CuGDag[t, vv]*md[ri]*V[vv, ri]*Vdag[pi, t])/
    (16*Sqrt[2]*vT) + CHud[t, ri]*
    (-1/64*(g3bar*mt*(mt^4 + mt^2*mW^2 + 4*mW^4)*Vdag[pi, t])/
       (mt^2 - mW^2)^2 - (3*g3bar*mt^3*mW^4*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
      (32*(mt^2 - mW^2)^3) + (3*g3bar*mt^3*mW^4*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, t])/(32*(mt^2 - mW^2)^3)) + 
   CdW[t, ri]*((g3bar*mt^2*mW*(mt^2 + 5*mW^2)*Vdag[pi, t])/
      (16*Sqrt[2]*(mt^2 - mW^2)^2) - 
     (g3bar*mt^2*mW*(2*mt^4 - 6*mt^2*mW^2 + mW^4)*Log[\[Mu]W^2/mt^2]*
       Vdag[pi, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3) + 
     (g3bar*mt^2*mW*(2*mt^4 - 6*mt^2*mW^2 + mW^4)*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3)) + 
   CdG[t, ri]*((mt^2*(5*mt^2 - 11*mW^2)*Vdag[pi, t])/
      (64*Sqrt[2]*(mt^2 - mW^2)*vT) + (3*(mt^6 - 2*mt^4*mW^2)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(32*Sqrt[2]*(mt^2 - mW^2)^2*vT) + 
     (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(32*Sqrt[2]*(mt^2 - mW^2)^2*
       vT)) + CHq3[t, vv]*V[vv, ri]*
    (-1/64*(g3bar*mt^2*(mt^4 - 5*mt^2*mW^2 - 2*mW^4)*md[ri]*Vdag[pi, t])/
       (mt^2 - mW^2)^3 + (3*g3bar*mt^4*mW^4*Log[\[Mu]W^2/mt^2]*md[ri]*
       Vdag[pi, t])/(32*(mt^2 - mW^2)^4) - 
     (3*g3bar*mt^4*mW^4*Log[\[Mu]W^2/mW^2]*md[ri]*Vdag[pi, t])/
      (32*(mt^2 - mW^2)^4)) + CuWDag[t, vv]*V[vv, ri]*
    ((g3bar*mt*mW*(mt^4 - 5*mt^2*mW^2 - 2*mW^4)*md[ri]*Vdag[pi, t])/
      (32*Sqrt[2]*(mt^2 - mW^2)^3) - (3*g3bar*mt^3*mW^5*Log[\[Mu]W^2/mt^2]*
       md[ri]*Vdag[pi, t])/(16*Sqrt[2]*(mt^2 - mW^2)^4) + 
     (3*g3bar*mt^3*mW^5*Log[\[Mu]W^2/mW^2]*md[ri]*Vdag[pi, t])/
      (16*Sqrt[2]*(mt^2 - mW^2)^4)) + 
   V[t, ri]*(-1/64*(g3bar*mt^2*(mt^4 - 5*mt^2*mW^2 - 2*mW^4)*md[ri]*
        Vdag[pi, t])/((mt^2 - mW^2)^3*vT^2) + 
     (3*g3bar*mt^4*mW^4*Log[\[Mu]W^2/mt^2]*md[ri]*Vdag[pi, t])/
      (32*(mt^2 - mW^2)^4*vT^2) - (3*g3bar*mt^4*mW^4*Log[\[Mu]W^2/mW^2]*
       md[ri]*Vdag[pi, t])/(32*(mt^2 - mW^2)^4*vT^2)) + 
   CuG[t, t]*V[t, ri]*(-1/16*(mt^3*(mt^2 + mW^2)*md[ri]*Vdag[pi, t])/
       (Sqrt[2]*(mt^2 - mW^2)^2*vT) - (mt^5*mW^2*Log[\[Mu]W^2/mt^2]*md[ri]*
       Vdag[pi, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3*vT) + 
     (mt^5*mW^2*Log[\[Mu]W^2/mW^2]*md[ri]*Vdag[pi, t])/
      (8*Sqrt[2]*(mt^2 - mW^2)^3*vT)) + 
   (g3bar*mt*Cquqd1[uu, t, t, ri]*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/32 - 
   (g3bar*mt*Cquqd8[uu, t, t, ri]*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/(64*Nc) + 
   (g3bar*(2*mW^2 + mZ^2)*CHq1[uu, vv]*md[ri]*V[vv, ri]*Vdag[pi, uu])/
    (72*mZ^2) + (g3bar*(2*mW^2 + 7*mZ^2)*CHq3[uu, vv]*md[ri]*V[vv, ri]*
     Vdag[pi, uu])/(72*mZ^2) + CdW[uu, ri]*
    (-1/48*(g3bar*mW*(4*mW^2 + 5*mZ^2)*Vdag[pi, uu])/(Sqrt[2]*mZ^2) - 
     (g3bar*mW*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/(4*Sqrt[2]) + 
     (g3bar*mW*(-4*mW^2 + mZ^2)*Log[\[Mu]W^2/mZ^2]*Vdag[pi, uu])/
      (24*Sqrt[2]*mZ^2)) + CdG[uu, ri]*
    (((54*mH^4*mZ^2 + mH^2*(8*mW^4 + 50*mW^2*mZ^2 + 23*mZ^4) + 
        36*mZ^2*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*Vdag[pi, uu])/
      (576*Sqrt[2]*mH^2*mZ^2*vT) + (3*mH^2*Log[\[Mu]W^2/mH^2]*Vdag[pi, uu])/
      (32*Sqrt[2]*vT) - ((12*mt^4*Nc + g3bar^2*mH^2*vT^2)*Log[\[Mu]W^2/mt^2]*
       Vdag[pi, uu])/(48*Sqrt[2]*mH^2*vT) + 
     (3*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/(8*Sqrt[2]*mH^2*vT) + 
     ((27*mZ^6 + 2*mH^2*(-2*mW^4 + mW^2*mZ^2 + mZ^4))*Log[\[Mu]W^2/mZ^2]*
       Vdag[pi, uu])/(144*Sqrt[2]*mH^2*mZ^2*vT)) + 
   CdB[uu, ri]*((g1bar*g3bar*(-4*mW^2 + mZ^2)*vT*Vdag[pi, uu])/
      (96*Sqrt[2]*mZ^2) + (g1bar*g3bar*(-4*mW^2 + mZ^2)*vT*Log[\[Mu]W^2/mZ^2]*
       Vdag[pi, uu])/(48*Sqrt[2]*mZ^2)) + CHq3[uu, t]*V[t, ri]*
    (-1/64*(g3bar*mt^2*(mt^4 - 5*mt^2*mW^2 - 2*mW^4)*md[ri]*Vdag[pi, uu])/
       (mt^2 - mW^2)^3 + (3*g3bar*mt^4*mW^4*Log[\[Mu]W^2/mt^2]*md[ri]*
       Vdag[pi, uu])/(32*(mt^2 - mW^2)^4) - 
     (3*g3bar*mt^4*mW^4*Log[\[Mu]W^2/mW^2]*md[ri]*Vdag[pi, uu])/
      (32*(mt^2 - mW^2)^4)) + CuW[uu, t]*V[t, ri]*
    ((g3bar*mt*mW*(3*mt^4 - 13*mt^2*mW^2 + 4*mW^4)*md[ri]*Vdag[pi, uu])/
      (32*Sqrt[2]*(mt^2 - mW^2)^3) + (g3bar*mt*mW^5*(-5*mt^2 + 2*mW^2)*
       Log[\[Mu]W^2/mt^2]*md[ri]*Vdag[pi, uu])/(16*Sqrt[2]*(mt^2 - mW^2)^4) + 
     (g3bar*(5*mt^3*mW^5 - 2*mt*mW^7)*Log[\[Mu]W^2/mW^2]*md[ri]*Vdag[pi, uu])/
      (16*Sqrt[2]*(mt^2 - mW^2)^4)) + CuG[uu, t]*V[t, ri]*
    ((mt*(mt^2 + mW^2)*md[ri]*Vdag[pi, uu])/(32*Sqrt[2]*(mt^2 - mW^2)*vT) + 
     (mt^5*Log[\[Mu]W^2/mt^2]*md[ri]*Vdag[pi, uu])/
      (16*Sqrt[2]*(mt^2 - mW^2)^2*vT) + 
     (mt*mW^2*(-2*mt^2 + mW^2)*Log[\[Mu]W^2/mW^2]*md[ri]*Vdag[pi, uu])/
      (16*Sqrt[2]*(mt^2 - mW^2)^2*vT)))/Pi^2


==> anc/matching/3__dipoles/Ldgamma.txt <==
(mW*vT*CdB[uu, ri]*Vdag[pi, uu])/(Sqrt[2]*mZ) - 
 (g1bar*vT^2*CdW[uu, ri]*Vdag[pi, uu])/(2*Sqrt[2]*mZ) + 
 ((g1bar*mW*(-mW^2 + mZ^2)*CHd[pi, ri]*md[pi])/(108*mZ^3) + 
   (g1bar*(-16*mW^5 + 8*mW^3*mZ^2 + 197*mW*mZ^4)*kd[pi, ri]*md[pi])/
    (2592*mZ^5*vT^2) + CHB*(-1/64*(g1bar*mW*kd[pi, ri]*md[pi])/mZ + 
     (g1bar*mW*(mH^2 - 4*mW^2)*kd[pi, ri]*Log[\[Mu]W^2/mH^2]*md[pi])/
      (96*(-(mH^2*mZ) + mZ^3)) + (g1bar*mW*(-4*mW^2 + mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mZ^2]*md[pi])/(96*(mH - mZ)*mZ*(mH + mZ))) + 
   CHBt*(((-1/64*I)*g1bar*mW*kd[pi, ri]*md[pi])/mZ - 
     ((I/96)*g1bar*mW*(mH^2 - 4*mW^2)*kd[pi, ri]*Log[\[Mu]W^2/mH^2]*md[pi])/
      ((mH - mZ)*mZ*(mH + mZ)) + ((I/96)*g1bar*(-4*mW^3 + mW*mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mZ^2]*md[pi])/((mH - mZ)*mZ*(mH + mZ))) + 
   CHWt*((((-3*I)/64)*g1bar*mW*kd[pi, ri]*md[pi])/mZ - 
     ((I/96)*g1bar*mW*(3*mH^2 + 4*(mW - mZ)*(mW + mZ))*kd[pi, ri]*
       Log[\[Mu]W^2/mH^2]*md[pi])/((mH - mZ)*mZ*(mH + mZ)) + 
     ((I/96)*g1bar*(-4*mW^3 + mW*mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*md[pi])/
      (-(mH^2*mZ) + mZ^3)) + CHW*((-3*g1bar*mW*kd[pi, ri]*md[pi])/(64*mZ) - 
     (g1bar*mW*(3*mH^2 + 4*(mW - mZ)*(mW + mZ))*kd[pi, ri]*Log[\[Mu]W^2/mH^2]*
       md[pi])/(96*(mH - mZ)*mZ*(mH + mZ)) + 
     (g1bar*(-4*mW^3 + mW*mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*md[pi])/
      (96*(-(mH^2*mZ) + mZ^3))) - (mt*mW*CuBDag[t, vv]*md[ri]*V[vv, ri]*
     Vdag[pi, t])/(16*Sqrt[2]*mZ*vT) + 
   CHud[t, ri]*((g1bar*mt*mW*(7*mt^4 + 7*mt^2*mW^2 - 8*mW^4)*Vdag[pi, t])/
      (192*(mt^2 - mW^2)^2*mZ) + (g1bar*(3*mt^5*mW^3 - 2*mt^3*mW^5)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(32*(mt^2 - mW^2)^3*mZ) + 
     (g1bar*mt^3*mW^3*(-3*mt^2 + 2*mW^2)*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
      (32*(mt^2 - mW^2)^3*mZ)) + CdW[t, ri]*
    ((g1bar*(33*mt^6 - 200*mt^4*mW^2 + 119*mt^2*mW^4)*Vdag[pi, t])/
      (384*Sqrt[2]*(mt^2 - mW^2)^2*mZ) + (g1bar*mt^2*(5*mt^2 - 2*mW^2)*
       (3*mt^4 - 19*mt^2*mW^2 + 8*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
      (192*Sqrt[2]*(mt^2 - mW^2)^3*mZ) + 
     (g1bar*mt^2*mW^2*(56*mt^4 - 33*mt^2*mW^2 + mW^4)*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, t])/(192*Sqrt[2]*(mt^2 - mW^2)^3*mZ)) + 
   CdB[t, ri]*((mt^2*mW*(5*mt^2 - 11*mW^2)*Vdag[pi, t])/
      (64*Sqrt[2]*(mt^2 - mW^2)*mZ*vT) + 
     (3*mt^4*mW*(mt^2 - 2*mW^2)*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
      (32*Sqrt[2]*(mt^2 - mW^2)^2*mZ*vT) + 
     (3*mt^2*mW^5*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(32*Sqrt[2]*(mt^2 - mW^2)^2*
       mZ*vT)) + CuW[t, t]*V[t, ri]*
    (-1/32*(g1bar*mt^3*(mt^2 + mW^2)*md[ri]*Vdag[pi, t])/
       (Sqrt[2]*(mt^2 - mW^2)^2*mZ) - (g1bar*mt^5*mW^2*Log[\[Mu]W^2/mt^2]*
       md[ri]*Vdag[pi, t])/(16*Sqrt[2]*(mt^2 - mW^2)^3*mZ) + 
     (g1bar*mt^5*mW^2*Log[\[Mu]W^2/mW^2]*md[ri]*Vdag[pi, t])/
      (16*Sqrt[2]*(mt^2 - mW^2)^3*mZ)) + CuWDag[t, vv]*V[vv, ri]*
    (-1/96*(g1bar*mt*(3*mt^6 - 17*mt^4*mW^2 + 4*mt^2*mW^4 + 4*mW^6)*md[ri]*
        Vdag[pi, t])/(Sqrt[2]*(mt^2 - mW^2)^3*mZ) + 
     (g1bar*(3*mt^5*mW^4 - 2*mt^3*mW^6)*Log[\[Mu]W^2/mt^2]*md[ri]*
       Vdag[pi, t])/(16*Sqrt[2]*(mt^2 - mW^2)^4*mZ) + 
     (g1bar*mt^3*mW^4*(-3*mt^2 + 2*mW^2)*Log[\[Mu]W^2/mW^2]*md[ri]*
       Vdag[pi, t])/(16*Sqrt[2]*(mt^2 - mW^2)^4*mZ)) + 
   CHq3[t, vv]*V[vv, ri]*
    (-1/192*(g1bar*mt^2*mW*(8*mt^4 + 5*mt^2*mW^2 - 7*mW^4)*md[ri]*
        Vdag[pi, t])/((mt^2 - mW^2)^3*mZ) + 
     (g1bar*mt^4*mW^3*(-3*mt^2 + 2*mW^2)*Log[\[Mu]W^2/mt^2]*md[ri]*
       Vdag[pi, t])/(32*(mt^2 - mW^2)^4*mZ) + 
     (g1bar*(3*mt^6*mW^3 - 2*mt^4*mW^5)*Log[\[Mu]W^2/mW^2]*md[ri]*
       Vdag[pi, t])/(32*(mt^2 - mW^2)^4*mZ)) + 
   V[t, ri]*(-1/192*(g1bar*mt^2*mW*(8*mt^4 + 5*mt^2*mW^2 - 7*mW^4)*md[ri]*
        Vdag[pi, t])/((mt^2 - mW^2)^3*mZ*vT^2) + 
     (g1bar*mt^4*mW^3*(-3*mt^2 + 2*mW^2)*Log[\[Mu]W^2/mt^2]*md[ri]*
       Vdag[pi, t])/(32*(mt^2 - mW^2)^4*mZ*vT^2) + 
     (g1bar*(3*mt^6*mW^3 - 2*mt^4*mW^5)*Log[\[Mu]W^2/mW^2]*md[ri]*
       Vdag[pi, t])/(32*(mt^2 - mW^2)^4*mZ*vT^2)) + 
   CuB[t, t]*V[t, ri]*(-1/16*(mt^3*mW*(mt^2 + mW^2)*md[ri]*Vdag[pi, t])/
       (Sqrt[2]*(mt^2 - mW^2)^2*mZ*vT) - (mt^5*mW^3*Log[\[Mu]W^2/mt^2]*md[ri]*
       Vdag[pi, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3*mZ*vT) + 
     (mt^5*mW^3*Log[\[Mu]W^2/mW^2]*md[ri]*Vdag[pi, t])/
      (8*Sqrt[2]*(mt^2 - mW^2)^3*mZ*vT)) + 
   CWt*((((5*I)/96)*g1bar*mW^2*kd[pi, ri]*md[pi])/(mZ*vT) + 
     V[t, ri]*((((-3*I)/32)*g1bar*mt^2*mW^2*(mt^2 + mW^2)*md[ri]*Vdag[pi, t])/
        ((mt^2 - mW^2)^2*mZ*vT) - (((3*I)/16)*g1bar*mt^4*mW^4*
         Log[\[Mu]W^2/mt^2]*md[ri]*Vdag[pi, t])/((mt^2 - mW^2)^3*mZ*vT) + 
       (((3*I)/16)*g1bar*mt^4*mW^4*Log[\[Mu]W^2/mW^2]*md[ri]*Vdag[pi, t])/
        ((mt^2 - mW^2)^3*mZ*vT))) + 
   CW*((3*g1bar*mW^2*kd[pi, ri]*md[pi])/(32*mZ*vT) + 
     V[t, ri]*((-3*g1bar*mt^2*mW^2*(mt^2 + mW^2)*md[ri]*Vdag[pi, t])/
        (32*(mt^2 - mW^2)^2*mZ*vT) - (3*g1bar*mt^4*mW^4*Log[\[Mu]W^2/mt^2]*
         md[ri]*Vdag[pi, t])/(16*(mt^2 - mW^2)^3*mZ*vT) + 
       (3*g1bar*mt^4*mW^4*Log[\[Mu]W^2/mW^2]*md[ri]*Vdag[pi, t])/
        (16*(mt^2 - mW^2)^3*mZ*vT))) + 
   CHWtB*(((I/64)*(8*mW^2 + mZ^2)*kd[pi, ri]*md[pi])/(mZ*vT) + 
     ((I/96)*(8*mW^2*(mW - mZ)*(mW + mZ) + mH^2*(2*mW^2 + mZ^2))*kd[pi, ri]*
       Log[\[Mu]W^2/mH^2]*md[pi])/((mH - mZ)*mZ*(mH + mZ)*vT) + 
     ((I/16)*mW^2*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*md[pi])/(mZ*vT) + 
     ((I/96)*(8*mW^4 - 6*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*
       md[pi])/(mZ*(-mH + mZ)*(mH + mZ)*vT) + 
     V[t, ri]*(((-1/8*I)*mt^2*mW^4*md[ri]*Vdag[pi, t])/((mt^2 - mW^2)^2*mZ*
         vT) + ((I/16)*mt^4*mW^2*(mt^2 - 3*mW^2)*Log[\[Mu]W^2/mt^2]*md[ri]*
         Vdag[pi, t])/((mt^2 - mW^2)^3*mZ*vT) - 
       ((I/16)*mt^4*mW^2*(mt^2 - 3*mW^2)*Log[\[Mu]W^2/mW^2]*md[ri]*
         Vdag[pi, t])/((mt^2 - mW^2)^3*mZ*vT))) + 
   CHD*((g1bar*mW*(4*(48*mW^6 - 40*mW^4*mZ^2 - 217*mW^2*mZ^4 + 20*mZ^6) - 
        (g1bar^2 + g2bar^2)*(16*mW^4 - 8*mW^2*mZ^2 - 197*mZ^4)*vT^2)*
       kd[pi, ri]*md[pi])/(41472*mZ^5*(-mW^2 + mZ^2)) + 
     V[t, ri]*((g1bar*mt^2*mW*(8*mt^4 + 5*mt^2*mW^2 - 7*mW^4)*
         (-4*mW^2 + (g1bar^2 + g2bar^2)*vT^2)*md[ri]*Vdag[pi, t])/
        (3072*(mt - mW)^3*(mt + mW)^3*mZ*(mW^2 - mZ^2)) + 
       (g1bar*mt^4*mW^3*(3*mt^2 - 2*mW^2)*(-4*mW^2 + (g1bar^2 + g2bar^2)*
           vT^2)*Log[\[Mu]W^2/mt^2]*md[ri]*Vdag[pi, t])/
        (512*(mt - mW)^4*(mt + mW)^4*mZ*(mW^2 - mZ^2)) + 
       (g1bar*mt^4*mW^3*(3*mt^2 - 2*mW^2)*(4*mW^2 - (g1bar^2 + g2bar^2)*vT^2)*
         Log[\[Mu]W^2/mW^2]*md[ri]*Vdag[pi, t])/(512*(mt - mW)^4*(mt + mW)^4*
         mZ*(mW^2 - mZ^2)))) + 
   CHWB*(((192*mW^6 - 192*mW^4*mZ^2 - 108*mW^2*mZ^4 + 81*mZ^6 - 
        32*g2bar*mW^5*vT + 16*g2bar*mW^3*mZ^2*vT + 394*g2bar*mW*mZ^4*vT)*
       kd[pi, ri]*md[pi])/(5184*mZ^5*vT) - 
     ((8*mW^2*(mW^2 - mZ^2) + mH^2*(2*mW^2 + mZ^2))*kd[pi, ri]*
       Log[\[Mu]W^2/mH^2]*md[pi])/(96*mZ*(-mH^2 + mZ^2)*vT) + 
     (mW^2*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*md[pi])/(16*mZ*vT) + 
     ((8*mW^4 - 6*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*md[pi])/
      (96*mZ*(-mH^2 + mZ^2)*vT) + V[t, ri]*
      ((mt^2*mW*(8*mt^4*(2*mW - g2bar*vT) - mt^2*mW^2*(14*mW + 5*g2bar*vT) + 
          mW^4*(10*mW + 7*g2bar*vT))*md[ri]*Vdag[pi, t])/
        (192*(mt^2 - mW^2)^3*mZ*vT) + 
       (mt^4*mW^2*(2*mt^4 + 2*mW^3*(mW + g2bar*vT) - 
          mt^2*mW*(2*mW + 3*g2bar*vT))*Log[\[Mu]W^2/mt^2]*md[ri]*Vdag[pi, t])/
        (32*(mt^2 - mW^2)^4*mZ*vT) + 
       (mt^4*mW^2*(-2*mt^4 - 2*mW^3*(mW + g2bar*vT) + 
          mt^2*mW*(2*mW + 3*g2bar*vT))*Log[\[Mu]W^2/mW^2]*md[ri]*Vdag[pi, t])/
        (32*(mt^2 - mW^2)^4*mZ*vT))) - 
   (g1bar*mW*CHud[ui, ri]*mu[ui]*sum[ui]*Vdag[pi, ui])/(16*mZ) + 
   (g1bar*mt*mW*Cquqd1[uu, t, t, ri]*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/
    (48*mZ) + (cf*g1bar*mt*mW*Cquqd8[uu, t, t, ri]*Log[\[Mu]W^2/mt^2]*
     Vdag[pi, uu])/(48*mZ) - (g1bar*mW*(2*mW^2 + mZ^2)*CHq1[uu, vv]*md[ri]*
     V[vv, ri]*Vdag[pi, uu])/(216*mZ^3) + 
   (g1bar*(-4*mW^3 + 67*mW*mZ^2)*CHq3[uu, vv]*md[ri]*V[vv, ri]*Vdag[pi, uu])/
    (432*mZ^3) + CdW[uu, ri]*
    (-1/1152*(g1bar*(54*mH^4*mZ^2 + mH^2*(-72*mW^4 + 58*mW^2*mZ^2 + 
           23*mZ^4) + 36*mZ^2*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*Vdag[pi, uu])/
       (Sqrt[2]*mH^2*mZ^3) - (3*g1bar*mH^2*Log[\[Mu]W^2/mH^2]*Vdag[pi, uu])/
      (64*Sqrt[2]*mZ) + (g1bar*(27*mt^4*mZ^2 + 8*mH^2*mW^2*(-mW^2 + mZ^2))*Nc*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/(216*Sqrt[2]*mH^2*mZ^3) + 
     (g1bar*(-9*mW^4*mZ^2 + mH^2*(21*mW^4 - 17*mW^2*mZ^2))*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, uu])/(48*Sqrt[2]*mH^2*mZ^3) + 
     (g1bar*(-27*mZ^6 + mH^2*(20*mW^4 - 6*mW^2*mZ^2 - 2*mZ^4))*
       Log[\[Mu]W^2/mZ^2]*Vdag[pi, uu])/(288*Sqrt[2]*mH^2*mZ^3)) + 
   CdB[uu, ri]*((mW*(18*mH^4*mZ^2 + mH^2*(-24*mW^4 + 46*mW^2*mZ^2 + 5*mZ^4) + 
        12*mZ^2*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*Vdag[pi, uu])/
      (192*Sqrt[2]*mH^2*mZ^3*vT) + (3*mH^2*mW*Log[\[Mu]W^2/mH^2]*
       Vdag[pi, uu])/(32*Sqrt[2]*mZ*vT) + 
     ((-27*mt^4*mW*mZ^2 + 8*mH^2*mW^3*(mW - mZ)*(mW + mZ))*Nc*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/(108*Sqrt[2]*mH^2*mZ^3*vT) + 
     ((3*mW^5*mZ^2 + 7*mH^2*mW^3*(-mW^2 + mZ^2))*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, uu])/(8*Sqrt[2]*mH^2*mZ^3*vT) + 
     (mW*(27*mZ^6 - 2*mH^2*(10*mW^4 - 11*mW^2*mZ^2 + mZ^4))*
       Log[\[Mu]W^2/mZ^2]*Vdag[pi, uu])/(144*Sqrt[2]*mH^2*mZ^3*vT)) + 
   CHq3[uu, t]*V[t, ri]*
    (-1/192*(g1bar*mt^2*mW*(8*mt^4 + 5*mt^2*mW^2 - 7*mW^4)*md[ri]*
        Vdag[pi, uu])/((mt^2 - mW^2)^3*mZ) + 
     (g1bar*mt^4*mW^3*(-3*mt^2 + 2*mW^2)*Log[\[Mu]W^2/mt^2]*md[ri]*
       Vdag[pi, uu])/(32*(mt^2 - mW^2)^4*mZ) + 
     (g1bar*(3*mt^6*mW^3 - 2*mt^4*mW^5)*Log[\[Mu]W^2/mW^2]*md[ri]*
       Vdag[pi, uu])/(32*(mt^2 - mW^2)^4*mZ)) + 
   CuW[uu, t]*V[t, ri]*((g1bar*mt*(-3*mt^6 + 63*mt^4*mW^2 - 67*mt^2*mW^4 + 
        19*mW^6)*md[ri]*Vdag[pi, uu])/(192*Sqrt[2]*(mt^2 - mW^2)^3*mZ) + 
     (g1bar*mt*(-3*mt^8 + 18*mt^6*mW^2 + 3*mt^4*mW^4 - 20*mt^2*mW^6 + 8*mW^8)*
       Log[\[Mu]W^2/mt^2]*md[ri]*Vdag[pi, uu])/(96*Sqrt[2]*(mt^2 - mW^2)^4*
       mZ) - (g1bar*(6*mt^7*mW^2 + 21*mt^5*mW^4 - 32*mt^3*mW^6 + 11*mt*mW^8)*
       Log[\[Mu]W^2/mW^2]*md[ri]*Vdag[pi, uu])/(96*Sqrt[2]*(mt^2 - mW^2)^4*
       mZ)) + CuB[uu, t]*V[t, ri]*((mt*mW*(mt^2 + mW^2)*md[ri]*Vdag[pi, uu])/
      (32*Sqrt[2]*(mt - mW)*(mt + mW)*mZ*vT) + 
     (mt^5*mW*Log[\[Mu]W^2/mt^2]*md[ri]*Vdag[pi, uu])/
      (16*Sqrt[2]*(mt^2 - mW^2)^2*mZ*vT) + 
     (mt*mW^3*(-2*mt^2 + mW^2)*Log[\[Mu]W^2/mW^2]*md[ri]*Vdag[pi, uu])/
      (16*Sqrt[2]*(mt^2 - mW^2)^2*mZ*vT)))/Pi^2


==> anc/matching/3__dipoles/Legamma.txt <==
(mW*vT*CeB[pi, ri])/(Sqrt[2]*mZ) - (g1bar*vT^2*CeW[pi, ri])/(2*Sqrt[2]*mZ) + 
 (-1/6*(g1bar*mt*mW*Nc*Clequ3[pi, ri, t, t]*Log[\[Mu]W^2/mt^2])/mZ + 
   CeW[pi, ri]*
    (-1/384*(g1bar*(18*mH^4*mZ^2 + mH^2*(-88*mW^4 + 22*mW^2*mZ^2 + 21*mZ^4) + 
         12*mZ^2*(2*mW^4 + mZ^4 - 4*mt^4*Nc)))/(Sqrt[2]*mH^2*mZ^3) - 
     (3*g1bar*mH^2*Log[\[Mu]W^2/mH^2])/(64*Sqrt[2]*mZ) + 
     (g1bar*(27*mt^4*mZ^2 + 8*mH^2*mW^2*(-mW^2 + mZ^2))*Nc*
       Log[\[Mu]W^2/mt^2])/(216*Sqrt[2]*mH^2*mZ^3) + 
     ((7*g1bar*mH^2*mW^4 - 3*g1bar*mW^2*(mH^2 + mW^2)*mZ^2)*
       Log[\[Mu]W^2/mW^2])/(16*Sqrt[2]*mH^2*mZ^3) + 
     (g1bar*(-3*mZ^6 + 2*mH^2*(10*mW^4 - 9*mW^2*mZ^2 + mZ^4))*
       Log[\[Mu]W^2/mZ^2])/(32*Sqrt[2]*mH^2*mZ^3)) + 
   CeB[pi, ri]*((mW*(18*mH^4*mZ^2 + mH^2*(-88*mW^4 + 166*mW^2*mZ^2 - 
          51*mZ^4) + 12*mZ^2*(2*mW^4 + mZ^4 - 4*mt^4*Nc)))/
      (192*Sqrt[2]*mH^2*mZ^3*vT) + (3*mH^2*mW*Log[\[Mu]W^2/mH^2])/
      (32*Sqrt[2]*mZ*vT) + ((-27*mt^4*mW*mZ^2 + 8*mH^2*mW^3*(mW - mZ)*
         (mW + mZ))*Nc*Log[\[Mu]W^2/mt^2])/(108*Sqrt[2]*mH^2*mZ^3*vT) + 
     ((3*mW^5*mZ^2 + 7*mH^2*mW^3*(-mW^2 + mZ^2))*Log[\[Mu]W^2/mW^2])/
      (8*Sqrt[2]*mH^2*mZ^3*vT) + 
     ((3*mW*mZ^6 - 2*mH^2*(10*mW^5 - 17*mW^3*mZ^2 + 7*mW*mZ^4))*
       Log[\[Mu]W^2/mZ^2])/(16*Sqrt[2]*mH^2*mZ^3*vT)) + 
   (g1bar*mW*(-mW^2 + mZ^2)*CHe[pi, ri]*me[pi])/(12*mZ^3) - 
   (g1bar*(16*mW^5 - 24*mW^3*mZ^2 + 5*mW*mZ^4)*kd[pi, ri]*me[pi])/
    (96*mZ^5*vT^2) + (3*CW*g1bar*mW^2*kd[pi, ri]*me[pi])/(32*mZ*vT) + 
   (((5*I)/96)*CWt*g1bar*mW^2*kd[pi, ri]*me[pi])/(mZ*vT) - 
   (CHD*g1bar*mW*(-192*mW^6 + 224*mW^4*mZ^2 + 60*mW^2*mZ^4 - 80*mZ^6 + 
      (g1bar^2 + g2bar^2)*(16*mW^4 - 24*mW^2*mZ^2 + 5*mZ^4)*vT^2)*kd[pi, ri]*
     me[pi])/(1536*mZ^5*(-mW^2 + mZ^2)) + 
   CHBt*((((-9*I)/64)*g1bar*mW*kd[pi, ri]*me[pi])/mZ + 
     ((I/32)*g1bar*mW*(-3*mH^2 + 4*mW^2)*kd[pi, ri]*Log[\[Mu]W^2/mH^2]*
       me[pi])/((mH - mZ)*mZ*(mH + mZ)) + 
     ((I/32)*g1bar*(4*mW^3 - 3*mW*mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*me[pi])/
      (mZ*(-mH + mZ)*(mH + mZ))) + 
   CHW*((-3*g1bar*mW*kd[pi, ri]*me[pi])/(64*mZ) - 
     (g1bar*mW*(mH^2 + 4*(mW - mZ)*(mW + mZ))*kd[pi, ri]*Log[\[Mu]W^2/mH^2]*
       me[pi])/(32*(mH - mZ)*mZ*(mH + mZ)) + 
     (g1bar*mW*(-4*mW^2 + 3*mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*me[pi])/
      (32*(-(mH^2*mZ) + mZ^3))) + 
   CHB*((-9*g1bar*mW*kd[pi, ri]*me[pi])/(64*mZ) + 
     (g1bar*(3*mH^2*mW - 4*mW^3)*kd[pi, ri]*Log[\[Mu]W^2/mH^2]*me[pi])/
      (32*(-(mH^2*mZ) + mZ^3)) + (g1bar*(4*mW^3 - 3*mW*mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mZ^2]*me[pi])/(32*(-(mH^2*mZ) + mZ^3))) + 
   CHWt*((((-3*I)/64)*g1bar*mW*kd[pi, ri]*me[pi])/mZ - 
     ((I/32)*g1bar*mW*(mH^2 + 4*(mW - mZ)*(mW + mZ))*kd[pi, ri]*
       Log[\[Mu]W^2/mH^2]*me[pi])/((mH - mZ)*mZ*(mH + mZ)) + 
     ((I/32)*g1bar*(-4*mW^3 + 3*mW*mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*
       me[pi])/(-(mH^2*mZ) + mZ^3)) + 
   CHWtB*((((9*I)/64)*mZ*kd[pi, ri]*me[pi])/vT + 
     ((I/32)*(8*mW^2*(mW - mZ)*(mW + mZ) + mH^2*(-2*mW^2 + 3*mZ^2))*
       kd[pi, ri]*Log[\[Mu]W^2/mH^2]*me[pi])/((mH - mZ)*mZ*(mH + mZ)*vT) + 
     ((I/16)*mW^2*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*me[pi])/(mZ*vT) + 
     ((I/32)*(8*mW^4 - 10*mW^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*
       me[pi])/(mZ*(-mH + mZ)*(mH + mZ)*vT)) + 
   CHWB*(((192*mW^6 - 320*mW^4*mZ^2 + 116*mW^2*mZ^4 + 27*mZ^6 - 
        2*g2bar*mW*(16*mW^4 - 24*mW^2*mZ^2 + 5*mZ^4)*vT)*kd[pi, ri]*me[pi])/
      (192*mZ^5*vT) + ((8*mW^2*(mW - mZ)*(mW + mZ) + mH^2*(-2*mW^2 + 3*mZ^2))*
       kd[pi, ri]*Log[\[Mu]W^2/mH^2]*me[pi])/(32*(mH - mZ)*mZ*(mH + mZ)*vT) + 
     (mW^2*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*me[pi])/(16*mZ*vT) + 
     ((8*mW^4 - 10*mW^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*me[pi])/
      (32*mZ*(-mH^2 + mZ^2)*vT)) + (g1bar*mW*(-2*mW^2 + mZ^2)*CHl1[pi, ri]*
     me[ri])/(24*mZ^3) + (g1bar*(-4*mW^3 + 7*mW*mZ^2)*CHl3[pi, ri]*me[ri])/
    (48*mZ^3))/Pi^2


==> anc/matching/3__dipoles/Lnugamma.txt <==
0


==> anc/matching/3__dipoles/LuG.txt <==
(vT*CuG[pi, ri])/Sqrt[2] + ((g3bar*mt*Cqu1[pi, t, t, ri])/16 - 
   (g3bar*mt*Cqu8[pi, t, t, ri])/(32*Nc) + 
   CuW[pi, ri]*(-1/48*(g3bar*mW*(8*mW^2 + mZ^2))/(Sqrt[2]*mZ^2) - 
     (g3bar*mW*Log[\[Mu]W^2/mW^2])/(4*Sqrt[2]) + 
     (g3bar*mW*(-8*mW^2 + 5*mZ^2)*Log[\[Mu]W^2/mZ^2])/(24*Sqrt[2]*mZ^2)) + 
   CuG[pi, ri]*((54*mH^4*mZ^2 + mH^2*(32*mW^4 + 14*mW^2*mZ^2 + 35*mZ^4) + 
       36*mZ^2*(2*mW^4 + mZ^4 - 4*mt^4*Nc))/(576*Sqrt[2]*mH^2*mZ^2*vT) + 
     (3*mH^2*Log[\[Mu]W^2/mH^2])/(32*Sqrt[2]*vT) - 
     ((12*mt^4*Nc + g3bar^2*mH^2*vT^2)*Log[\[Mu]W^2/mt^2])/
      (48*Sqrt[2]*mH^2*vT) + (3*mW^4*Log[\[Mu]W^2/mW^2])/
      (8*Sqrt[2]*mH^2*vT) + ((27*mZ^6 - 4*mH^2*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4))*
       Log[\[Mu]W^2/mZ^2])/(144*Sqrt[2]*mH^2*mZ^2*vT)) + 
   CuB[pi, ri]*((g1bar*g3bar*(8*mW^2 - 5*mZ^2)*vT)/(96*Sqrt[2]*mZ^2) + 
     (g1bar*g3bar*(8*mW^2 - 5*mZ^2)*vT*Log[\[Mu]W^2/mZ^2])/
      (48*Sqrt[2]*mZ^2)) + (g3bar*(-mW + mZ)*(mW + mZ)*CHu[pi, ri]*mu[pi])/
    (18*mZ^2) + (CHD*g3bar*(32*mW^4 - 17*mZ^4)*kd[pi, ri]*mu[pi])/
    (864*mZ^4) + (g3bar*(32*mW^4 - 40*mW^2*mZ^2 + 35*mZ^4)*kd[pi, ri]*mu[pi])/
    (432*mZ^4*vT^2) + (CHWB*g1bar*g3bar*(8*mW^3 - 5*mW*mZ^2)*vT*kd[pi, ri]*
     mu[pi])/(108*mZ^4) + CHGt*(((3*I)/16)*g3bar*kd[pi, ri]*mu[pi] + 
     (I/8)*g3bar*kd[pi, ri]*Log[\[Mu]W^2/mH^2]*mu[pi]) + 
   CHG*((3*g3bar*kd[pi, ri]*mu[pi])/16 + (g3bar*kd[pi, ri]*Log[\[Mu]W^2/mH^2]*
       mu[pi])/8) + (g3bar*(-4*mW^2 + mZ^2)*CHq1[pi, ri]*mu[ri])/(72*mZ^2) + 
   (g3bar*(4*mW^2 + 5*mZ^2)*CHq3[pi, ri]*mu[ri])/(72*mZ^2))/Pi^2


==> anc/matching/3__dipoles/Lugamma.txt <==
(mW*vT*CuB[pi, ri])/(Sqrt[2]*mZ) + (g1bar*vT^2*CuW[pi, ri])/(2*Sqrt[2]*mZ) + 
 ((g1bar*mt*mW*Cqu1[pi, t, t, ri])/(24*mZ) + 
   (cf*g1bar*mt*mW*Cqu8[pi, t, t, ri])/(24*mZ) + 
   CuW[pi, ri]*((g1bar*(54*mH^4*mZ^2 + mH^2*(-144*mW^4 + 46*mW^2*mZ^2 + 
          35*mZ^4) + 36*mZ^2*(2*mW^4 + mZ^4 - 4*mt^4*Nc)))/
      (1152*Sqrt[2]*mH^2*mZ^3) + (3*g1bar*mH^2*Log[\[Mu]W^2/mH^2])/
      (64*Sqrt[2]*mZ) + (g1bar*(-27*mt^4*mZ^2 + 8*mH^2*mW^2*(mW - mZ)*
         (mW + mZ))*Nc*Log[\[Mu]W^2/mt^2])/(216*Sqrt[2]*mH^2*mZ^3) + 
     (g1bar*(9*mW^4*mZ^2 + mH^2*(-21*mW^4 + 13*mW^2*mZ^2))*
       Log[\[Mu]W^2/mW^2])/(48*Sqrt[2]*mH^2*mZ^3) + 
     (g1bar*(27*mZ^6 - 4*mH^2*(20*mW^4 - 15*mW^2*mZ^2 + mZ^4))*
       Log[\[Mu]W^2/mZ^2])/(288*Sqrt[2]*mH^2*mZ^3)) + 
   CuB[pi, ri]*((mW*(6*mH^4*mZ^2 + mH^2*(-16*mW^4 + 30*mW^2*mZ^2 - 5*mZ^4) + 
        4*mZ^2*(2*mW^4 + mZ^4 - 4*mt^4*Nc)))/(64*Sqrt[2]*mH^2*mZ^3*vT) + 
     (3*mH^2*mW*Log[\[Mu]W^2/mH^2])/(32*Sqrt[2]*mZ*vT) + 
     ((-27*mt^4*mW*mZ^2 + 8*mH^2*mW^3*(mW - mZ)*(mW + mZ))*Nc*
       Log[\[Mu]W^2/mt^2])/(108*Sqrt[2]*mH^2*mZ^3*vT) + 
     ((3*mW^5*mZ^2 + 7*mH^2*mW^3*(-mW^2 + mZ^2))*Log[\[Mu]W^2/mW^2])/
      (8*Sqrt[2]*mH^2*mZ^3*vT) + 
     ((27*mW*mZ^6 - 4*mH^2*(20*mW^5 - 31*mW^3*mZ^2 + 11*mW*mZ^4))*
       Log[\[Mu]W^2/mZ^2])/(144*Sqrt[2]*mH^2*mZ^3*vT)) + 
   (g1bar*mW*(-mW^2 + mZ^2)*CHu[pi, ri]*mu[pi])/(27*mZ^3) - 
   (g1bar*(-128*mW^5 + 160*mW^3*mZ^2 + 103*mW*mZ^4)*kd[pi, ri]*mu[pi])/
    (2592*mZ^5*vT^2) - (3*CW*g1bar*mW^2*kd[pi, ri]*mu[pi])/(32*mZ*vT) - 
   (((5*I)/96)*CWt*g1bar*mW^2*kd[pi, ri]*mu[pi])/(mZ*vT) + 
   (CHD*g1bar*mW*(-1536*mW^6 + 1664*mW^4*mZ^2 + 956*mW^2*mZ^4 - 544*mZ^6 + 
      (g1bar^2 + g2bar^2)*(128*mW^4 - 160*mW^2*mZ^2 - 103*mZ^4)*vT^2)*
     kd[pi, ri]*mu[pi])/(41472*mZ^5*(-mW^2 + mZ^2)) + 
   CHWt*((((3*I)/64)*g1bar*mW*kd[pi, ri]*mu[pi])/mZ + 
     ((I/96)*g1bar*mW*(3*mH^2 + 8*(mW - mZ)*(mW + mZ))*kd[pi, ri]*
       Log[\[Mu]W^2/mH^2]*mu[pi])/((mH - mZ)*mZ*(mH + mZ)) + 
     ((I/96)*g1bar*(-8*mW^3 + 5*mW*mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*
       mu[pi])/((mH - mZ)*mZ*(mH + mZ))) + 
   CHW*((3*g1bar*mW*kd[pi, ri]*mu[pi])/(64*mZ) + 
     (g1bar*mW*(3*mH^2 + 8*(mW - mZ)*(mW + mZ))*kd[pi, ri]*Log[\[Mu]W^2/mH^2]*
       mu[pi])/(96*(mH - mZ)*mZ*(mH + mZ)) + 
     (g1bar*(8*mW^3 - 5*mW*mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*mu[pi])/
      (96*(-(mH^2*mZ) + mZ^3))) + 
   CHBt*((((5*I)/64)*g1bar*mW*kd[pi, ri]*mu[pi])/mZ - 
     ((I/96)*g1bar*(5*mH^2*mW - 8*mW^3)*kd[pi, ri]*Log[\[Mu]W^2/mH^2]*mu[pi])/
      (-(mH^2*mZ) + mZ^3) + ((I/96)*g1bar*(-8*mW^3 + 5*mW*mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mZ^2]*mu[pi])/(-(mH^2*mZ) + mZ^3)) + 
   CHB*((5*g1bar*mW*kd[pi, ri]*mu[pi])/(64*mZ) + 
     (g1bar*mW*(-5*mH^2 + 8*mW^2)*kd[pi, ri]*Log[\[Mu]W^2/mH^2]*mu[pi])/
      (96*(-(mH^2*mZ) + mZ^3)) + (g1bar*(-8*mW^3 + 5*mW*mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mZ^2]*mu[pi])/(96*(-(mH^2*mZ) + mZ^3))) + 
   CHWB*(-1/5184*((1536*mW^6 - 2304*mW^4*mZ^2 + 552*mW^2*mZ^4 + 405*mZ^6 - 
         256*g2bar*mW^5*vT + 320*g2bar*mW^3*mZ^2*vT + 206*g2bar*mW*mZ^4*vT)*
        kd[pi, ri]*mu[pi])/(mZ^5*vT) + 
     ((mH^2*(-2*mW^2 + 5*mZ^2) + 16*(mW^4 - mW^2*mZ^2))*kd[pi, ri]*
       Log[\[Mu]W^2/mH^2]*mu[pi])/(96*mZ*(-mH^2 + mZ^2)*vT) - 
     (mW^2*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*mu[pi])/(16*mZ*vT) - 
     ((16*mW^4 - 18*mW^2*mZ^2 + 5*mZ^4)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*mu[pi])/
      (96*mZ*(-mH^2 + mZ^2)*vT)) + 
   CHWtB*(((-1/64*I)*(4*mW^2 + 5*mZ^2)*kd[pi, ri]*mu[pi])/(mZ*vT) + 
     ((I/96)*(mH^2*(2*mW^2 - 5*mZ^2) + 16*mW^2*(-mW^2 + mZ^2))*kd[pi, ri]*
       Log[\[Mu]W^2/mH^2]*mu[pi])/((mH - mZ)*mZ*(mH + mZ)*vT) - 
     ((I/16)*mW^2*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*mu[pi])/(mZ*vT) - 
     ((I/96)*(16*mW^4 - 18*mW^2*mZ^2 + 5*mZ^4)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*
       mu[pi])/(mZ*(-mH^2 + mZ^2)*vT)) + 
   (g1bar*mW*(-4*mW^2 + mZ^2)*CHq1[pi, ri]*mu[ri])/(108*mZ^3) + 
   (g1bar*(16*mW^3 - 61*mW*mZ^2)*CHq3[pi, ri]*mu[ri])/(432*mZ^3) + 
   (g1bar*mW*CHudDag[ui, ri]*md[ui]*sum[ui]*V[pi, ui])/(16*mZ))/Pi^2


==> anc/matching/3__three-gluon/LG.txt <==
CG + (g3bar^3/(2880*mt^2) - (g3bar^2*vT*CuG[t, t])/(96*Sqrt[2]*mt) - 
   (g3bar^2*vT*CuGDag[t, t])/(96*Sqrt[2]*mt) - 
   (CG*g3bar^2*Log[\[Mu]W^2/mt^2])/16)/Pi^2


==> anc/matching/3__three-gluon/LGt.txt <==
CGt + (((I/96)*g3bar^2*vT*CuG[t, t])/(Sqrt[2]*mt) - 
   ((I/96)*g3bar^2*vT*CuGDag[t, t])/(Sqrt[2]*mt) - 
   (CGt*g3bar^2*Log[\[Mu]W^2/mt^2])/16)/Pi^2


==> anc/matching/4__DeltaB_eq_-DeltaL_eq_1/LSLLddd.txt <==
0


==> anc/matching/4__DeltaB_eq_-DeltaL_eq_1/LSLRddd.txt <==
0


==> anc/matching/4__DeltaB_eq_-DeltaL_eq_1/LSLRddu.txt <==
0


==> anc/matching/4__DeltaB_eq_-DeltaL_eq_1/LSLRudd.txt <==
0


==> anc/matching/4__DeltaB_eq_-DeltaL_eq_1/LSRLddd.txt <==
0


==> anc/matching/4__DeltaB_eq_-DeltaL_eq_1/LSRRddd.txt <==
0


==> anc/matching/4__DeltaB_eq_-DeltaL_eq_1/LSRRudd.txt <==
0


==> anc/matching/4__DeltaB_eq_DeltaL_eq_1/LSLLduu.txt <==
-(Cqqql[ri, si, vv, ti]*V[vv, pi]) + Cqqql[ri, vv, si, ti]*V[vv, pi] + 
 Cqqql[si, ri, vv, ti]*V[vv, pi] + 
 (Cqqql[t, si, ri, ti]*(-1/4*(mt^2*mW^2*Log[\[Mu]W^2/mt^2])/
       ((mt^2 - mW^2)*vT^2) + (mt^2*mW^2*Log[\[Mu]W^2/mW^2])/
      ((4*mt^2 - 4*mW^2)*vT^2))*V[t, pi] + Cqqql[t, ri, si, ti]*
    ((mt^2*mW^2*Log[\[Mu]W^2/mt^2])/((2*mt^2 - 2*mW^2)*vT^2) - 
     (mt^2*mW^2*Log[\[Mu]W^2/mW^2])/(2*(mt^2 - mW^2)*vT^2))*V[t, pi] + 
   Cqqql[si, t, ri, ti]*((mt^2*mW^2*Log[\[Mu]W^2/mt^2])/
      ((4*mt^2 - 4*mW^2)*vT^2) - (mt^2*mW^2*Log[\[Mu]W^2/mW^2])/
      (4*(mt^2 - mW^2)*vT^2))*V[t, pi] + Cqqql[ri, t, si, ti]*
    ((-3*mt^2*(mt^2 + mW^2))/(64*(mt^2 - mW^2)*vT^2) - 
     (mt^4*(mt^2 + 2*mW^2)*Log[\[Mu]W^2/mt^2])/(32*(mt^2 - mW^2)^2*vT^2) + 
     ((4*mt^4*mW^2 - mt^2*mW^4)*Log[\[Mu]W^2/mW^2])/(32*(mt^2 - mW^2)^2*
       vT^2))*V[t, pi] + Cqqql[ri, si, t, ti]*
    ((3*mt^2*(mt^2 + mW^2))/(64*(mt^2 - mW^2)*vT^2) + 
     ((mt^6 + 2*mt^4*mW^2)*Log[\[Mu]W^2/mt^2])/(32*(mt^2 - mW^2)^2*vT^2) + 
     ((-4*mt^4*mW^2 + mt^2*mW^4)*Log[\[Mu]W^2/mW^2])/
      (32*(mt^2 - mW^2)^2*vT^2))*V[t, pi] + Cqqql[si, ri, t, ti]*
    ((-3*mt^2*(mt^2 + mW^2))/(64*(mt^2 - mW^2)*vT^2) - 
     (mt^2*(mt^4 - 6*mt^2*mW^2 + 8*mW^4)*Log[\[Mu]W^2/mt^2])/
      (32*(mt^2 - mW^2)^2*vT^2) + ((-4*mt^4*mW^2 + 7*mt^2*mW^4)*
       Log[\[Mu]W^2/mW^2])/(32*(mt^2 - mW^2)^2*vT^2))*V[t, pi] + 
   Cqqql[vv, si, ri, ti]*((-3*mW^2)/(4*vT^2) - (mW^2*Log[\[Mu]W^2/mW^2])/
      (2*vT^2))*V[vv, pi] + Cqqql[vv, ri, si, ti]*
    ((5*mW^2)/(8*vT^2) + (mW^2*Log[\[Mu]W^2/mW^2])/vT^2)*V[vv, pi] + 
   Cqqql[si, vv, ri, ti]*((mW^2*(1 + (5*mW^2)/mZ^2))/(4*vT^2) + 
     (mW^2*Log[\[Mu]W^2/mW^2])/(2*vT^2) + 
     (mW^2*(-2 + (5*mW^2)/mZ^2)*Log[\[Mu]W^2/mZ^2])/(6*vT^2))*V[vv, pi] + 
   Cqqql[ri, vv, si, ti]*((-16*mW^2 - (4*mW^4)/mZ^2 + 11*mZ^2)/(144*vT^2) - 
     (mW^2*Log[\[Mu]W^2/mW^2])/(4*vT^2) + 
     ((6*mW^4 - 4*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2])/(24*mZ^2*vT^2))*
    V[vv, pi] + Cqqql[ri, si, vv, ti]*((28*mW^2 - (26*mW^4)/mZ^2 - 11*mZ^2)/
      (144*vT^2) + (mW^2*Log[\[Mu]W^2/mW^2])/(4*vT^2) - 
     ((-14*mW^4 + 4*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2])/(24*mZ^2*vT^2))*
    V[vv, pi] + Cqqql[si, ri, vv, ti]*((-394*mW^4 + 500*mW^2*mZ^2 + 11*mZ^4)/
      (144*mZ^2*vT^2) + (mW^2*Log[\[Mu]W^2/mW^2])/(4*vT^2) + 
     ((-14*mW^4 + 4*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2])/(24*mZ^2*vT^2))*
    V[vv, pi])/Pi^2


==> anc/matching/4__DeltaB_eq_DeltaL_eq_1/LSLLudd.txt <==
Cqqql[uu, vv, pi, ww]*U[ww, ti]*V[uu, si]*V[vv, ri] + 
 Cqqql[vv, pi, uu, ww]*U[ww, ti]*V[uu, si]*V[vv, ri] - 
 Cqqql[vv, uu, pi, ww]*U[ww, ti]*V[uu, si]*V[vv, ri] + 
 (Cqqql[pi, uu, t, ww]*(-1/4*(mt^2*mW^2*Log[\[Mu]W^2/mt^2])/
       ((mt^2 - mW^2)*vT^2) + (mt^2*mW^2*Log[\[Mu]W^2/mW^2])/
      ((4*mt^2 - 4*mW^2)*vT^2))*U[ww, ti]*V[t, ri]*V[uu, si] + 
   Cqqql[pi, t, uu, ww]*((mt^2*mW^2*Log[\[Mu]W^2/mt^2])/
      ((2*mt^2 - 2*mW^2)*vT^2) - (mt^2*mW^2*Log[\[Mu]W^2/mW^2])/
      (2*(mt^2 - mW^2)*vT^2))*U[ww, ti]*V[t, ri]*V[uu, si] + 
   Cqqql[uu, pi, t, ww]*((mt^2*mW^2*Log[\[Mu]W^2/mt^2])/
      ((4*mt^2 - 4*mW^2)*vT^2) - (mt^2*mW^2*Log[\[Mu]W^2/mW^2])/
      (4*(mt^2 - mW^2)*vT^2))*U[ww, ti]*V[t, ri]*V[uu, si] + 
   Cqqql[t, pi, uu, ww]*((-3*mt^2*(mt^2 + mW^2))/(64*(mt^2 - mW^2)*vT^2) - 
     (mt^4*(mt^2 + 2*mW^2)*Log[\[Mu]W^2/mt^2])/(32*(mt^2 - mW^2)^2*vT^2) + 
     ((4*mt^4*mW^2 - mt^2*mW^4)*Log[\[Mu]W^2/mW^2])/(32*(mt^2 - mW^2)^2*
       vT^2))*U[ww, ti]*V[t, ri]*V[uu, si] + Cqqql[t, uu, pi, ww]*
    ((3*mt^2*(mt^2 + mW^2))/(64*(mt^2 - mW^2)*vT^2) + 
     ((mt^6 + 2*mt^4*mW^2)*Log[\[Mu]W^2/mt^2])/(32*(mt^2 - mW^2)^2*vT^2) + 
     ((-4*mt^4*mW^2 + mt^2*mW^4)*Log[\[Mu]W^2/mW^2])/
      (32*(mt^2 - mW^2)^2*vT^2))*U[ww, ti]*V[t, ri]*V[uu, si] + 
   Cqqql[uu, t, pi, ww]*((-3*mt^2*(mt^2 + mW^2))/(64*(mt^2 - mW^2)*vT^2) - 
     (mt^2*(mt^4 - 6*mt^2*mW^2 + 8*mW^4)*Log[\[Mu]W^2/mt^2])/
      (32*(mt^2 - mW^2)^2*vT^2) + ((-4*mt^4*mW^2 + 7*mt^2*mW^4)*
       Log[\[Mu]W^2/mW^2])/(32*(mt^2 - mW^2)^2*vT^2))*U[ww, ti]*V[t, ri]*
    V[uu, si] + Cqqql[pi, t, vv, ww]*
    (-1/4*(mt^2*mW^2*Log[\[Mu]W^2/mt^2])/((mt^2 - mW^2)*vT^2) + 
     (mt^2*mW^2*Log[\[Mu]W^2/mW^2])/((4*mt^2 - 4*mW^2)*vT^2))*U[ww, ti]*
    V[t, si]*V[vv, ri] + Cqqql[pi, vv, t, ww]*
    ((mt^2*mW^2*Log[\[Mu]W^2/mt^2])/((2*mt^2 - 2*mW^2)*vT^2) - 
     (mt^2*mW^2*Log[\[Mu]W^2/mW^2])/(2*(mt^2 - mW^2)*vT^2))*U[ww, ti]*
    V[t, si]*V[vv, ri] + Cqqql[t, pi, vv, ww]*
    ((mt^2*mW^2*Log[\[Mu]W^2/mt^2])/((4*mt^2 - 4*mW^2)*vT^2) - 
     (mt^2*mW^2*Log[\[Mu]W^2/mW^2])/(4*(mt^2 - mW^2)*vT^2))*U[ww, ti]*
    V[t, si]*V[vv, ri] + Cqqql[vv, pi, t, ww]*
    ((-3*mt^2*(mt^2 + mW^2))/(64*(mt^2 - mW^2)*vT^2) - 
     (mt^4*(mt^2 + 2*mW^2)*Log[\[Mu]W^2/mt^2])/(32*(mt^2 - mW^2)^2*vT^2) + 
     ((4*mt^4*mW^2 - mt^2*mW^4)*Log[\[Mu]W^2/mW^2])/(32*(mt^2 - mW^2)^2*
       vT^2))*U[ww, ti]*V[t, si]*V[vv, ri] + Cqqql[vv, t, pi, ww]*
    ((3*mt^2*(mt^2 + mW^2))/(64*(mt^2 - mW^2)*vT^2) + 
     ((mt^6 + 2*mt^4*mW^2)*Log[\[Mu]W^2/mt^2])/(32*(mt^2 - mW^2)^2*vT^2) + 
     ((-4*mt^4*mW^2 + mt^2*mW^4)*Log[\[Mu]W^2/mW^2])/
      (32*(mt^2 - mW^2)^2*vT^2))*U[ww, ti]*V[t, si]*V[vv, ri] + 
   Cqqql[t, vv, pi, ww]*((-3*mt^2*(mt^2 + mW^2))/(64*(mt^2 - mW^2)*vT^2) - 
     (mt^2*(mt^4 - 6*mt^2*mW^2 + 8*mW^4)*Log[\[Mu]W^2/mt^2])/
      (32*(mt^2 - mW^2)^2*vT^2) + ((-4*mt^4*mW^2 + 7*mt^2*mW^4)*
       Log[\[Mu]W^2/mW^2])/(32*(mt^2 - mW^2)^2*vT^2))*U[ww, ti]*V[t, si]*
    V[vv, ri] + Cqqql[pi, uu, vv, ww]*((-3*mW^2)/(4*vT^2) - 
     (mW^2*Log[\[Mu]W^2/mW^2])/(2*vT^2))*U[ww, ti]*V[uu, si]*V[vv, ri] + 
   Cqqql[pi, vv, uu, ww]*((5*mW^2)/(8*vT^2) + (mW^2*Log[\[Mu]W^2/mW^2])/vT^2)*
    U[ww, ti]*V[uu, si]*V[vv, ri] + Cqqql[uu, pi, vv, ww]*
    ((mW^2*(5 + mW^2/mZ^2))/(4*vT^2) + (mW^2*Log[\[Mu]W^2/mW^2])/(2*vT^2) + 
     (mW^2*(2 + mW^2/mZ^2)*Log[\[Mu]W^2/mZ^2])/(6*vT^2))*U[ww, ti]*V[uu, si]*
    V[vv, ri] + Cqqql[vv, uu, pi, ww]*((16*mW^2 - (14*mW^4)/mZ^2 - 11*mZ^2)/
      (144*vT^2) + (mW^2*Log[\[Mu]W^2/mW^2])/(4*vT^2) + 
     ((2*mW^4 + 8*mW^2*mZ^2 - mZ^4)*Log[\[Mu]W^2/mZ^2])/(24*mZ^2*vT^2))*
    U[ww, ti]*V[uu, si]*V[vv, ri] + Cqqql[vv, pi, uu, ww]*
    ((-28*mW^2 + (8*mW^4)/mZ^2 + 11*mZ^2)/(144*vT^2) - 
     (mW^2*Log[\[Mu]W^2/mW^2])/(4*vT^2) + 
     ((2*mW^4 + mZ^4)*Log[\[Mu]W^2/mZ^2])/(24*mZ^2*vT^2))*U[ww, ti]*V[uu, si]*
    V[vv, ri] + Cqqql[uu, vv, pi, ww]*((-70*mW^4 + 176*mW^2*mZ^2 + 11*mZ^4)/
      (144*mZ^2*vT^2) + (mW^2*Log[\[Mu]W^2/mW^2])/(4*vT^2) + 
     ((-2*mW^4 - 8*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2])/(24*mZ^2*vT^2))*
    U[ww, ti]*V[uu, si]*V[vv, ri])/Pi^2


==> anc/matching/4__DeltaB_eq_DeltaL_eq_1/LSLRduu.txt <==
-(Cqque[ri, vv, si, ti]*V[vv, pi]) - Cqque[vv, ri, si, ti]*V[vv, pi] + 
 (Cqque[ri, t, si, ti]*((3*mt^2*(mt^2 + mW^2))/(64*(mt^2 - mW^2)*vT^2) + 
     ((mt^6 - 14*mt^4*mW^2 + 16*mt^2*mW^4)*Log[\[Mu]W^2/mt^2])/
      (32*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^2*(4*mt^2 - 5*mW^2)*
       Log[\[Mu]W^2/mW^2])/(32*(mt^2 - mW^2)^2*vT^2))*V[t, pi] + 
   Cqque[t, ri, si, ti]*((3*mt^2*(mt^2 + mW^2))/(64*(mt^2 - mW^2)*vT^2) + 
     ((mt^6 - 14*mt^4*mW^2 + 16*mt^2*mW^4)*Log[\[Mu]W^2/mt^2])/
      (32*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^2*(4*mt^2 - 5*mW^2)*
       Log[\[Mu]W^2/mW^2])/(32*(mt^2 - mW^2)^2*vT^2))*V[t, pi] + 
   Cqque[ri, vv, si, ti]*((-8*(29 + 15*aEvan)*mW^4 + 8*(28 + 15*aEvan)*mW^2*
        mZ^2 - 127*mZ^4)/(288*mZ^2*vT^2) - (3*mW^2*Log[\[Mu]W^2/mW^2])/
      (8*vT^2) + ((46*mW^2 - (32*mW^4)/mZ^2 - 23*mZ^2)*Log[\[Mu]W^2/mZ^2])/
      (48*vT^2))*V[vv, pi] + Cqque[vv, ri, si, ti]*
    ((-8*(29 + 15*aEvan)*mW^4 + 8*(28 + 15*aEvan)*mW^2*mZ^2 - 127*mZ^4)/
      (288*mZ^2*vT^2) - (3*mW^2*Log[\[Mu]W^2/mW^2])/(8*vT^2) + 
     ((46*mW^2 - (32*mW^4)/mZ^2 - 23*mZ^2)*Log[\[Mu]W^2/mZ^2])/(48*vT^2))*
    V[vv, pi])/Pi^2


==> anc/matching/4__DeltaB_eq_DeltaL_eq_1/LSLRuud.txt <==
0


==> anc/matching/4__DeltaB_eq_DeltaL_eq_1/LSRLddu.txt <==
0


==> anc/matching/4__DeltaB_eq_DeltaL_eq_1/LSRLdud.txt <==
-(Cduql[pi, ri, uu, ww]*U[ww, ti]*V[uu, si]) + 
 (Cduql[pi, ri, t, ww]*((3*mt^2*(mt^2 + mW^2))/(64*(mt^2 - mW^2)*vT^2) + 
     ((mt^6 - 14*mt^4*mW^2 + 16*mt^2*mW^4)*Log[\[Mu]W^2/mt^2])/
      (32*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^2*(4*mt^2 - 5*mW^2)*
       Log[\[Mu]W^2/mW^2])/(32*(mt^2 - mW^2)^2*vT^2))*U[ww, ti]*V[t, si] + 
   Cduql[pi, ri, uu, ww]*((-8*(8 + 3*aEvan)*mW^4 - 4*(7 + 6*aEvan)*mW^2*
        mZ^2 + (-43 + 48*aEvan)*mZ^4)/(288*mZ^2*vT^2) - 
     (3*mW^2*Log[\[Mu]W^2/mW^2])/(8*vT^2) + 
     ((10*mW^2 - (8*mW^4)/mZ^2 - 11*mZ^2)*Log[\[Mu]W^2/mZ^2])/(48*vT^2))*
    U[ww, ti]*V[uu, si])/Pi^2


==> anc/matching/4__DeltaB_eq_DeltaL_eq_1/LSRLduu.txt <==
Cduql[pi, ri, si, ti] + (Cduql[pi, ri, si, ti]*
   ((8*(29 + 15*aEvan)*mW^4 - 4*(47 + 42*aEvan)*mW^2*mZ^2 + 
      (91 + 48*aEvan)*mZ^4)/(288*mZ^2*vT^2) + (3*mW^2*Log[\[Mu]W^2/mW^2])/
     (8*vT^2) + ((-34*mW^2 + (32*mW^4)/mZ^2 + 11*mZ^2)*Log[\[Mu]W^2/mZ^2])/
     (48*vT^2)))/Pi^2


==> anc/matching/4__DeltaB_eq_DeltaL_eq_1/LSRLuud.txt <==
0


==> anc/matching/4__DeltaB_eq_DeltaL_eq_1/LSRRduu.txt <==
Cduue[pi, ri, si, ti] + 
 (Cduue[pi, ri, si, ti]*(-1/36*(mW^2 - mZ^2)^2/(mZ^2*vT^2) + 
     ((mW^2 - mZ^2)^2*Log[\[Mu]W^2/mZ^2])/(4*mZ^2*vT^2)) + 
   Cduue[pi, si, ri, ti]*((5*(mW^2 - mZ^2)^2)/(4*mZ^2*vT^2) + 
     (5*(mW^2 - mZ^2)^2*Log[\[Mu]W^2/mZ^2])/(6*mZ^2*vT^2)))/Pi^2


==> anc/matching/4__DeltaL_eq_2/LSLLnud.txt <==
0


==> anc/matching/4__DeltaL_eq_2/LSLLnue.txt <==
0


==> anc/matching/4__DeltaL_eq_2/LSLLnuedu.txt <==
0


==> anc/matching/4__DeltaL_eq_2/LSLLnuu.txt <==
0


==> anc/matching/4__DeltaL_eq_2/LSLRnud.txt <==
0


==> anc/matching/4__DeltaL_eq_2/LSLRnue.txt <==
0


==> anc/matching/4__DeltaL_eq_2/LSLRnuedu.txt <==
0


==> anc/matching/4__DeltaL_eq_2/LSLRnuu.txt <==
0


==> anc/matching/4__DeltaL_eq_2/LTLLnud.txt <==
0


==> anc/matching/4__DeltaL_eq_2/LTLLnue.txt <==
0


==> anc/matching/4__DeltaL_eq_2/LTLLnuedu.txt <==
0


==> anc/matching/4__DeltaL_eq_2/LTLLnuu.txt <==
0


==> anc/matching/4__DeltaL_eq_2/LVRLnuedu.txt <==
0


==> anc/matching/4__DeltaL_eq_2/LVRRnuedu.txt <==
0


==> anc/matching/4__DeltaL_eq_4/LSLLnunu.txt <==
0


==> anc/matching/4__LLLL/LV1LLud.txt <==
-1/3*((2*mW^2 + mZ^2)*CHq1[pi, ri]*kd[si, ti])/mZ^2 + 
 ((2*mW^2 + mZ^2)*CHq3[pi, ri]*kd[si, ti])/(3*mZ^2) + 
 (CHD*(8*mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti])/(18*mZ^4) - 
 ((-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/(9*mZ^4*vT^2) + 
 (CHWB*g1bar*mW*(8*mW^2 + mZ^2)*vT*kd[pi, ri]*kd[si, ti])/(9*mZ^4) - 
 (2*V[pi, ti]*Vdag[si, ri])/(Nc*vT^2) - 
 (2*CHq3[pi, xx]*V[xx, ti]*Vdag[si, ri])/Nc - 
 (2*CHq3[ww, ri]*V[pi, ti]*Vdag[si, ww])/Nc + Cqq1[pi, ri, ww, xx]*V[xx, ti]*
  Vdag[si, ww] + Cqq1[ww, xx, pi, ri]*V[xx, ti]*Vdag[si, ww] - 
 Cqq3[pi, ri, ww, xx]*V[xx, ti]*Vdag[si, ww] + 
 (2*Cqq3[pi, xx, ww, ri]*V[xx, ti]*Vdag[si, ww])/Nc + 
 (2*Cqq3[ww, ri, pi, xx]*V[xx, ti]*Vdag[si, ww])/Nc - 
 Cqq3[ww, xx, pi, ri]*V[xx, ti]*Vdag[si, ww] - 
 ((-4*mW^2 + mZ^2)*CHq1[ww, xx]*kd[pi, ri]*V[xx, ti]*Vdag[si, ww])/(3*mZ^2) - 
 ((-4*mW^2 + mZ^2)*CHq3[ww, xx]*kd[pi, ri]*V[xx, ti]*Vdag[si, ww])/(3*mZ^2) + 
 ((mW^2*(-mW^2 + mZ^2)*Cqq3[pi, uu, uu, ri]*kd[si, ti])/(27*mZ^2*vT^2) + 
   (mW^2*(-mW^2 + mZ^2)*Cqq3[uu, ri, pi, uu]*kd[si, ti])/(27*mZ^2*vT^2) - 
   ((-2835*mH^4*mt^2*mZ^2*(-8*mW^4 - 2*mW^2*mZ^2 + mZ^4) + 
      1620*mt^2*mZ^2*(8*mW^4 + 2*mW^2*mZ^2 - mZ^4)*(2*mW^4 + mZ^4 - 
        4*mt^4*Nc) + mH^2*(mt^2*(320*(-251 + 72*bEvan)*mW^8 + 
          192*(439 - 90*bEvan)*mW^6*mZ^2 - 24*(-271 + 360*bEvan)*mW^4*mZ^4 + 
          2*(-77191 + 1440*bEvan)*mW^2*mZ^6 + 1755*mZ^8) - 
        3072*mW^4*(mW^2*mZ - mZ^3)^2*Nc))*kd[pi, ri]*kd[si, ti])/
    (116640*mH^2*mt^2*mZ^6*vT^4) + 
   (mH^2*(mH^2 - 2*mZ^2)*(-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mH^2])/(48*(mH - mZ)*mZ^4*(mH + mZ)*vT^4) + 
   ((-108*mt^4*mZ^2*(-8*mW^4 - 2*mW^2*mZ^2 + mZ^4) + 
      mH^2*(512*mW^8 - 24*mW^4*(9*mt^2 + 32*mW^2)*mZ^2 + 
        54*mW^2*(-mt^2 + 4*mW^2)*mZ^4 + (27*mt^2 + 40*mW^2)*mZ^6))*Nc*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(1944*mH^2*mZ^6*vT^4) - 
   ((mH^2*(672*mW^8 - 644*mW^6*mZ^2 - 156*mW^4*mZ^4 + 47*mW^2*mZ^6) + 
      18*(8*mW^8*mZ^2 + 2*mW^6*mZ^4 - mW^4*mZ^6))*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mW^2])/(216*mH^2*mZ^6*vT^4) + 
   ((16*mH^4*mW^2*(mW - mZ)*(mW + mZ)*(52*mW^4 + 22*mW^2*mZ^2 - 11*mZ^4) - 
      162*mZ^8*(-8*mW^4 - 2*mW^2*mZ^2 + mZ^4) + 
      mH^2*mZ^2*(-832*mW^8 + 480*mW^6*mZ^2 - 1416*mW^4*mZ^4 - 662*mW^2*mZ^6 + 
        243*mZ^8))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
    (3888*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^4) + 
   ((-1 + bEvan)*mW^2*(mW - mZ)*(mW + mZ)*CHq3[pi, vv]*V[vv, ti]*
     Vdag[si, ri])/(2*mZ^2*Nc*vT^2) + Cqq3[pi, xx, t, t]*V[xx, ti]*
    (-1/8*(mt^2*Vdag[si, ri])/vT^2 - (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/
      (4*vT^2)) + Cqq3[t, t, pi, xx]*V[xx, ti]*
    (-1/8*(mt^2*Vdag[si, ri])/vT^2 - (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/
      (4*vT^2)) + Cqq1[pi, t, t, xx]*V[xx, ti]*
    ((mt^2*Vdag[si, ri])/(16*Nc*vT^2) - 
     (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(8*Nc*vT^2)) + 
   Cqq1[t, xx, pi, t]*V[xx, ti]*((mt^2*Vdag[si, ri])/(16*Nc*vT^2) - 
     (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(8*Nc*vT^2)) + 
   Cqq3[pi, t, t, xx]*V[xx, ti]*(-1/16*(mt^2*Vdag[si, ri])/(Nc*vT^2) + 
     (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(8*Nc*vT^2)) + 
   Cqq3[t, xx, pi, t]*V[xx, ti]*(-1/16*(mt^2*Vdag[si, ri])/(Nc*vT^2) + 
     (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(8*Nc*vT^2)) + 
   Cqu1[pi, t, t, t]*V[t, ti]*((mt^2*Vdag[si, ri])/(4*Nc*vT^2) + 
     (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(2*Nc*vT^2)) + 
   Cqu8[pi, t, t, t]*V[t, ti]*((cf*mt^2*Vdag[si, ri])/(4*Nc*vT^2) + 
     (cf*mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(2*Nc*vT^2)) + 
   CuG[pi, t]*V[t, ti]*((-5*cf*g3bar*mt*Vdag[si, ri])/(8*Sqrt[2]*Nc*vT) - 
     (3*g3bar*mt*(2*cf*mt^2*Nc - mW^2*(-1 + 2*cf*Nc + Nc^2))*
       Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(8*Sqrt[2]*(mt - mW)*(mt + mW)*Nc^2*
       vT) - (3*g3bar*mt*mW^2*(-1 + Nc^2)*Log[\[Mu]W^2/mW^2]*Vdag[si, ri])/
      (8*Sqrt[2]*(mt - mW)*(mt + mW)*Nc^2*vT)) + 
   V[pi, ti]*(((63*mH^4*mZ^2*Nc + 36*mZ^2*Nc*(2*mW^4 + mZ^4 - 4*mt^4*Nc) + 
        mH^2*(8*(-21 + 9*(-1 + bEvan) - bEvan)*mW^4*Nc + 
          2*(39 - 36*(-1 + bEvan) + 4*bEvan)*mW^2*mZ^2*Nc + 
          9*mZ^2*(Nc*(-5*mZ^2 + 2*mt^2*Nc) + (-15 + 4*bEvan)*g3bar^2*
             (-1 + Nc^2)*vT^2)))*Vdag[si, ri])/(144*mH^2*mZ^2*Nc^2*vT^4) + 
     (3*mH^2*(mH^2 - 2*mW^2)*Log[\[Mu]W^2/mH^2]*Vdag[si, ri])/
      (8*(mH^2 - mW^2)*Nc*vT^4) + (mt^2*(mH^2 - 4*mt^2)*Log[\[Mu]W^2/mt^2]*
       Vdag[si, ri])/(4*mH^2*vT^4) + 
     (3*((mW^2*(-(mW^2*(mH^4 - 6*mH^2*mW^2 + 4*mW^4)) + 
           (2*mH^4 - 7*mH^2*mW^2 + 4*mW^4)*mZ^2)*Nc)/(mH^2*(mH - mW)*
          (mH + mW)*(mW - mZ)*(mW + mZ)) - g3bar^2*(-1 + Nc^2)*vT^2)*
       Log[\[Mu]W^2/mW^2]*Vdag[si, ri])/(8*Nc^2*vT^4) + 
     (((18*mZ^6)/mH^2 + (-16*mW^6 + 32*mW^4*mZ^2 - 34*mW^2*mZ^4 + 9*mZ^6)/
         (mW^2 - mZ^2))*Log[\[Mu]W^2/mZ^2]*Vdag[si, ri])/(24*mZ^2*Nc*vT^4)) + 
   CHq1[pi, xx]*V[xx, ti]*((mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ri])/
      (4*Nc*vT^2) - (mW^2*Log[\[Mu]W^2/mZ^2]*Vdag[si, ri])/(4*Nc*vT^2)) + 
   CHq3[pi, xx]*V[xx, ti]*
    (((-8*(21 + bEvan)*mW^4*Nc + 4*(-57 + 2*bEvan)*mW^2*mZ^2*Nc + 
        9*mZ^2*(2*mt^2*Nc^2 + (-15 + 4*bEvan)*g3bar^2*(-1 + Nc^2)*vT^2))*
       Vdag[si, ri])/(144*mZ^2*Nc^2*vT^2) + 
     (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(4*vT^2) - 
     (3*(2*mW^2*Nc + g3bar^2*(-1 + Nc^2)*vT^2)*Log[\[Mu]W^2/mW^2]*
       Vdag[si, ri])/(8*Nc^2*vT^2) - (mW^2*(8*mW^2 + mZ^2)*Log[\[Mu]W^2/mZ^2]*
       Vdag[si, ri])/(12*mZ^2*Nc*vT^2)) + CuW[pi, t]*V[t, ti]*
    ((mW*(18*mt^4 - 55*mt^2*mW^2 + 28*mW^4 + 10*mt^2*mZ^2 - 10*mW^2*mZ^2)*
       Vdag[si, ri])/(24*Sqrt[2]*(mt^3 - mt*mW^2)*Nc*vT^2) - 
     (mt*mW*(5*mt^4 - 6*mt^2*mW^2 + 4*mW^4)*(mW - mZ)*(mW + mZ)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(8*Sqrt[2]*(mt - mW)^2*(mt + mW)^2*
       (mt - mZ)*(mt + mZ)*Nc*vT^2) + 
     (mW^3*(-11*mt^4*mW^2 + 26*mt^2*mW^4 - 12*mW^6 + 
        (8*mt^4 - 23*mt^2*mW^2 + 12*mW^4)*mZ^2)*Log[\[Mu]W^2/mW^2]*
       Vdag[si, ri])/(8*Sqrt[2]*mt*(mt - mW)^2*(mt + mW)^2*(mW - mZ)*
       (mW + mZ)*Nc*vT^2) + (mW*(12*mt^2*mW^4 - 4*mW^2*(5*mt^2 + 4*mW^2)*
         mZ^2 + (5*mt^2 + 26*mW^2)*mZ^4 - 10*mZ^6)*Log[\[Mu]W^2/mZ^2]*
       Vdag[si, ri])/(8*Sqrt[2]*mt*(mt - mZ)*(mt + mZ)*(-mW + mZ)*(mW + mZ)*
       Nc*vT^2)) + CHq3[pi, t]*V[t, ti]*
    (((9*mt^4 + 103*mt^2*mW^2 - 76*mW^4 - 22*(mt - mW)*(mt + mW)*mZ^2)*
       Vdag[si, ri])/(96*(mt - mW)*(mt + mW)*Nc*vT^2) + 
     (mt^2*(-mt^6 + mt^4*(mW^2 - 4*mZ^2) + 2*mt^2*(mW^4 + 5*mW^2*mZ^2) + 
        4*(mW^6 - 3*mW^4*mZ^2))*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/
      (16*(mt - mW)^2*(mt + mW)^2*(mt - mZ)*(mt + mZ)*Nc*vT^2) + 
     (mt^2*(-9*mW^6 + 6*mW^4*mZ^2 + 2*mt^4*(mW - mZ)*(mW + mZ) + 
        mt^2*(mW^4 + 2*mW^2*mZ^2))*Log[\[Mu]W^2/mW^2]*Vdag[si, ri])/
      (16*(mt - mW)^2*(mt + mW)^2*(mW - mZ)*(mW + mZ)*Nc*vT^2) + 
     ((8*(-(mW^2*mZ) + mZ^3)^2 + mt^2*(-4*mW^4 + 10*mW^2*mZ^2 - 3*mZ^4))*
       Log[\[Mu]W^2/mZ^2]*Vdag[si, ri])/(16*(mt - mZ)*(mt + mZ)*(-mW + mZ)*
       (mW + mZ)*Nc*vT^2)) + CHq1[pi, t]*V[t, ti]*
    (-1/96*((27*mt^2 + 40*mW^2 - 22*mZ^2)*Vdag[si, ri])/(Nc*vT^2) + 
     (mt^2*(-5*mt^4 + 6*mt^2*mW^2 + 4*mW^4 + 2*(5*mt^2 - 6*mW^2)*mZ^2)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(16*(mt - mW)*(mt + mW)*(mt - mZ)*
       (mt + mZ)*Nc*vT^2) + (mt^2*mW^2*(-5*mW^2 + 2*mZ^2)*Log[\[Mu]W^2/mW^2]*
       Vdag[si, ri])/(16*(mt - mW)*(mt + mW)*(mW - mZ)*(mW + mZ)*Nc*vT^2) + 
     ((-8*(-(mW^2*mZ) + mZ^3)^2 + mt^2*(4*mW^4 - 10*mW^2*mZ^2 + 3*mZ^4))*
       Log[\[Mu]W^2/mZ^2]*Vdag[si, ri])/(16*(mt - mZ)*(mt + mZ)*(-mW + mZ)*
       (mW + mZ)*Nc*vT^2)) + CuH[pi, t]*V[t, ti]*
    (((7*mH^2*mt^2 - 4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*Vdag[si, ri])/
      (32*Sqrt[2]*mH^2*mt*Nc*vT) + (3*mt*(mH^4 - 2*mH^2*mW^2)*
       Log[\[Mu]W^2/mH^2]*Vdag[si, ri])/(16*Sqrt[2]*(mH - mt)*(mH + mt)*
       (mH - mW)*(mH + mW)*Nc*vT) + 
     (mt^3*(8/mH^2 + (3*(mt^2 - 2*mW^2))/((-mH^2 + mt^2)*(mt^2 - mW^2)*Nc))*
       Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(16*Sqrt[2]*vT) - 
     (3*(5*mH^2*mt^2*mW^4 - 4*(mH^2 + mt^2)*mW^6 + 4*mW^8)*Log[\[Mu]W^2/mW^2]*
       Vdag[si, ri])/(16*Sqrt[2]*mH^2*mt*(mH - mW)*(mt - mW)*(mH + mW)*
       (mt + mW)*Nc*vT) - (3*mZ^4*Log[\[Mu]W^2/mZ^2]*Vdag[si, ri])/
      (8*Sqrt[2]*mH^2*mt*Nc*vT)) + CuB[pi, t]*V[t, ti]*
    (-1/96*(g1bar*(7*mt^2 - 32*mW^2 + 20*mZ^2)*Vdag[si, ri])/
       (Sqrt[2]*mt*Nc*vT) - (g1bar*(5*mt^5 - 6*mt^3*mW^2 + 4*mt*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(16*Sqrt[2]*(mt - mW)*(mt + mW)*
       (mt - mZ)*(mt + mZ)*Nc*vT) + (3*g1bar*mt*mW^4*Log[\[Mu]W^2/mW^2]*
       Vdag[si, ri])/(16*Sqrt[2]*(mt^2 - mW^2)*(mW^2 - mZ^2)*Nc*vT) + 
     (g1bar*(2*(mW - mZ)*mZ^2*(mW + mZ)*(8*mW^2 - 5*mZ^2) + 
        mt^2*(-12*mW^4 + 20*mW^2*mZ^2 - 5*mZ^4))*Log[\[Mu]W^2/mZ^2]*
       Vdag[si, ri])/(16*Sqrt[2]*mt*(mt - mZ)*(mt + mZ)*(-mW + mZ)*(mW + mZ)*
       Nc*vT)) + CH*(-1/24*((-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*
        kd[si, ti])/mZ^4 - ((-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(24*mZ^4) + 
     V[pi, ti]*((-3*Vdag[si, ri])/(4*Nc) - 
       (3*Log[\[Mu]W^2/mH^2]*Vdag[si, ri])/(4*Nc))) + 
   CuH[t, t]*((mt^3*(-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti])/
      (36*Sqrt[2]*mH^2*mZ^4*vT) + (mt^3*(-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(36*Sqrt[2]*mH^2*mZ^4*vT) + 
     V[pi, ti]*((mt^3*Vdag[si, ri])/(2*Sqrt[2]*mH^2*vT) + 
       (mt^3*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(2*Sqrt[2]*mH^2*vT))) + 
   CuHDag[t, t]*((mt^3*(-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti])/(36*Sqrt[2]*mH^2*mZ^4*vT) + 
     (mt^3*(-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(36*Sqrt[2]*mH^2*mZ^4*vT) + 
     V[pi, ti]*((mt^3*Vdag[si, ri])/(2*Sqrt[2]*mH^2*vT) + 
       (mt^3*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(2*Sqrt[2]*mH^2*vT))) + 
   CHW*((mW^2*(2*mH^6*(-8*mW^4 + 7*mW^2*mZ^2 + mZ^4) - 
        3*mH^4*mZ^2*(-8*mW^4 + 7*mW^2*mZ^2 + mZ^4) + 
        mH^2*(-32*mW^8 + 12*mW^6*mZ^2 - 48*mW^4*mZ^4 + 35*mW^2*mZ^6 + 
          6*mZ^8 + 8*mt^4*(mW - mZ)*(mW + mZ)*(8*mW^2 + mZ^2)*Nc) + 
        mZ^2*(32*mW^8 - 12*mW^6*mZ^2 + 24*mW^4*mZ^4 - 14*mW^2*mZ^6 - 3*mZ^8 + 
          8*mt^4*(-8*mW^4 + 7*mW^2*mZ^2 + mZ^4)*Nc))*kd[pi, ri]*kd[si, ti])/
      (36*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) - 
     (mH^2*mW^2*(mW - mZ)*(mW + mZ)*(8*mW^2 + mZ^2)*(mH^4 - 3*mH^2*mZ^2 + 
        3*mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (18*mZ^6*(mH^2 - mZ^2)^2*vT^2) + (2*mt^4*mW^2*(mW - mZ)*(mW + mZ)*
       (8*mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (9*mH^2*mZ^6*vT^2) + (mW^4*(-16*mW^6 + 6*mW^4*mZ^2 + mZ^6)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mW^2])/(6*mH^2*mZ^6*vT^2) + 
     (mW^2*(9*mH^4*(-8*mW^4 + 4*mW^2*mZ^2 + mZ^4) + 
        9*mZ^4*(-8*mW^4 + 4*mW^2*mZ^2 + mZ^4) + 
        2*mH^2*(80*mW^4*mZ^2 - 43*mW^2*mZ^4 - 10*mZ^6))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(36*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2) + 
     V[pi, ti]*((mW^2*(2*mW^2 + mZ^2)*Vdag[si, ri])/(2*mH^2*Nc*vT^2) + 
       (3*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[si, ri])/(mH^2*Nc*vT^2) + 
       (3*mW^2*mZ^2*Log[\[Mu]W^2/mZ^2]*Vdag[si, ri])/(2*mH^2*Nc*vT^2))) + 
   CHBox*(((-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*(11*mH^4 - 5*mH^2*mZ^2 + 
        4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
      (144*mH^2*mZ^4*vT^2) + (mH^2*(5*mH^2 - 8*mZ^2)*(-8*mW^4 - 2*mW^2*mZ^2 + 
        mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (72*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) - 
     (mt^4*(-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^4*vT^2) + 
     (mW^4*(-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(6*mH^2*mZ^4*vT^2) + 
     ((3*mH^2 - 2*mZ^2)*(-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(24*mH^2*(mH - mZ)*(mH + mZ)*vT^2) + 
     V[pi, ti]*(((11*mH^4 - 5*mH^2*mW^2 + 4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*
         Vdag[si, ri])/(8*mH^2*Nc*vT^2) + (mH^2*(5*mH^2 - 8*mW^2)*
         Log[\[Mu]W^2/mH^2]*Vdag[si, ri])/(4*(mH^2 - mW^2)*Nc*vT^2) - 
       (2*mt^4*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(mH^2*vT^2) + 
       (3*mW^4*(5*mH^2 - 4*mW^2)*Log[\[Mu]W^2/mW^2]*Vdag[si, ri])/
        (4*mH^2*(mH^2 - mW^2)*Nc*vT^2) + (3*mZ^4*Log[\[Mu]W^2/mZ^2]*
         Vdag[si, ri])/(2*mH^2*Nc*vT^2))) + 
   CHB*(((mW - mZ)*(mW + mZ)*(2*mH^6*mW^2*(8*mW^2 + mZ^2) - 
        3*mH^4*mW^2*mZ^2*(8*mW^2 + mZ^2) + mH^2*(32*mW^8 + 4*mW^6*mZ^2 + 
          48*mW^4*mZ^4 + 7*mW^2*mZ^6 - mZ^8 - 8*mt^4*mW^2*(8*mW^2 + mZ^2)*
           Nc) + mZ^2*(-32*mW^8 - 4*mW^6*mZ^2 - 24*mW^4*mZ^4 - 4*mW^2*mZ^6 + 
          mZ^8 + 8*mt^4*mW^2*(8*mW^2 + mZ^2)*Nc))*kd[pi, ri]*kd[si, ti])/
      (36*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(mW - mZ)*(mW + mZ)*(8*mW^2 + mZ^2)*(mH^4 - 3*mH^2*mZ^2 + 
        3*mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (18*mZ^6*(mH^2 - mZ^2)^2*vT^2) + 
     (2*mt^4*mW^2*(-8*mW^4 + 7*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^6*vT^2) + 
     (mW^6*(mW - mZ)*(mW + mZ)*(8*mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^6*vT^2) + 
     ((mW - mZ)*(mW + mZ)*(72*mH^4*mW^4 + 4*mH^2*mW^2*(3*mH^2 - 40*mW^2)*
         mZ^2 + (-3*mH^4 - 26*mH^2*mW^2 + 72*mW^4)*mZ^4 + 
        6*(mH^2 + 2*mW^2)*mZ^6 - 3*mZ^8)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(36*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2) + 
     V[pi, ti]*((mZ^2*(-mW + mZ)*(mW + mZ)*Vdag[si, ri])/(2*mH^2*Nc*vT^2) + 
       (3*mZ^2*(-mW + mZ)*(mW + mZ)*Log[\[Mu]W^2/mZ^2]*Vdag[si, ri])/
        (2*mH^2*Nc*vT^2))) + (4*mW^2*(-mW^2 + mZ^2)*CHq3[t, vv]*kd[pi, ri]*
     V[vv, ti]*Vdag[si, t])/(27*mZ^2*vT^2) + Cqu1[t, ri, t, t]*V[pi, ti]*
    ((mt^2*Vdag[si, t])/(4*Nc*vT^2) + (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
      (2*Nc*vT^2)) + Cqu8[t, ri, t, t]*V[pi, ti]*
    ((cf*mt^2*Vdag[si, t])/(4*Nc*vT^2) + 
     (cf*mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(2*Nc*vT^2)) + 
   Cqq1[pi, ri, t, xx]*V[xx, ti]*((-3*mt^2*(mt^2 + mW^2)*Vdag[si, t])/
      (64*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(32*(mt^2 - mW^2)^2*vT^2) + 
     (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(32*(mt^2 - mW^2)^2*
       vT^2)) + Cqq1[t, xx, pi, ri]*V[xx, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[si, t])/(64*(mt - mW)*(mt + mW)*vT^2) - 
     ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
      (32*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
       Vdag[si, t])/(32*(mt^2 - mW^2)^2*vT^2)) + 
   Cqq3[pi, ri, t, xx]*V[xx, ti]*((3*mt^2*(mt^2 + mW^2)*Vdag[si, t])/
      (64*(mt - mW)*(mt + mW)*vT^2) + ((mt^6 - 26*mt^4*mW^2 + 28*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(32*(mt^2 - mW^2)^2*vT^2) + 
     (3*(8*mt^4*mW^2 - 9*mt^2*mW^4)*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (32*(mt^2 - mW^2)^2*vT^2)) + Cqq3[t, xx, pi, ri]*V[xx, ti]*
    ((3*mt^2*(mt^2 + mW^2)*Vdag[si, t])/(64*(mt - mW)*(mt + mW)*vT^2) + 
     ((mt^6 - 26*mt^4*mW^2 + 28*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
      (32*(mt^2 - mW^2)^2*vT^2) + (3*(8*mt^4*mW^2 - 9*mt^2*mW^4)*
       Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(32*(mt^2 - mW^2)^2*vT^2)) + 
   Cqq3[pi, xx, t, ri]*V[xx, ti]*((-3*mt^2*(mt^2 + mW^2)*Vdag[si, t])/
      (32*(mt - mW)*(mt + mW)*Nc*vT^2) - ((mt^6 - 8*mt^4*mW^2 + 10*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(16*(mt^2 - mW^2)^2*Nc*vT^2) + 
     (3*mt^2*mW^2*(-2*mt^2 + 3*mW^2)*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (16*(mt^2 - mW^2)^2*Nc*vT^2)) + Cqq3[t, ri, pi, xx]*V[xx, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[si, t])/(32*(mt - mW)*(mt + mW)*Nc*vT^2) - 
     ((mt^6 - 8*mt^4*mW^2 + 10*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
      (16*(mt^2 - mW^2)^2*Nc*vT^2) + (3*mt^2*mW^2*(-2*mt^2 + 3*mW^2)*
       Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(16*(mt^2 - mW^2)^2*Nc*vT^2)) + 
   Cqq1[pi, xx, t, ri]*V[xx, ti]*
    ((-3*mt^2*mW^2*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/((8*mt^2*Nc - 8*mW^2*Nc)*
       vT^2) + (3*mt^2*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      ((8*mt^2*Nc - 8*mW^2*Nc)*vT^2)) + Cqq1[t, ri, pi, xx]*V[xx, ti]*
    ((-3*mt^2*mW^2*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/((8*mt^2*Nc - 8*mW^2*Nc)*
       vT^2) + (3*mt^2*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      ((8*mt^2*Nc - 8*mW^2*Nc)*vT^2)) + CuGDag[t, ri]*V[pi, ti]*
    ((-5*cf*g3bar*mt*Vdag[si, t])/(8*Sqrt[2]*Nc*vT) - 
     (3*g3bar*mt*(2*cf*mt^2*Nc - mW^2*(-1 + 2*cf*Nc + Nc^2))*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(8*Sqrt[2]*(mt - mW)*(mt + mW)*Nc^2*
       vT) - (3*g3bar*mt*mW^2*(-1 + Nc^2)*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (8*Sqrt[2]*(mt - mW)*(mt + mW)*Nc^2*vT)) + 
   V[t, ti]*(((326*mt^6*mW^2*(mW - mZ)*(mW + mZ) + 
        6*mt^2*mW^6*(36*mW^2 - 45*mZ^2) + 9*mt^8*(-4*mW^2 + mZ^2) + 
        mt^4*mW^4*(-518*mW^2 + 599*mZ^2))*kd[pi, ri]*Vdag[si, t])/
      (216*(mt^2 - mW^2)^3*mZ^2*vT^4) - 
     (mW^2*(4*mW^2*(-24*mt^8 + 6*mt^6*mW^2 + 63*mt^4*mW^4 - 50*mt^2*mW^6 + 
          8*mW^8) + (15*mt^8 + 300*mt^6*mW^2 - 657*mt^4*mW^4 + 
          362*mt^2*mW^6 - 32*mW^8)*mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
       Vdag[si, t])/(216*(mt^2 - mW^2)^4*mZ^2*vT^4) + 
     (mt^2*mW^2*(-128*mt^6*mW^2 + 152*mt^4*mW^4 + 60*mt^2*mW^6 - 72*mW^8 + 
        (47*mt^6 + 172*mt^4*mW^2 - 465*mt^2*mW^4 + 234*mW^6)*mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(216*(mt^2 - mW^2)^4*mZ^2*vT^4)) + 
   CHq1[t, xx]*V[xx, ti]*(-1/64*(mt^2*(mt^2 + mW^2)*(4*mW^2 - mZ^2)*
        kd[pi, ri]*Vdag[si, t])/((mt - mW)*(mt + mW)*mZ^2*vT^2) - 
     (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*(4*mW^2 - mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(96*(mt^2 - mW^2)^2*mZ^2*vT^2) + 
     (mt^2*(4*mW^6 - mW^4*mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (32*(mt^2 - mW^2)^2*mZ^2*vT^2)) + CuWDag[t, xx]*V[xx, ti]*
    ((mt*mW*(-108*mt^6*mW^2 + 118*mt^4*mW^4 + 70*mt^2*mW^6 - 68*mW^8 + 
        (27*mt^6 + 206*mt^4*mW^2 - 475*mt^2*mW^4 + 230*mW^6)*mZ^2)*kd[pi, ri]*
       Vdag[si, t])/(108*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT^2) + 
     (mt*mW^3*(-4*mW^2*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + mW^6) + 
        (87*mt^6 - 162*mt^4*mW^2 + 67*mt^2*mW^4 + 4*mW^6)*mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(36*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*
       vT^2) + (mt*mW^3*(4*mW^2*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + 
          mW^6) - (87*mt^6 - 162*mt^4*mW^2 + 67*mt^2*mW^4 + 4*mW^6)*mZ^2)*
       kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(36*Sqrt[2]*(mt^2 - mW^2)^4*
       mZ^2*vT^2)) + CHq3[t, xx]*V[xx, ti]*
    (((4*mW^2*(45*mt^8 + 311*mt^6*mW^2 - 769*mt^4*mW^4 + 453*mt^2*mW^6 - 
          64*mW^8) + (-45*mt^8 - 2459*mt^6*mW^2 + 5101*mt^4*mW^4 - 
          2757*mt^2*mW^6 + 256*mW^8)*mZ^2)*kd[pi, ri]*Vdag[si, t])/
      (1728*(mt^2 - mW^2)^3*mZ^2*vT^2) + 
     ((4*mW^2*(63*mt^10 - 156*mt^8*mW^2 + 327*mt^6*mW^4 - 450*mt^4*mW^6 + 
          236*mt^2*mW^8 - 32*mW^10) + (-63*mt^10 + 192*mt^8*mW^2 - 
          1551*mt^6*mW^4 + 2826*mt^4*mW^6 - 1484*mt^2*mW^8 + 128*mW^10)*mZ^2)*
       kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(864*(mt^2 - mW^2)^4*mZ^2*
       vT^2) + (mt^2*mW^2*(-512*mt^6*mW^2 + 716*mt^4*mW^4 + 24*mt^2*mW^6 - 
        180*mW^8 + (188*mt^6 + 661*mt^4*mW^2 - 1806*mt^2*mW^4 + 909*mW^6)*
         mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (864*(mt^2 - mW^2)^4*mZ^2*vT^2)) + CuBDag[t, xx]*V[xx, ti]*
    ((g1bar*mt*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
      (Sqrt[2]*(6*mt^2*mZ^2*vT - 6*mW^2*mZ^2*vT)) - 
     (g1bar*mt*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (6*Sqrt[2]*(mt^2 - mW^2)*mZ^2*vT)) + CuWDag[t, ri]*V[pi, ti]*
    ((mW*(18*mt^4 - 55*mt^2*mW^2 + 28*mW^4 + 10*mt^2*mZ^2 - 10*mW^2*mZ^2)*
       Vdag[si, t])/(24*Sqrt[2]*(mt^3 - mt*mW^2)*Nc*vT^2) - 
     (mt*mW*(5*mt^4 - 6*mt^2*mW^2 + 4*mW^4)*(mW - mZ)*(mW + mZ)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(8*Sqrt[2]*(mt - mW)^2*(mt + mW)^2*
       (mt - mZ)*(mt + mZ)*Nc*vT^2) + 
     (mW^3*(-11*mt^4*mW^2 + 26*mt^2*mW^4 - 12*mW^6 + 
        (8*mt^4 - 23*mt^2*mW^2 + 12*mW^4)*mZ^2)*Log[\[Mu]W^2/mW^2]*
       Vdag[si, t])/(8*Sqrt[2]*mt*(mt - mW)^2*(mt + mW)^2*(mW - mZ)*(mW + mZ)*
       Nc*vT^2) + (mW*(12*mt^2*mW^4 - 4*mW^2*(5*mt^2 + 4*mW^2)*mZ^2 + 
        (5*mt^2 + 26*mW^2)*mZ^4 - 10*mZ^6)*Log[\[Mu]W^2/mZ^2]*Vdag[si, t])/
      (8*Sqrt[2]*mt*(mt - mZ)*(mt + mZ)*(-mW + mZ)*(mW + mZ)*Nc*vT^2)) + 
   CHq3[t, ri]*V[pi, ti]*
    (((9*mt^4 + 103*mt^2*mW^2 - 76*mW^4 - 22*(mt - mW)*(mt + mW)*mZ^2)*
       Vdag[si, t])/(96*(mt - mW)*(mt + mW)*Nc*vT^2) + 
     (mt^2*(-mt^6 + mt^4*(mW^2 - 4*mZ^2) + 2*mt^2*(mW^4 + 5*mW^2*mZ^2) + 
        4*(mW^6 - 3*mW^4*mZ^2))*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
      (16*(mt - mW)^2*(mt + mW)^2*(mt - mZ)*(mt + mZ)*Nc*vT^2) + 
     (mt^2*(-9*mW^6 + 6*mW^4*mZ^2 + 2*mt^4*(mW - mZ)*(mW + mZ) + 
        mt^2*(mW^4 + 2*mW^2*mZ^2))*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (16*(mt - mW)^2*(mt + mW)^2*(mW - mZ)*(mW + mZ)*Nc*vT^2) + 
     ((8*(-(mW^2*mZ) + mZ^3)^2 + mt^2*(-4*mW^4 + 10*mW^2*mZ^2 - 3*mZ^4))*
       Log[\[Mu]W^2/mZ^2]*Vdag[si, t])/(16*(mt - mZ)*(mt + mZ)*(-mW + mZ)*
       (mW + mZ)*Nc*vT^2)) + CHq1[t, ri]*V[pi, ti]*
    (-1/96*((27*mt^2 + 40*mW^2 - 22*mZ^2)*Vdag[si, t])/(Nc*vT^2) + 
     (mt^2*(-5*mt^4 + 6*mt^2*mW^2 + 4*mW^4 + 2*(5*mt^2 - 6*mW^2)*mZ^2)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(16*(mt - mW)*(mt + mW)*(mt - mZ)*
       (mt + mZ)*Nc*vT^2) + (mt^2*mW^2*(-5*mW^2 + 2*mZ^2)*Log[\[Mu]W^2/mW^2]*
       Vdag[si, t])/(16*(mt - mW)*(mt + mW)*(mW - mZ)*(mW + mZ)*Nc*vT^2) + 
     ((-8*(-(mW^2*mZ) + mZ^3)^2 + mt^2*(4*mW^4 - 10*mW^2*mZ^2 + 3*mZ^4))*
       Log[\[Mu]W^2/mZ^2]*Vdag[si, t])/(16*(mt - mZ)*(mt + mZ)*(-mW + mZ)*
       (mW + mZ)*Nc*vT^2)) + CuHDag[t, ri]*V[pi, ti]*
    (((7*mH^2*mt^2 - 4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*Vdag[si, t])/
      (32*Sqrt[2]*mH^2*mt*Nc*vT) + (3*mt*(mH^4 - 2*mH^2*mW^2)*
       Log[\[Mu]W^2/mH^2]*Vdag[si, t])/(16*Sqrt[2]*(mH - mt)*(mH + mt)*
       (mH - mW)*(mH + mW)*Nc*vT) + 
     (mt^3*(8/mH^2 + (3*(mt^2 - 2*mW^2))/((-mH^2 + mt^2)*(mt^2 - mW^2)*Nc))*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(16*Sqrt[2]*vT) - 
     (3*(5*mH^2*mt^2*mW^4 - 4*(mH^2 + mt^2)*mW^6 + 4*mW^8)*Log[\[Mu]W^2/mW^2]*
       Vdag[si, t])/(16*Sqrt[2]*mH^2*mt*(mH - mW)*(mt - mW)*(mH + mW)*
       (mt + mW)*Nc*vT) - (3*mZ^4*Log[\[Mu]W^2/mZ^2]*Vdag[si, t])/
      (8*Sqrt[2]*mH^2*mt*Nc*vT)) + CuBDag[t, ri]*V[pi, ti]*
    (-1/96*(g1bar*(7*mt^2 - 32*mW^2 + 20*mZ^2)*Vdag[si, t])/
       (Sqrt[2]*mt*Nc*vT) - (g1bar*(5*mt^5 - 6*mt^3*mW^2 + 4*mt*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(16*Sqrt[2]*(mt - mW)*(mt + mW)*
       (mt - mZ)*(mt + mZ)*Nc*vT) + (3*g1bar*mt*mW^4*Log[\[Mu]W^2/mW^2]*
       Vdag[si, t])/(16*Sqrt[2]*(mt^2 - mW^2)*(mW^2 - mZ^2)*Nc*vT) + 
     (g1bar*(2*(mW - mZ)*mZ^2*(mW + mZ)*(8*mW^2 - 5*mZ^2) + 
        mt^2*(-12*mW^4 + 20*mW^2*mZ^2 - 5*mZ^4))*Log[\[Mu]W^2/mZ^2]*
       Vdag[si, t])/(16*Sqrt[2]*mt*(mt - mZ)*(mt + mZ)*(-mW + mZ)*(mW + mZ)*
       Nc*vT)) + Cqq1[pi, ri, t, t]*
    (((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + (mt^2*V[t, ti]*Vdag[si, t])/
      (8*vT^2)) + Cqq1[t, t, pi, ri]*
    (((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + (mt^2*V[t, ti]*Vdag[si, t])/
      (8*vT^2)) + Cqq3[pi, ri, t, t]*
    (((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + (mt^2*V[t, ti]*Vdag[si, t])/
      (8*vT^2)) + Cqq3[t, t, pi, ri]*
    (((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + (mt^2*V[t, ti]*Vdag[si, t])/
      (8*vT^2)) + Cqq1[pi, t, t, ri]*
    (-1/216*((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*kd[si, ti])/
       (mZ^2*vT^2) + ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + 
     (mt^2*V[t, ti]*Vdag[si, t])/(8*Nc*vT^2)) + 
   Cqq1[t, ri, pi, t]*
    (-1/216*((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*kd[si, ti])/
       (mZ^2*vT^2) + ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + 
     (mt^2*V[t, ti]*Vdag[si, t])/(8*Nc*vT^2)) + 
   Cqq3[pi, t, t, ri]*
    (-1/216*((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*kd[si, ti])/
       (mZ^2*vT^2) + ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + 
     (mt^2*V[t, ti]*Vdag[si, t])/(8*Nc*vT^2)) + 
   Cqq3[t, ri, pi, t]*
    (-1/216*((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*kd[si, ti])/
       (mZ^2*vT^2) + ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + 
     (mt^2*V[t, ti]*Vdag[si, t])/(8*Nc*vT^2)) + 
   CHq1[t, t]*(((9*mt^2*(8*mW^4 + 2*mW^2*mZ^2 - mZ^4) + 
        4*mW^2*(-8*mW^4 + 7*mW^2*mZ^2 + mZ^4))*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(324*mZ^4*vT^2) - 
     (mt^2*(-4*mW^2 + mZ^2)*kd[pi, ri]*V[t, ti]*Vdag[si, t])/
      (24*mZ^2*vT^2)) + CHq3[t, t]*
    (-1/324*((9*mt^2*(8*mW^4 + 2*mW^2*mZ^2 - mZ^4) + 
         4*mW^2*(-8*mW^4 + 7*mW^2*mZ^2 + mZ^4))*Nc*kd[pi, ri]*kd[si, ti]*
        Log[\[Mu]W^2/mt^2])/(mZ^4*vT^2) + 
     V[pi, ti]*((mt^2*Vdag[si, ri])/(4*vT^2) + 
       (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(2*vT^2)) + 
     (mt^2*(-4*mW^2 + mZ^2)*kd[pi, ri]*V[t, ti]*Vdag[si, t])/
      (24*mZ^2*vT^2)) + Cqu1[pi, ri, t, t]*
    (-1/216*((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
        kd[si, ti]*Log[\[Mu]W^2/mt^2])/(mZ^2*vT^2) + 
     V[t, ti]*(-1/32*(mt^2*(mt^2 - 7*mW^2)*Vdag[si, t])/
         ((mt^2 - mW^2)*vT^2) + ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
         Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(16*(mt^2 - mW^2)^2*vT^2) - 
       (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(16*(mt^2 - mW^2)^2*
         vT^2))) + CHq1[pi, ri]*
    (((16*(-95 + 18*bEvan)*mW^6 + 8*(35 - 18*bEvan)*mW^4*mZ^2 + 
        4*(121 - 36*bEvan)*mW^2*mZ^4 + 27*mZ^6)*kd[si, ti])/
      (1944*mZ^4*vT^2) + ((-64*mW^6 + 104*mW^4*mZ^2 + 27*mt^2*mZ^4 + 
        mW^2*(54*mt^2*mZ^2 - 40*mZ^4))*Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (648*mZ^4*vT^2) + (7*mW^4*(mW - mZ)*(mW + mZ)*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(6*mZ^4*vT^2) - 
     ((10*mW^6 + mW^4*mZ^2 - 11*mW^2*mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (81*mZ^4*vT^2) + V[t, ti]*((mt^2*(mt^2 - 7*mW^2)*Vdag[si, t])/
        (32*(mt^2 - mW^2)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
         Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(16*(mt^2 - mW^2)^2*vT^2) + 
       (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(16*(mt^2 - mW^2)^2*
         vT^2))) + CHq3[pi, ri]*
    (((16*(95 - 18*bEvan)*mW^6 + 2*(-359 + 72*bEvan)*mW^4*mZ^2 + 
        (4085 + 144*bEvan)*mW^2*mZ^4 - 27*mZ^6)*kd[si, ti])/
      (1944*mZ^4*vT^2) + ((64*mW^6 - 2*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 + 
        (-27*mt^2 + 40*mW^2)*mZ^4)*Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (648*mZ^4*vT^2) + ((-126*mW^6 + 182*mW^4*mZ^2 + 25*mW^2*mZ^4)*
       kd[si, ti]*Log[\[Mu]W^2/mW^2])/(108*mZ^4*vT^2) + 
     ((10*mW^6 + mW^4*mZ^2 - 11*mW^2*mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (81*mZ^4*vT^2) + V[t, ti]*(-1/32*(mt^2*(7*mt^2 + 23*mW^2)*Vdag[si, t])/
         ((mt^2 - mW^2)*vT^2) - ((mt^6 - 14*mt^4*mW^2 + 28*mt^2*mW^4)*
         Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(16*(mt^2 - mW^2)^2*vT^2) + 
       (3*mt^2*mW^2*(-4*mt^2 + 9*mW^2)*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
        (16*(mt^2 - mW^2)^2*vT^2))) + 
   CW*((mW^3*(-8*mW^4 + 7*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/
      (6*mZ^4*vT^3) - (mW^3*(96*mW^6 - 92*mW^4*mZ^2 - 5*mW^2*mZ^4 + mZ^6)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(6*mZ^6*vT^3) + 
     V[t, ti]*((mt^2*mW^3*(3*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
         Vdag[si, t])/(2*(mt^2 - mW^2)^2*mZ^2*vT^3) + 
       (mt^6*mW^3*(mW - mZ)*(mW + mZ)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
         Vdag[si, t])/((mt^2 - mW^2)^3*mZ^2*vT^3) + 
       (mt^6*mW^3*(-mW^2 + mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
        ((mt^2 - mW^2)^3*mZ^2*vT^3))) + 
   CuW[t, t]*((-4*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT^2) - (mt*mW*(mW - mZ)*(mW + mZ)*(16*mW^2 - 5*mZ^2)*
       (8*mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (108*Sqrt[2]*mZ^6*vT^2) + V[t, ti]*
      ((mt*mW*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
         Vdag[si, t])/(12*Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT^2) + 
       (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
         Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(6*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2) - (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
         Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(6*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2))) + CuWDag[t, t]*
    ((-4*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT^2) - (mt*mW*(mW - mZ)*(mW + mZ)*(16*mW^2 - 5*mZ^2)*
       (8*mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (108*Sqrt[2]*mZ^6*vT^2) + V[t, ti]*
      ((mt*mW*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
         Vdag[si, t])/(12*Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT^2) + 
       (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
         Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(6*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2) - (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
         Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(6*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2))) + CHu[t, t]*
    (((9*mt^2*(-8*mW^4 - 2*mW^2*mZ^2 + mZ^4) + 
        4*mW^2*(-8*mW^4 + 7*mW^2*mZ^2 + mZ^4))*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(324*mZ^4*vT^2) + 
     V[t, ti]*(-1/96*(mt^2*(mt^2 - 7*mW^2)*(4*mW^2 - mZ^2)*kd[pi, ri]*
          Vdag[si, t])/((mt - mW)*(mt + mW)*mZ^2*vT^2) + 
       (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*(4*mW^2 - mZ^2)*kd[pi, ri]*
         Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(48*(mt^2 - mW^2)^2*mZ^2*vT^2) + 
       (mt^2*mW^4*(-4*mW^2 + mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
        (16*(mt^2 - mW^2)^2*mZ^2*vT^2))) + 
   CHD*(((405*mH^4*mt^2*mZ^2*(8*mW^4 + 9*mW^2*mZ^2 - 8*mZ^4) + 
        mH^2*(mt^2*(320*(251 - 72*bEvan)*mW^8 + 96*(-673 + 90*bEvan)*mW^6*
             mZ^2 + 18828*mW^4*mZ^4 + 5*(-455 + 288*bEvan)*mW^2*mZ^6 - 
            270*mZ^8) + 3072*mW^6*(mW - mZ)*mZ^2*(mW + mZ)*Nc) + 
        1620*mt^2*mZ^2*(-(mW^2*(8*mW^6 + 9*mW^2*mZ^4 + mZ^6)) + 
          2*mt^4*(8*mW^4 + mZ^4)*Nc))*kd[pi, ri]*kd[si, ti])/
      (116640*mH^2*mt^2*mZ^6*vT^2) + 
     (mH^2*(16*mW^4*mZ^2 - 2*mW^2*mZ^4 + 4*mZ^6 + 
        mH^2*(8*mW^4 + 5*mW^2*mZ^2 - 4*mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(144*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     ((54*mt^4*mZ^2*(8*mW^4 + mZ^4) + mH^2*(512*mW^8 - 384*mW^6*mZ^2 - 
          27*mt^2*mZ^6 + mW^2*(27*mt^2*mZ^4 - 20*mZ^6)))*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(1944*mH^2*mZ^6*vT^2) + 
     (mW^4*(mH^2*(-672*mW^4 + 350*mW^2*mZ^2 + 36*mZ^4) - 
        9*(8*mW^4*mZ^2 + mZ^6))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (216*mH^2*mZ^6*vT^2) + (mW^2*(162*mZ^8*(8*mW^2 + mZ^2) + 
        8*mH^4*(104*mW^6 - 30*mW^4*mZ^2 - 11*mZ^6) - 
        mH^2*(832*mW^6*mZ^2 - 240*mW^4*mZ^4 + 1944*mW^2*mZ^6 + 155*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(3888*mH^2*(mH - mZ)*mZ^6*
       (mH + mZ)*vT^2) + V[pi, ti]*
      (-1/288*((99*mH^4*mZ^2 + mH^2*(8*(30 - 8*bEvan)*mW^4 - 288*mW^2*mZ^2 + 
             45*mZ^4) + 72*mZ^2*(mW^4 - 2*mt^4*Nc))*Vdag[si, ri])/
         (mH^2*mZ^2*Nc*vT^2) + (mH^2*(-5*mH^2 + 8*mW^2)*Log[\[Mu]W^2/mH^2]*
         Vdag[si, ri])/(16*(mH^2 - mW^2)*Nc*vT^2) + 
       (mt^4*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(2*mH^2*vT^2) + 
       (mW^2*(7*mH^4*mW^2 - 52*mH^2*mW^4 + 36*mW^6 + 
          (2*mH^4 + 43*mH^2*mW^2 - 36*mW^4)*mZ^2)*Log[\[Mu]W^2/mW^2]*
         Vdag[si, ri])/(48*mH^2*(mH - mW)*(mH + mW)*(mW - mZ)*(mW + mZ)*Nc*
         vT^2) + ((16*mW^6 - 36*mW^4*mZ^2 + 38*mW^2*mZ^4 - 9*mZ^6)*
         Log[\[Mu]W^2/mZ^2]*Vdag[si, ri])/(48*mZ^2*(-mW^2 + mZ^2)*Nc*vT^2)) + 
     V[t, ti]*(((4*mW^2*(-27*mt^8 + 245*mt^6*mW^2 - 383*mt^4*mW^4 + 
            153*mt^2*mW^6) - 9*mt^2*(mt^2 - 7*mW^2)*(mt^2 - mW^2)^2*mZ^2)*
         kd[pi, ri]*Vdag[si, t])/(1728*(mt^2 - mW^2)^3*mZ^2*vT^2) + 
       ((-4*mW^2*(9*mt^10 - 84*mt^8*mW^2 + 93*mt^6*mW^4 + 36*mt^4*mW^6 - 
            64*mt^2*mW^8 + 16*mW^10) + 9*mt^2*(mt^2 - mW^2)^2*
           (mt^4 - 2*mt^2*mW^2 + 4*mW^4)*mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
         Vdag[si, t])/(864*(mt^2 - mW^2)^4*mZ^2*vT^2) - 
       (mt^2*mW^4*(4*(64*mt^6 - 103*mt^4*mW^2 + 24*mt^2*mW^4 + 9*mW^6) + 
          27*(mt^2 - mW^2)^2*mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
        (864*(mt^2 - mW^2)^4*mZ^2*vT^2))) + 
   CuB[t, t]*((2*Sqrt[2]*g1bar*mW^4*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti])/(81*mt*mZ^4*vT) + (g1bar*mt*mW^2*(16*mW^2 - 13*mZ^2)*
       (8*mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (216*Sqrt[2]*mZ^6*vT) + V[t, ti]*
      (-1/24*(g1bar*mt*mW^2*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*kd[pi, ri]*
          Vdag[si, t])/(Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT) + 
       (g1bar*mt^3*mW^4*(-2*mt^2 + mW^2)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
         Vdag[si, t])/(12*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT) + 
       (g1bar*(2*mt^5*mW^4 - mt^3*mW^6)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*
         Vdag[si, t])/(12*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT))) + 
   CuBDag[t, t]*((2*Sqrt[2]*g1bar*mW^4*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti])/(81*mt*mZ^4*vT) + (g1bar*mt*mW^2*(16*mW^2 - 13*mZ^2)*
       (8*mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (216*Sqrt[2]*mZ^6*vT) + V[t, ti]*
      (-1/24*(g1bar*mt*mW^2*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*kd[pi, ri]*
          Vdag[si, t])/(Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT) + 
       (g1bar*mt^3*mW^4*(-2*mt^2 + mW^2)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
         Vdag[si, t])/(12*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT) + 
       (g1bar*(2*mt^5*mW^4 - mt^3*mW^6)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*
         Vdag[si, t])/(12*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT))) + 
   CHWB*((g1bar*mW*(-405*mH^6*mt^2*(8*mW^2 + mZ^2)*(8*mW^2 + 3*mZ^2) + 
        2*mH^4*(mt^2*(-640*(-85 + 36*bEvan)*mW^6 + 8*(-1801 + 900*bEvan)*mW^4*
             mZ^2 + 2*(2819 + 1440*bEvan)*mW^2*mZ^4 + 945*mZ^6) + 
          3072*mW^4*(mW - mZ)*mZ^2*(mW + mZ)*Nc) + 1620*mt^2*mZ^2*
         (32*mW^8 + 4*mW^6*mZ^2 + 24*mW^4*mZ^4 + 4*mW^2*mZ^6 - mZ^8 - 
          8*mt^4*mW^2*(8*mW^2 + mZ^2)*Nc) + 
        mH^2*(mt^2*(-51840*mW^8 + 80*(-1441 + 576*bEvan)*mW^6*mZ^2 - 
            16*(629 + 900*bEvan)*mW^4*mZ^4 - 4*(-1231 + 1440*bEvan)*mW^2*
             mZ^6 + 2565*mZ^8) + 96*mW^2*(64*mW^2*mZ^4*(-mW^2 + mZ^2) + 
            135*mt^6*(8*mW^2 + mZ^2))*Nc))*kd[pi, ri]*kd[si, ti])/
      (116640*mH^2*mt^2*(mH - mZ)*mZ^6*(mH + mZ)*vT) - 
     (g1bar*mH^2*mW*(8*mW^2 + mZ^2)*(12*mW^2*mZ^4 + mH^4*(4*mW^2 + mZ^2) - 
        3*mH^2*(4*mW^2*mZ^2 + mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(144*mZ^6*(mH^2 - mZ^2)^2*vT) + 
     (g1bar*(216*mt^4*mW^3*(8*mW^2 + mZ^2) - 27*mH^2*mt^2*mW*mZ^2*
         (8*mW^2 + mZ^2) + 8*mH^2*mW^3*(128*mW^4 - 112*mW^2*mZ^2 + 11*mZ^4))*
       Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(1944*mH^2*mZ^6*vT) + 
     (g1bar*(-36*mW^7*(8*mW^2 + mZ^2) + mH^2*(-1056*mW^7 + 534*mW^5*mZ^2 + 
          85*mW^3*mZ^4))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (216*mH^2*mZ^6*vT) + 
     (g1bar*mW*(162*mZ^8*(-24*mW^4 - 4*mW^2*mZ^2 + mZ^4) + 
        16*mH^6*(104*mW^6 - 19*mW^4*mZ^2 - 22*mW^2*mZ^4) + 
        mH^2*mZ^4*(1664*mW^6 + 8336*mW^4*mZ^2 + 1268*mW^2*mZ^4 - 297*mZ^6) - 
        mH^4*(3328*mW^6*mZ^2 + 3280*mW^4*mZ^4 + 592*mW^2*mZ^6 - 81*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (3888*mZ^6*(mH^3 - mH*mZ^2)^2*vT) + 
     V[pi, ti]*((g1bar*mW*(9*mZ^4 + mH^2*(2*(-21 + 9*(-1 + bEvan) - bEvan)*
             mW^2 + 27*mZ^2))*Vdag[si, ri])/(36*mH^2*mZ^2*Nc*vT) + 
       (g1bar*mW*(-8*mH^2*mW^2 + 9*mZ^4)*Log[\[Mu]W^2/mZ^2]*Vdag[si, ri])/
        (12*mH^2*mZ^2*Nc*vT)) + V[t, ti]*
      ((g1bar*mW*(-9*mt^8 + 100*mt^6*mW^2 - 178*mt^4*mW^4 + 81*mt^2*mW^6)*
         kd[pi, ri]*Vdag[si, t])/(108*(mt^2 - mW^2)^3*mZ^2*vT) - 
       (g1bar*mW^3*(-39*mt^8 + 30*mt^6*mW^2 + 81*mt^4*mW^4 - 82*mt^2*mW^6 + 
          16*mW^8)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
        (108*(mt^2 - mW^2)^4*mZ^2*vT) - 
       (g1bar*(55*mt^8*mW^3 - 94*mt^6*mW^5 + 15*mt^4*mW^7 + 18*mt^2*mW^9)*
         kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(108*(mt^2 - mW^2)^4*mZ^2*
         vT))) + ((-1 + bEvan)*mW^2*(mW - mZ)*(mW + mZ)*CHq3[uu, ri]*
     V[pi, ti]*Vdag[si, uu])/(2*mZ^2*Nc*vT^2) + 
   (4*mW^2*(-mW^2 + mZ^2)*CHq3[uu, t]*kd[pi, ri]*V[t, ti]*Vdag[si, uu])/
    (27*mZ^2*vT^2) - ((-1 + bEvan)*mW^2*(mW - mZ)*(mW + mZ)*
     Cqq3[pi, vv, uu, ri]*V[vv, ti]*Vdag[si, uu])/(2*mZ^2*Nc*vT^2) - 
   ((-1 + bEvan)*mW^2*(mW - mZ)*(mW + mZ)*Cqq3[uu, ri, pi, vv]*V[vv, ti]*
     Vdag[si, uu])/(2*mZ^2*Nc*vT^2) + 
   (8*mW^2*(mW - mZ)*(mW + mZ)*CHq3[uu, vv]*kd[pi, ri]*V[vv, ti]*
     Vdag[si, uu])/(27*mZ^2*vT^2) + 
   (4*mW^2*(mW - mZ)*(mW + mZ)*Cqq3[t, vv, uu, t]*kd[pi, ri]*V[vv, ti]*
     Vdag[si, uu])/(27*mZ^2*vT^2) + 
   (4*mW^2*(mW - mZ)*(mW + mZ)*Cqq3[uu, t, t, vv]*kd[pi, ri]*V[vv, ti]*
     Vdag[si, uu])/(27*mZ^2*vT^2) + 
   (4*mW^2*(-mW^2 + mZ^2)*Cqq3[uu, ww, ww, vv]*kd[pi, ri]*V[vv, ti]*
     Vdag[si, uu])/(27*mZ^2*vT^2) + 
   (4*mW^2*(-mW^2 + mZ^2)*Cqq3[ww, vv, uu, ww]*kd[pi, ri]*V[vv, ti]*
     Vdag[si, uu])/(27*mZ^2*vT^2) + 
   ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-4*mW^2 + mZ^2))*Nc*
     Cqq1[t, t, ww, xx]*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*V[xx, ti]*Vdag[si, ww])/
    (216*mZ^2*vT^2) + ((16*mW^2*(mW - mZ)*(mW + mZ) + 
      9*mt^2*(-4*mW^2 + mZ^2))*Nc*Cqq1[ww, xx, t, t]*kd[pi, ri]*
     Log[\[Mu]W^2/mt^2]*V[xx, ti]*Vdag[si, ww])/(216*mZ^2*vT^2) + 
   ((9*mt^2*(4*mW^2 - mZ^2) + 16*mW^2*(-mW^2 + mZ^2))*Nc*Cqq3[t, t, ww, xx]*
     kd[pi, ri]*Log[\[Mu]W^2/mt^2]*V[xx, ti]*Vdag[si, ww])/(216*mZ^2*vT^2) + 
   ((9*mt^2*(4*mW^2 - mZ^2) + 16*mW^2*(-mW^2 + mZ^2))*Nc*Cqq3[ww, xx, t, t]*
     kd[pi, ri]*Log[\[Mu]W^2/mt^2]*V[xx, ti]*Vdag[si, ww])/(216*mZ^2*vT^2) + 
   ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(4*mW^2 - mZ^2))*Nc*
     Cqu1[ww, xx, t, t]*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*V[xx, ti]*Vdag[si, ww])/
    (216*mZ^2*vT^2) + Cqq3[t, t, ww, ri]*V[pi, ti]*
    (-1/8*(mt^2*Vdag[si, ww])/vT^2 - (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/
      (4*vT^2)) + Cqq3[ww, ri, t, t]*V[pi, ti]*
    (-1/8*(mt^2*Vdag[si, ww])/vT^2 - (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/
      (4*vT^2)) + Cqq1[t, ri, ww, t]*V[pi, ti]*
    ((mt^2*Vdag[si, ww])/(16*Nc*vT^2) - 
     (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(8*Nc*vT^2)) + 
   Cqq1[ww, t, t, ri]*V[pi, ti]*((mt^2*Vdag[si, ww])/(16*Nc*vT^2) - 
     (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(8*Nc*vT^2)) + 
   Cqq3[t, ri, ww, t]*V[pi, ti]*(-1/16*(mt^2*Vdag[si, ww])/(Nc*vT^2) + 
     (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(8*Nc*vT^2)) + 
   Cqq3[ww, t, t, ri]*V[pi, ti]*(-1/16*(mt^2*Vdag[si, ww])/(Nc*vT^2) + 
     (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(8*Nc*vT^2)) + 
   Cqq3[t, xx, ww, t]*V[xx, ti]*
    (((9*mt^2*(4*mW^2 - mZ^2) + 16*mW^2*(-mW^2 + mZ^2))*kd[pi, ri]*
       Vdag[si, ww])/(108*mZ^2*vT^2) + 
     ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-4*mW^2 + mZ^2))*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(108*mZ^2*vT^2)) + 
   Cqq3[ww, t, t, xx]*V[xx, ti]*
    (((9*mt^2*(4*mW^2 - mZ^2) + 16*mW^2*(-mW^2 + mZ^2))*kd[pi, ri]*
       Vdag[si, ww])/(108*mZ^2*vT^2) + 
     ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-4*mW^2 + mZ^2))*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(108*mZ^2*vT^2)) + 
   Cqq1[pi, ri, ww, t]*V[t, ti]*((-3*mt^2*(mt^2 + mW^2)*Vdag[si, ww])/
      (64*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(32*(mt^2 - mW^2)^2*vT^2) + 
     (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(32*(mt^2 - mW^2)^2*
       vT^2)) + Cqq1[ww, t, pi, ri]*V[t, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[si, ww])/(64*(mt - mW)*(mt + mW)*vT^2) - 
     ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/
      (32*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
       Vdag[si, ww])/(32*(mt^2 - mW^2)^2*vT^2)) + 
   Cqq3[pi, ri, ww, t]*V[t, ti]*((3*mt^2*(mt^2 + mW^2)*Vdag[si, ww])/
      (64*(mt - mW)*(mt + mW)*vT^2) + ((mt^6 - 26*mt^4*mW^2 + 28*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(32*(mt^2 - mW^2)^2*vT^2) + 
     (3*(8*mt^4*mW^2 - 9*mt^2*mW^4)*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/
      (32*(mt^2 - mW^2)^2*vT^2)) + Cqq3[ww, t, pi, ri]*V[t, ti]*
    ((3*mt^2*(mt^2 + mW^2)*Vdag[si, ww])/(64*(mt - mW)*(mt + mW)*vT^2) + 
     ((mt^6 - 26*mt^4*mW^2 + 28*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/
      (32*(mt^2 - mW^2)^2*vT^2) + (3*(8*mt^4*mW^2 - 9*mt^2*mW^4)*
       Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(32*(mt^2 - mW^2)^2*vT^2)) + 
   Cqq1[pi, xx, ww, ri]*V[xx, ti]*(((-15 + 4*bEvan)*mW^2*Vdag[si, ww])/
      (8*Nc*vT^2) - (3*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(4*Nc*vT^2)) + 
   Cqq1[ww, ri, pi, xx]*V[xx, ti]*(((-15 + 4*bEvan)*mW^2*Vdag[si, ww])/
      (8*Nc*vT^2) - (3*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(4*Nc*vT^2)) + 
   Cqq3[pi, t, ww, ri]*V[t, ti]*((-3*mt^2*(mt^2 + mW^2)*Vdag[si, ww])/
      (32*(mt - mW)*(mt + mW)*Nc*vT^2) - ((mt^6 - 8*mt^4*mW^2 + 10*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(16*(mt^2 - mW^2)^2*Nc*vT^2) + 
     (3*mt^2*mW^2*(-2*mt^2 + 3*mW^2)*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/
      (16*(mt^2 - mW^2)^2*Nc*vT^2)) + Cqq3[ww, ri, pi, t]*V[t, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[si, ww])/(32*(mt - mW)*(mt + mW)*Nc*vT^2) - 
     ((mt^6 - 8*mt^4*mW^2 + 10*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/
      (16*(mt^2 - mW^2)^2*Nc*vT^2) + (3*mt^2*mW^2*(-2*mt^2 + 3*mW^2)*
       Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(16*(mt^2 - mW^2)^2*Nc*vT^2)) + 
   Cqq1[pi, t, ww, ri]*V[t, ti]*
    ((-3*mt^2*mW^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/((8*mt^2*Nc - 8*mW^2*Nc)*
       vT^2) + (3*mt^2*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/
      ((8*mt^2*Nc - 8*mW^2*Nc)*vT^2)) + Cqq1[ww, ri, pi, t]*V[t, ti]*
    ((-3*mt^2*mW^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/((8*mt^2*Nc - 8*mW^2*Nc)*
       vT^2) + (3*mt^2*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/
      ((8*mt^2*Nc - 8*mW^2*Nc)*vT^2)) + CHq1[ww, t]*V[t, ti]*
    (-1/64*(mt^2*(mt^2 + mW^2)*(4*mW^2 - mZ^2)*kd[pi, ri]*Vdag[si, ww])/
       ((mt - mW)*(mt + mW)*mZ^2*vT^2) - (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*
       (4*mW^2 - mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/
      (96*(mt^2 - mW^2)^2*mZ^2*vT^2) + (mt^2*(4*mW^6 - mW^4*mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(32*(mt^2 - mW^2)^2*mZ^2*vT^2)) + 
   CuW[ww, t]*V[t, ti]*((mt*mW*(-108*mt^6*mW^2 + 118*mt^4*mW^4 + 
        70*mt^2*mW^6 - 68*mW^8 + (27*mt^6 + 206*mt^4*mW^2 - 475*mt^2*mW^4 + 
          230*mW^6)*mZ^2)*kd[pi, ri]*Vdag[si, ww])/
      (108*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT^2) + 
     (mt*mW^3*(-4*mW^2*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + mW^6) + 
        (87*mt^6 - 162*mt^4*mW^2 + 67*mt^2*mW^4 + 4*mW^6)*mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(36*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*
       vT^2) + (mt*mW^3*(4*mW^2*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + 
          mW^6) - (87*mt^6 - 162*mt^4*mW^2 + 67*mt^2*mW^4 + 4*mW^6)*mZ^2)*
       kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/
      (36*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*vT^2)) + 
   CHq3[ww, t]*V[t, ti]*
    (((4*mW^2*(45*mt^8 + 311*mt^6*mW^2 - 769*mt^4*mW^4 + 453*mt^2*mW^6 - 
          64*mW^8) + (-45*mt^8 - 2459*mt^6*mW^2 + 5101*mt^4*mW^4 - 
          2757*mt^2*mW^6 + 256*mW^8)*mZ^2)*kd[pi, ri]*Vdag[si, ww])/
      (1728*(mt^2 - mW^2)^3*mZ^2*vT^2) + 
     ((4*mW^2*(63*mt^10 - 156*mt^8*mW^2 + 327*mt^6*mW^4 - 450*mt^4*mW^6 + 
          236*mt^2*mW^8 - 32*mW^10) + (-63*mt^10 + 192*mt^8*mW^2 - 
          1551*mt^6*mW^4 + 2826*mt^4*mW^6 - 1484*mt^2*mW^8 + 128*mW^10)*mZ^2)*
       kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(864*(mt^2 - mW^2)^4*mZ^2*
       vT^2) + (mt^2*mW^2*(-512*mt^6*mW^2 + 716*mt^4*mW^4 + 24*mt^2*mW^6 - 
        180*mW^8 + (188*mt^6 + 661*mt^4*mW^2 - 1806*mt^2*mW^4 + 909*mW^6)*
         mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/
      (864*(mt^2 - mW^2)^4*mZ^2*vT^2)) + CuB[ww, t]*V[t, ti]*
    ((g1bar*mt*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/
      (Sqrt[2]*(6*mt^2*mZ^2*vT - 6*mW^2*mZ^2*vT)) - 
     (g1bar*mt*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/
      (6*Sqrt[2]*(mt^2 - mW^2)*mZ^2*vT)) + Cqq1[pi, ri, ww, xx]*V[xx, ti]*
    (((-15 + 4*bEvan)*(-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*Vdag[si, ww])/
      (144*mZ^2*vT^2) - ((-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2]*
       Vdag[si, ww])/(24*mZ^2*vT^2)) + Cqq1[ww, xx, pi, ri]*V[xx, ti]*
    (((-15 + 4*bEvan)*(-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*Vdag[si, ww])/
      (144*mZ^2*vT^2) - ((-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2]*
       Vdag[si, ww])/(24*mZ^2*vT^2)) + Cqq3[pi, ri, ww, xx]*V[xx, ti]*
    (((8*(-15 + 4*bEvan)*mW^4 + 2*(-249 + 40*bEvan)*mW^2*mZ^2 + 
        (15 - 4*bEvan)*mZ^4)*Vdag[si, ww])/(144*mZ^2*vT^2) - 
     (3*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(2*vT^2) + 
     ((-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/
      (24*mZ^2*vT^2)) + Cqq3[ww, xx, pi, ri]*V[xx, ti]*
    (((8*(-15 + 4*bEvan)*mW^4 + 2*(-249 + 40*bEvan)*mW^2*mZ^2 + 
        (15 - 4*bEvan)*mZ^4)*Vdag[si, ww])/(144*mZ^2*vT^2) - 
     (3*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(2*vT^2) + 
     ((-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/
      (24*mZ^2*vT^2)) + CHq1[ww, ri]*V[pi, ti]*
    ((mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(4*Nc*vT^2) - 
     (mW^2*Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/(4*Nc*vT^2)) + 
   CHq3[ww, ri]*V[pi, ti]*
    (((-8*(21 + bEvan)*mW^4*Nc + 4*(-57 + 2*bEvan)*mW^2*mZ^2*Nc + 
        9*mZ^2*(2*mt^2*Nc^2 + (-15 + 4*bEvan)*g3bar^2*(-1 + Nc^2)*vT^2))*
       Vdag[si, ww])/(144*mZ^2*Nc^2*vT^2) + 
     (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(4*vT^2) - 
     (3*(2*mW^2*Nc + g3bar^2*(-1 + Nc^2)*vT^2)*Log[\[Mu]W^2/mW^2]*
       Vdag[si, ww])/(8*Nc^2*vT^2) - (mW^2*(8*mW^2 + mZ^2)*Log[\[Mu]W^2/mZ^2]*
       Vdag[si, ww])/(12*mZ^2*Nc*vT^2)) + Cqq3[pi, xx, ww, ri]*V[xx, ti]*
    (((4*(21 + bEvan)*mW^4 + (129 - 8*bEvan)*mW^2*mZ^2 + 
        (-15 + 4*bEvan)*mZ^4)*Vdag[si, ww])/(72*mZ^2*Nc*vT^2) + 
     (3*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(4*Nc*vT^2) - 
     ((-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/
      (12*mZ^2*Nc*vT^2)) + Cqq3[ww, ri, pi, xx]*V[xx, ti]*
    (((4*(21 + bEvan)*mW^4 + (129 - 8*bEvan)*mW^2*mZ^2 + 
        (-15 + 4*bEvan)*mZ^4)*Vdag[si, ww])/(72*mZ^2*Nc*vT^2) + 
     (3*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(4*Nc*vT^2) - 
     ((-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/
      (12*mZ^2*Nc*vT^2)) + CHq1[ww, xx]*V[xx, ti]*
    ((((2704 - 576*bEvan)*mW^6 + 4*(-581 + 180*bEvan)*mW^4*mZ^2 + 
        2*(161 - 72*bEvan)*mW^2*mZ^4 + 27*mZ^6)*kd[pi, ri]*Vdag[si, ww])/
      (1944*mZ^4*vT^2) + ((128*mW^6 - 4*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 + 
        (27*mt^2 + 80*mW^2)*mZ^4)*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
       Vdag[si, ww])/(648*mZ^4*vT^2) + (7*mW^4*(-mW^2 + mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(3*mZ^4*vT^2) + 
     ((32*mW^6 - 43*mW^4*mZ^2 + 11*mW^2*mZ^4)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*
       Vdag[si, ww])/(81*mZ^4*vT^2)) + CHq3[ww, xx]*V[xx, ti]*
    ((((2704 - 576*bEvan)*mW^6 + 16*(-239 + 45*bEvan)*mW^4*mZ^2 + 
        (5953 - 144*bEvan)*mW^2*mZ^4 + 27*mZ^6)*kd[pi, ri]*Vdag[si, ww])/
      (1944*mZ^4*vT^2) + ((128*mW^6 - 4*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 + 
        (27*mt^2 + 80*mW^2)*mZ^4)*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
       Vdag[si, ww])/(648*mZ^4*vT^2) - 
     ((252*mW^6 - 380*mW^4*mZ^2 + 47*mW^2*mZ^4)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*
       Vdag[si, ww])/(108*mZ^4*vT^2) + 
     ((32*mW^6 - 43*mW^4*mZ^2 + 11*mW^2*mZ^4)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*
       Vdag[si, ww])/(81*mZ^4*vT^2)))/Pi^2


==> anc/matching/4__LLLL/LV8LLud.txt <==
(-4*V[pi, ti]*Vdag[si, ri])/vT^2 - 4*CHq3[pi, xx]*V[xx, ti]*Vdag[si, ri] - 
 4*CHq3[ww, ri]*V[pi, ti]*Vdag[si, ww] + 4*Cqq3[pi, xx, ww, ri]*V[xx, ti]*
  Vdag[si, ww] + 4*Cqq3[ww, ri, pi, xx]*V[xx, ti]*Vdag[si, ww] + 
 ((g3bar^2*Cqq3[pi, uu, uu, ri]*kd[si, ti])/12 + 
   (g3bar^2*Cqq3[uu, ri, pi, uu]*kd[si, ti])/12 + 
   (g3bar^2*((-54*g3bar^2)/mt^2 + (5*(4*(305 - 72*bEvan)*mW^4 + 
         2*(121 - 36*bEvan)*mW^2*mZ^2 + (-85 + 36*bEvan)*mZ^4))/(mZ^4*vT^2))*
     kd[pi, ri]*kd[si, ti])/6480 - (g3bar^2*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mW^2])/(6*vT^2) + 
   (g3bar^2*(52*mW^4 + 22*mW^2*mZ^2 - 11*mZ^4)*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mZ^2])/(216*mZ^4*vT^2) + 
   CHq1[pi, ri]*((g3bar^2*((-326 + 72*bEvan)*mW^2 + (-121 + 36*bEvan)*mZ^2)*
       kd[si, ti])/(432*mZ^2) - (g3bar^2*(10*mW^2 + 11*mZ^2)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(72*mZ^2)) + 
   CHq3[pi, ri]*((g3bar^2*((326 - 72*bEvan)*mW^2 + (133 - 36*bEvan)*mZ^2)*
       kd[si, ti])/(432*mZ^2) - (g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mW^2])/6 + 
     (g3bar^2*(10*mW^2 + 11*mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(72*mZ^2)) + 
   ((-1 + bEvan)*(4*mW^4 - 4*mW^2*mZ^2 + g3bar^2*mZ^2*Nc*vT^2)*CHq3[pi, vv]*
     V[vv, ti]*Vdag[si, ri])/(4*mZ^2*vT^2) + 
   CH*V[pi, ti]*((-3*Vdag[si, ri])/2 - (3*Log[\[Mu]W^2/mH^2]*Vdag[si, ri])/
      2) + Cqq1[pi, t, t, xx]*V[xx, ti]*((mt^2*Vdag[si, ri])/(8*vT^2) - 
     (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(4*vT^2)) + 
   Cqq1[t, xx, pi, t]*V[xx, ti]*((mt^2*Vdag[si, ri])/(8*vT^2) - 
     (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(4*vT^2)) + 
   Cqq3[pi, t, t, xx]*V[xx, ti]*(-1/8*(mt^2*Vdag[si, ri])/vT^2 + 
     (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(4*vT^2)) + 
   Cqq3[t, xx, pi, t]*V[xx, ti]*(-1/8*(mt^2*Vdag[si, ri])/vT^2 + 
     (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(4*vT^2)) + 
   Cqu1[pi, t, t, t]*V[t, ti]*((mt^2*Vdag[si, ri])/(2*vT^2) + 
     (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/vT^2) + 
   Cqu8[pi, t, t, t]*V[t, ti]*((cf*mt^2*Vdag[si, ri])/(2*vT^2) + 
     (cf*mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/vT^2) + 
   Cqq3[pi, xx, t, t]*V[xx, ti]*(-1/4*(mt^2*Nc*Vdag[si, ri])/vT^2 - 
     (mt^2*Nc*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(2*vT^2)) + 
   Cqq3[t, t, pi, xx]*V[xx, ti]*(-1/4*(mt^2*Nc*Vdag[si, ri])/vT^2 - 
     (mt^2*Nc*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(2*vT^2)) + 
   CHq3[t, t]*V[pi, ti]*((mt^2*Nc*Vdag[si, ri])/(2*vT^2) + 
     (mt^2*Nc*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/vT^2) + 
   CuH[t, t]*V[pi, ti]*((mt^3*Nc*Vdag[si, ri])/(Sqrt[2]*mH^2*vT) + 
     (mt^3*Nc*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(Sqrt[2]*mH^2*vT)) + 
   CuHDag[t, t]*V[pi, ti]*((mt^3*Nc*Vdag[si, ri])/(Sqrt[2]*mH^2*vT) + 
     (mt^3*Nc*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(Sqrt[2]*mH^2*vT)) + 
   CuG[pi, t]*V[t, ti]*((-5*cf*g3bar*mt*Vdag[si, ri])/(4*Sqrt[2]*vT) - 
     (3*g3bar*mt*(mW^2 + 2*cf*(mt - mW)*(mt + mW)*Nc)*Log[\[Mu]W^2/mt^2]*
       Vdag[si, ri])/(4*Sqrt[2]*(mt - mW)*(mt + mW)*Nc*vT) + 
     (3*g3bar*mt*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ri])/
      (Sqrt[2]*(4*mt^2*Nc*vT - 4*mW^2*Nc*vT))) + 
   V[pi, ti]*(((63*mH^4*mZ^2*Nc + 36*mZ^2*Nc*(2*mW^4 + mZ^4 - 4*mt^4*Nc) + 
        mH^2*(8*(-21 + 9*(-1 + bEvan) - bEvan)*mW^4*Nc + 
          2*(39 - 36*(-1 + bEvan) + 4*bEvan)*mW^2*mZ^2*Nc + 
          9*mZ^2*(Nc*(-5*mZ^2 + 2*mt^2*Nc) + g3bar^2*(15 - 4*bEvan + 
              2*(-1 + bEvan)*Nc^2)*vT^2)))*Vdag[si, ri])/
      (72*mH^2*mZ^2*Nc*vT^4) + (3*(mH^4 - 2*mH^2*mW^2)*Log[\[Mu]W^2/mH^2]*
       Vdag[si, ri])/(4*(mH^2 - mW^2)*vT^4) + 
     (mt^2*(mH^2 - 4*mt^2)*Nc*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/
      (2*mH^2*vT^4) - 
     (3*(mW^2*(4*mW^4*(mW - mZ)*(mW + mZ) + mH^4*(mW^2 - 2*mZ^2) + 
          mH^2*(-6*mW^4 + 7*mW^2*mZ^2))*Nc + g3bar^2*mH^2*(-mH + mW)*
         (mH + mW)*(mW - mZ)*(mW + mZ)*vT^2)*Log[\[Mu]W^2/mW^2]*Vdag[si, ri])/
      (4*mH^2*(mH - mW)*(mH + mW)*(mW - mZ)*(mW + mZ)*Nc*vT^4) + 
     (((18*mZ^6)/mH^2 + (-16*mW^6 + 32*mW^4*mZ^2 - 34*mW^2*mZ^4 + 9*mZ^6)/
         (mW^2 - mZ^2))*Log[\[Mu]W^2/mZ^2]*Vdag[si, ri])/(12*mZ^2*vT^4)) + 
   CHq1[pi, xx]*V[xx, ti]*((mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ri])/(2*vT^2) - 
     (mW^2*Log[\[Mu]W^2/mZ^2]*Vdag[si, ri])/(2*vT^2)) + 
   CHW*V[pi, ti]*((mW^2*(2*mW^2 + mZ^2)*Vdag[si, ri])/(mH^2*vT^2) + 
     (6*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[si, ri])/(mH^2*vT^2) + 
     (3*mW^2*mZ^2*Log[\[Mu]W^2/mZ^2]*Vdag[si, ri])/(mH^2*vT^2)) + 
   CHBox*V[pi, ti]*(((11*mH^4 - 5*mH^2*mW^2 + 4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*
       Vdag[si, ri])/(4*mH^2*vT^2) + (mH^2*(5*mH^2 - 8*mW^2)*
       Log[\[Mu]W^2/mH^2]*Vdag[si, ri])/(2*(mH^2 - mW^2)*vT^2) - 
     (4*mt^4*Nc*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(mH^2*vT^2) + 
     (3*mW^4*(5*mH^2 - 4*mW^2)*Log[\[Mu]W^2/mW^2]*Vdag[si, ri])/
      (2*mH^2*(mH^2 - mW^2)*vT^2) + (3*mZ^4*Log[\[Mu]W^2/mZ^2]*Vdag[si, ri])/
      (mH^2*vT^2)) + CHB*V[pi, ti]*((mZ^2*(-mW + mZ)*(mW + mZ)*Vdag[si, ri])/
      (mH^2*vT^2) + (3*mZ^2*(-mW + mZ)*(mW + mZ)*Log[\[Mu]W^2/mZ^2]*
       Vdag[si, ri])/(mH^2*vT^2)) + CHq3[pi, xx]*V[xx, ti]*
    (((-8*(21 + bEvan)*mW^4*Nc + 4*(-57 + 2*bEvan)*mW^2*mZ^2*Nc + 
        9*mZ^2*(2*mt^2*Nc^2 + (15 - 4*bEvan)*g3bar^2*vT^2))*Vdag[si, ri])/
      (72*mZ^2*Nc*vT^2) + (mt^2*Nc*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/
      (2*vT^2) + (3*(g3bar^2/Nc - (2*mW^2)/vT^2)*Log[\[Mu]W^2/mW^2]*
       Vdag[si, ri])/4 - (mW^2*(8*mW^2 + mZ^2)*Log[\[Mu]W^2/mZ^2]*
       Vdag[si, ri])/(6*mZ^2*vT^2)) + CuW[pi, t]*V[t, ti]*
    ((mW*(18*mt^4 - 55*mt^2*mW^2 + 28*mW^4 + 10*mt^2*mZ^2 - 10*mW^2*mZ^2)*
       Vdag[si, ri])/(12*Sqrt[2]*(mt^3 - mt*mW^2)*vT^2) - 
     (mt*mW*(5*mt^4 - 6*mt^2*mW^2 + 4*mW^4)*(mW - mZ)*(mW + mZ)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(4*Sqrt[2]*(mt - mW)^2*(mt + mW)^2*
       (mt - mZ)*(mt + mZ)*vT^2) + 
     (mW^3*(-11*mt^4*mW^2 + 26*mt^2*mW^4 - 12*mW^6 + 
        (8*mt^4 - 23*mt^2*mW^2 + 12*mW^4)*mZ^2)*Log[\[Mu]W^2/mW^2]*
       Vdag[si, ri])/(4*Sqrt[2]*mt*(mt - mW)^2*(mt + mW)^2*(mW - mZ)*
       (mW + mZ)*vT^2) + (mW*(12*mt^2*mW^4 - 4*mW^2*(5*mt^2 + 4*mW^2)*mZ^2 + 
        (5*mt^2 + 26*mW^2)*mZ^4 - 10*mZ^6)*Log[\[Mu]W^2/mZ^2]*Vdag[si, ri])/
      (4*Sqrt[2]*mt*(mt - mZ)*(mt + mZ)*(-mW + mZ)*(mW + mZ)*vT^2)) + 
   CHq3[pi, t]*V[t, ti]*(((9*mt^4 + 103*mt^2*mW^2 - 76*mW^4 - 
        22*(mt - mW)*(mt + mW)*mZ^2)*Vdag[si, ri])/(48*(mt - mW)*(mt + mW)*
       vT^2) + (mt^2*(-mt^6 + mt^4*(mW^2 - 4*mZ^2) + 
        2*mt^2*(mW^4 + 5*mW^2*mZ^2) + 4*(mW^6 - 3*mW^4*mZ^2))*
       Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(8*(mt - mW)^2*(mt + mW)^2*(mt - mZ)*
       (mt + mZ)*vT^2) + (mt^2*(-9*mW^6 + 6*mW^4*mZ^2 + 
        2*mt^4*(mW - mZ)*(mW + mZ) + mt^2*(mW^4 + 2*mW^2*mZ^2))*
       Log[\[Mu]W^2/mW^2]*Vdag[si, ri])/(8*(mt - mW)^2*(mt + mW)^2*(mW - mZ)*
       (mW + mZ)*vT^2) + ((8*(-(mW^2*mZ) + mZ^3)^2 + 
        mt^2*(-4*mW^4 + 10*mW^2*mZ^2 - 3*mZ^4))*Log[\[Mu]W^2/mZ^2]*
       Vdag[si, ri])/(8*(mt - mZ)*(mt + mZ)*(-mW + mZ)*(mW + mZ)*vT^2)) + 
   CHq1[pi, t]*V[t, ti]*(-1/48*((27*mt^2 + 40*mW^2 - 22*mZ^2)*Vdag[si, ri])/
       vT^2 + (mt^2*(-5*mt^4 + 6*mt^2*mW^2 + 4*mW^4 + 2*(5*mt^2 - 6*mW^2)*
         mZ^2)*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(8*(mt - mW)*(mt + mW)*
       (mt - mZ)*(mt + mZ)*vT^2) + (mt^2*mW^2*(-5*mW^2 + 2*mZ^2)*
       Log[\[Mu]W^2/mW^2]*Vdag[si, ri])/(8*(mt - mW)*(mt + mW)*(mW - mZ)*
       (mW + mZ)*vT^2) + ((-8*(-(mW^2*mZ) + mZ^3)^2 + 
        mt^2*(4*mW^4 - 10*mW^2*mZ^2 + 3*mZ^4))*Log[\[Mu]W^2/mZ^2]*
       Vdag[si, ri])/(8*(mt - mZ)*(mt + mZ)*(-mW + mZ)*(mW + mZ)*vT^2)) + 
   CuH[pi, t]*V[t, ti]*(((7*mH^2*mt^2 - 4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*
       Vdag[si, ri])/(16*Sqrt[2]*mH^2*mt*vT) + 
     (3*mt*(mH^4 - 2*mH^2*mW^2)*Log[\[Mu]W^2/mH^2]*Vdag[si, ri])/
      (8*Sqrt[2]*(mH - mt)*(mH + mt)*(mH - mW)*(mH + mW)*vT) + 
     (mt^3*((3*(mt^2 - 2*mW^2))/((-mH^2 + mt^2)*(mt^2 - mW^2)) + (8*Nc)/mH^2)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(8*Sqrt[2]*vT) - 
     (3*(5*mH^2*mt^2*mW^4 - 4*(mH^2 + mt^2)*mW^6 + 4*mW^8)*Log[\[Mu]W^2/mW^2]*
       Vdag[si, ri])/(8*Sqrt[2]*mH^2*mt*(mH - mW)*(mt - mW)*(mH + mW)*
       (mt + mW)*vT) - (3*mZ^4*Log[\[Mu]W^2/mZ^2]*Vdag[si, ri])/
      (4*Sqrt[2]*mH^2*mt*vT)) + CuB[pi, t]*V[t, ti]*
    (-1/48*(g1bar*(7*mt^2 - 32*mW^2 + 20*mZ^2)*Vdag[si, ri])/
       (Sqrt[2]*mt*vT) - (g1bar*(5*mt^5 - 6*mt^3*mW^2 + 4*mt*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(8*Sqrt[2]*(mt - mW)*(mt + mW)*
       (mt - mZ)*(mt + mZ)*vT) + (3*g1bar*mt*mW^4*Log[\[Mu]W^2/mW^2]*
       Vdag[si, ri])/(8*Sqrt[2]*(mt^2 - mW^2)*(mW^2 - mZ^2)*vT) + 
     (g1bar*(2*(mW - mZ)*mZ^2*(mW + mZ)*(8*mW^2 - 5*mZ^2) + 
        mt^2*(-12*mW^4 + 20*mW^2*mZ^2 - 5*mZ^4))*Log[\[Mu]W^2/mZ^2]*
       Vdag[si, ri])/(8*Sqrt[2]*mt*(mt - mZ)*(mt + mZ)*(-mW + mZ)*(mW + mZ)*
       vT)) + CHD*((g3bar^2*(4*(305 - 72*bEvan)*mW^4 + (121 - 36*bEvan)*mZ^4)*
       kd[pi, ri]*kd[si, ti])/(2592*mZ^4) + 
     (g3bar^2*(52*mW^4 + 11*mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (432*mZ^4) + V[pi, ti]*
      (-1/144*((99*mH^4*mZ^2 + mH^2*(8*(30 - 8*bEvan)*mW^4 - 288*mW^2*mZ^2 + 
             45*mZ^4) + 72*mZ^2*(mW^4 - 2*mt^4*Nc))*Vdag[si, ri])/
         (mH^2*mZ^2*vT^2) - ((5*mH^4 - 8*mH^2*mW^2)*Log[\[Mu]W^2/mH^2]*
         Vdag[si, ri])/(8*(mH^2 - mW^2)*vT^2) + 
       (mt^4*Nc*Log[\[Mu]W^2/mt^2]*Vdag[si, ri])/(mH^2*vT^2) + 
       (mW^2*(7*mH^4*mW^2 - 52*mH^2*mW^4 + 36*mW^6 + 
          (2*mH^4 + 43*mH^2*mW^2 - 36*mW^4)*mZ^2)*Log[\[Mu]W^2/mW^2]*
         Vdag[si, ri])/(24*mH^2*(mH - mW)*(mH + mW)*(mW - mZ)*(mW + mZ)*
         vT^2) + ((16*mW^6 - 36*mW^4*mZ^2 + 38*mW^2*mZ^4 - 9*mZ^6)*
         Log[\[Mu]W^2/mZ^2]*Vdag[si, ri])/(24*mZ^2*(-mW^2 + mZ^2)*vT^2))) + 
   CHWB*((g1bar*g3bar^2*mW*(4*(305 - 72*bEvan)*mW^2 + (121 - 36*bEvan)*mZ^2)*
       vT*kd[pi, ri]*kd[si, ti])/(1296*mZ^4) + 
     (g1bar*g3bar^2*(52*mW^3 + 11*mW*mZ^2)*vT*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(216*mZ^4) + 
     V[pi, ti]*((g1bar*mW*(9*mZ^4 + mH^2*(2*(-21 + 9*(-1 + bEvan) - bEvan)*
             mW^2 + 27*mZ^2))*Vdag[si, ri])/(18*mH^2*mZ^2*vT) + 
       (g1bar*mW*(-8*mH^2*mW^2 + 9*mZ^4)*Log[\[Mu]W^2/mZ^2]*Vdag[si, ri])/
        (6*mH^2*mZ^2*vT))) + (g3bar^2*CHq3[t, vv]*kd[pi, ri]*V[vv, ti]*
     Vdag[si, t])/12 + Cqu1[t, ri, t, t]*V[pi, ti]*
    ((mt^2*Vdag[si, t])/(2*vT^2) + (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
      vT^2) + Cqu8[t, ri, t, t]*V[pi, ti]*((cf*mt^2*Vdag[si, t])/(2*vT^2) + 
     (cf*mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/vT^2) + 
   Cqq1[pi, xx, t, ri]*V[xx, ti]*
    ((-3*mt^2*mW^2*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(4*(mt^2 - mW^2)*vT^2) + 
     (3*mt^2*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(4*(mt^2 - mW^2)*vT^2)) + 
   Cqq1[t, ri, pi, xx]*V[xx, ti]*
    ((-3*mt^2*mW^2*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(4*(mt^2 - mW^2)*vT^2) + 
     (3*mt^2*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(4*(mt^2 - mW^2)*vT^2)) + 
   Cqq3[pi, xx, t, ri]*V[xx, ti]*((-3*mt^2*(mt^2 + mW^2)*Vdag[si, t])/
      (16*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 8*mt^4*mW^2 + 10*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(8*(mt^2 - mW^2)^2*vT^2) + 
     (3*mt^2*mW^2*(-2*mt^2 + 3*mW^2)*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (8*(mt^2 - mW^2)^2*vT^2)) + Cqq3[t, ri, pi, xx]*V[xx, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[si, t])/(16*(mt - mW)*(mt + mW)*vT^2) - 
     ((mt^6 - 8*mt^4*mW^2 + 10*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
      (8*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^2*(-2*mt^2 + 3*mW^2)*
       Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(8*(mt^2 - mW^2)^2*vT^2)) + 
   CuGDag[t, ri]*V[pi, ti]*((-5*cf*g3bar*mt*Vdag[si, t])/(4*Sqrt[2]*vT) - 
     (3*g3bar*mt*(mW^2 + 2*cf*(mt - mW)*(mt + mW)*Nc)*Log[\[Mu]W^2/mt^2]*
       Vdag[si, t])/(4*Sqrt[2]*(mt - mW)*(mt + mW)*Nc*vT) + 
     (3*g3bar*mt*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (Sqrt[2]*(4*mt^2*Nc*vT - 4*mW^2*Nc*vT))) + 
   CuWDag[t, xx]*V[xx, ti]*((g3bar^2*mt*mW*(5*mt^4 - 19*mt^2*mW^2 + 20*mW^4)*
       kd[pi, ri]*Vdag[si, t])/(48*Sqrt[2]*(mt^2 - mW^2)^3) - 
     (g3bar^2*mt*mW^5*(mt^2 - 2*mW^2)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
       Vdag[si, t])/(8*Sqrt[2]*(mt^2 - mW^2)^4) + 
     (g3bar^2*mt*mW^5*(mt^2 - 2*mW^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*
       Vdag[si, t])/(8*Sqrt[2]*(mt^2 - mW^2)^4)) + 
   CHq3[t, xx]*V[xx, ti]*((g3bar^2*(-7*mt^6 + 35*mt^4*mW^2 - 42*mt^2*mW^4 + 
        8*mW^6)*kd[pi, ri]*Vdag[si, t])/(96*(mt^2 - mW^2)^3) + 
     (g3bar^2*(9*mt^4*mW^4 - 16*mt^2*mW^6 + 4*mW^8)*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(48*(mt^2 - mW^2)^4) + 
     (g3bar^2*(4*mt^8 - 16*mt^6*mW^2 + 15*mt^4*mW^4)*kd[pi, ri]*
       Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(48*(mt^2 - mW^2)^4)) + 
   V[t, ti]*((g3bar^2*(mt^6 + 11*mt^4*mW^2 - 18*mt^2*mW^4)*kd[pi, ri]*
       Vdag[si, t])/(96*(mt^2 - mW^2)^3*vT^2) + 
     (g3bar^2*(9*mt^4*mW^4 - 16*mt^2*mW^6 + 4*mW^8)*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(48*(mt^2 - mW^2)^4*vT^2) + 
     (g3bar^2*(4*mt^8 - 16*mt^6*mW^2 + 15*mt^4*mW^4)*kd[pi, ri]*
       Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(48*(mt^2 - mW^2)^4*vT^2)) + 
   CuGDag[t, xx]*V[xx, ti]*((g3bar*mt*mW^2*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
       Vdag[si, t])/(Sqrt[2]*(4*mt^2*vT - 4*mW^2*vT)) - 
     (g3bar*mt*mW^2*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (Sqrt[2]*(4*mt^2*vT - 4*mW^2*vT))) + CuWDag[t, ri]*V[pi, ti]*
    ((mW*(18*mt^4 - 55*mt^2*mW^2 + 28*mW^4 + 10*mt^2*mZ^2 - 10*mW^2*mZ^2)*
       Vdag[si, t])/(12*Sqrt[2]*(mt^3 - mt*mW^2)*vT^2) - 
     (mt*mW*(5*mt^4 - 6*mt^2*mW^2 + 4*mW^4)*(mW - mZ)*(mW + mZ)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(4*Sqrt[2]*(mt - mW)^2*(mt + mW)^2*
       (mt - mZ)*(mt + mZ)*vT^2) + 
     (mW^3*(-11*mt^4*mW^2 + 26*mt^2*mW^4 - 12*mW^6 + 
        (8*mt^4 - 23*mt^2*mW^2 + 12*mW^4)*mZ^2)*Log[\[Mu]W^2/mW^2]*
       Vdag[si, t])/(4*Sqrt[2]*mt*(mt - mW)^2*(mt + mW)^2*(mW - mZ)*(mW + mZ)*
       vT^2) + (mW*(12*mt^2*mW^4 - 4*mW^2*(5*mt^2 + 4*mW^2)*mZ^2 + 
        (5*mt^2 + 26*mW^2)*mZ^4 - 10*mZ^6)*Log[\[Mu]W^2/mZ^2]*Vdag[si, t])/
      (4*Sqrt[2]*mt*(mt - mZ)*(mt + mZ)*(-mW + mZ)*(mW + mZ)*vT^2)) + 
   CHq3[t, ri]*V[pi, ti]*
    (((9*mt^4 + 103*mt^2*mW^2 - 76*mW^4 - 22*(mt - mW)*(mt + mW)*mZ^2)*
       Vdag[si, t])/(48*(mt - mW)*(mt + mW)*vT^2) + 
     (mt^2*(-mt^6 + mt^4*(mW^2 - 4*mZ^2) + 2*mt^2*(mW^4 + 5*mW^2*mZ^2) + 
        4*(mW^6 - 3*mW^4*mZ^2))*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
      (8*(mt - mW)^2*(mt + mW)^2*(mt - mZ)*(mt + mZ)*vT^2) + 
     (mt^2*(-9*mW^6 + 6*mW^4*mZ^2 + 2*mt^4*(mW - mZ)*(mW + mZ) + 
        mt^2*(mW^4 + 2*mW^2*mZ^2))*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (8*(mt - mW)^2*(mt + mW)^2*(mW - mZ)*(mW + mZ)*vT^2) + 
     ((8*(-(mW^2*mZ) + mZ^3)^2 + mt^2*(-4*mW^4 + 10*mW^2*mZ^2 - 3*mZ^4))*
       Log[\[Mu]W^2/mZ^2]*Vdag[si, t])/(8*(mt - mZ)*(mt + mZ)*(-mW + mZ)*
       (mW + mZ)*vT^2)) + CHq1[t, ri]*V[pi, ti]*
    (-1/48*((27*mt^2 + 40*mW^2 - 22*mZ^2)*Vdag[si, t])/vT^2 + 
     (mt^2*(-5*mt^4 + 6*mt^2*mW^2 + 4*mW^4 + 2*(5*mt^2 - 6*mW^2)*mZ^2)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(8*(mt - mW)*(mt + mW)*(mt - mZ)*
       (mt + mZ)*vT^2) + (mt^2*mW^2*(-5*mW^2 + 2*mZ^2)*Log[\[Mu]W^2/mW^2]*
       Vdag[si, t])/(8*(mt - mW)*(mt + mW)*(mW - mZ)*(mW + mZ)*vT^2) + 
     ((-8*(-(mW^2*mZ) + mZ^3)^2 + mt^2*(4*mW^4 - 10*mW^2*mZ^2 + 3*mZ^4))*
       Log[\[Mu]W^2/mZ^2]*Vdag[si, t])/(8*(mt - mZ)*(mt + mZ)*(-mW + mZ)*
       (mW + mZ)*vT^2)) + CuHDag[t, ri]*V[pi, ti]*
    (((7*mH^2*mt^2 - 4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*Vdag[si, t])/
      (16*Sqrt[2]*mH^2*mt*vT) + (3*mt*(mH^4 - 2*mH^2*mW^2)*Log[\[Mu]W^2/mH^2]*
       Vdag[si, t])/(8*Sqrt[2]*(mH - mt)*(mH + mt)*(mH - mW)*(mH + mW)*vT) + 
     (mt^3*((3*(mt^2 - 2*mW^2))/((-mH^2 + mt^2)*(mt^2 - mW^2)) + (8*Nc)/mH^2)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(8*Sqrt[2]*vT) - 
     (3*(5*mH^2*mt^2*mW^4 - 4*(mH^2 + mt^2)*mW^6 + 4*mW^8)*Log[\[Mu]W^2/mW^2]*
       Vdag[si, t])/(8*Sqrt[2]*mH^2*mt*(mH - mW)*(mt - mW)*(mH + mW)*
       (mt + mW)*vT) - (3*mZ^4*Log[\[Mu]W^2/mZ^2]*Vdag[si, t])/
      (4*Sqrt[2]*mH^2*mt*vT)) + CuBDag[t, ri]*V[pi, ti]*
    (-1/48*(g1bar*(7*mt^2 - 32*mW^2 + 20*mZ^2)*Vdag[si, t])/(Sqrt[2]*mt*vT) - 
     (g1bar*(5*mt^5 - 6*mt^3*mW^2 + 4*mt*mW^4)*Log[\[Mu]W^2/mt^2]*
       Vdag[si, t])/(8*Sqrt[2]*(mt - mW)*(mt + mW)*(mt - mZ)*(mt + mZ)*vT) + 
     (3*g1bar*mt*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (8*Sqrt[2]*(mt^2 - mW^2)*(mW^2 - mZ^2)*vT) + 
     (g1bar*(2*(mW - mZ)*mZ^2*(mW + mZ)*(8*mW^2 - 5*mZ^2) + 
        mt^2*(-12*mW^4 + 20*mW^2*mZ^2 - 5*mZ^4))*Log[\[Mu]W^2/mZ^2]*
       Vdag[si, t])/(8*Sqrt[2]*mt*(mt - mZ)*(mt + mZ)*(-mW + mZ)*(mW + mZ)*
       vT)) + Cqq1[pi, t, t, ri]*((g3bar^2*kd[si, ti])/24 - 
     (g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mt^2])/24 + (mt^2*V[t, ti]*Vdag[si, t])/
      (4*vT^2)) + Cqq1[t, ri, pi, t]*((g3bar^2*kd[si, ti])/24 - 
     (g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mt^2])/24 + (mt^2*V[t, ti]*Vdag[si, t])/
      (4*vT^2)) + Cqq3[pi, t, t, ri]*((g3bar^2*kd[si, ti])/24 - 
     (g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mt^2])/24 + (mt^2*V[t, ti]*Vdag[si, t])/
      (4*vT^2)) + Cqq3[t, ri, pi, t]*((g3bar^2*kd[si, ti])/24 - 
     (g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mt^2])/24 + (mt^2*V[t, ti]*Vdag[si, t])/
      (4*vT^2)) + Cqu8[pi, ri, t, t]*
    (-1/48*(g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mt^2]) + 
     V[t, ti]*(-1/32*(mt^2*(mt^2 - 7*mW^2)*Vdag[si, t])/
         ((mt^2 - mW^2)*vT^2) + ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
         Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(16*(mt^2 - mW^2)^2*vT^2) - 
       (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(16*(mt^2 - mW^2)^2*
         vT^2))) + CuG[t, t]*((g3bar^3*vT*kd[pi, ri]*kd[si, ti])/
      (24*Sqrt[2]*mt) + V[t, ti]*
      (-1/16*(g3bar*mt*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*kd[pi, ri]*Vdag[si, t])/
         (Sqrt[2]*(mt^2 - mW^2)^2*vT) + (g3bar*mt^3*mW^2*(-2*mt^2 + mW^2)*
         kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
        (8*Sqrt[2]*(mt^2 - mW^2)^3*vT) + (g3bar*(2*mt^5*mW^2 - mt^3*mW^4)*
         kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
        (8*Sqrt[2]*(mt^2 - mW^2)^3*vT))) + 
   CuGDag[t, t]*((g3bar^3*vT*kd[pi, ri]*kd[si, ti])/(24*Sqrt[2]*mt) + 
     V[t, ti]*(-1/16*(g3bar*mt*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*kd[pi, ri]*
          Vdag[si, t])/(Sqrt[2]*(mt^2 - mW^2)^2*vT) + 
       (g3bar*mt^3*mW^2*(-2*mt^2 + mW^2)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
         Vdag[si, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3*vT) + 
       (g3bar*(2*mt^5*mW^2 - mt^3*mW^4)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*
         Vdag[si, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3*vT))) + 
   ((-1 + bEvan)*(4*mW^4 - 4*mW^2*mZ^2 + g3bar^2*mZ^2*Nc*vT^2)*CHq3[uu, ri]*
     V[pi, ti]*Vdag[si, uu])/(4*mZ^2*vT^2) + 
   (g3bar^2*CHq3[uu, t]*kd[pi, ri]*V[t, ti]*Vdag[si, uu])/12 - 
   ((-1 + bEvan)*(4*mW^4 - 4*mW^2*mZ^2 + g3bar^2*mZ^2*Nc*vT^2)*
     Cqq3[pi, vv, uu, ri]*V[vv, ti]*Vdag[si, uu])/(4*mZ^2*vT^2) - 
   ((-1 + bEvan)*(4*mW^4 - 4*mW^2*mZ^2 + g3bar^2*mZ^2*Nc*vT^2)*
     Cqq3[uu, ri, pi, vv]*V[vv, ti]*Vdag[si, uu])/(4*mZ^2*vT^2) - 
   (g3bar^2*CHq3[uu, vv]*kd[pi, ri]*V[vv, ti]*Vdag[si, uu])/6 - 
   (g3bar^2*Cqq3[t, vv, uu, t]*kd[pi, ri]*V[vv, ti]*Vdag[si, uu])/12 - 
   (g3bar^2*Cqq3[uu, t, t, vv]*kd[pi, ri]*V[vv, ti]*Vdag[si, uu])/12 + 
   (g3bar^2*Cqq3[uu, ww, ww, vv]*kd[pi, ri]*V[vv, ti]*Vdag[si, uu])/12 + 
   (g3bar^2*Cqq3[ww, vv, uu, ww]*kd[pi, ri]*V[vv, ti]*Vdag[si, uu])/12 - 
   (g3bar^2*Cqu8[ww, xx, t, t]*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*V[xx, ti]*
     Vdag[si, ww])/48 + Cqq1[t, ri, ww, t]*V[pi, ti]*
    ((mt^2*Vdag[si, ww])/(8*vT^2) - (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/
      (4*vT^2)) + Cqq1[ww, t, t, ri]*V[pi, ti]*
    ((mt^2*Vdag[si, ww])/(8*vT^2) - (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/
      (4*vT^2)) + Cqq3[t, ri, ww, t]*V[pi, ti]*
    (-1/8*(mt^2*Vdag[si, ww])/vT^2 + (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/
      (4*vT^2)) + Cqq3[ww, t, t, ri]*V[pi, ti]*
    (-1/8*(mt^2*Vdag[si, ww])/vT^2 + (mt^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/
      (4*vT^2)) + Cqq3[t, t, ww, ri]*V[pi, ti]*
    (-1/4*(mt^2*Nc*Vdag[si, ww])/vT^2 - (mt^2*Nc*Log[\[Mu]W^2/mt^2]*
       Vdag[si, ww])/(2*vT^2)) + Cqq3[ww, ri, t, t]*V[pi, ti]*
    (-1/4*(mt^2*Nc*Vdag[si, ww])/vT^2 - (mt^2*Nc*Log[\[Mu]W^2/mt^2]*
       Vdag[si, ww])/(2*vT^2)) + Cqq3[t, xx, ww, t]*V[xx, ti]*
    ((g3bar^2*kd[pi, ri]*Vdag[si, ww])/12 - 
     (g3bar^2*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/12) + 
   Cqq3[ww, t, t, xx]*V[xx, ti]*((g3bar^2*kd[pi, ri]*Vdag[si, ww])/12 - 
     (g3bar^2*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/12) + 
   Cqq1[pi, xx, ww, ri]*V[xx, ti]*(((-15 + 4*bEvan)*mW^2*Vdag[si, ww])/
      (4*vT^2) - (3*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(2*vT^2)) + 
   Cqq1[ww, ri, pi, xx]*V[xx, ti]*(((-15 + 4*bEvan)*mW^2*Vdag[si, ww])/
      (4*vT^2) - (3*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(2*vT^2)) + 
   Cqq1[pi, t, ww, ri]*V[t, ti]*
    ((-3*mt^2*mW^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(4*(mt^2 - mW^2)*vT^2) + 
     (3*mt^2*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(4*(mt^2 - mW^2)*vT^2)) + 
   Cqq1[ww, ri, pi, t]*V[t, ti]*
    ((-3*mt^2*mW^2*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(4*(mt^2 - mW^2)*vT^2) + 
     (3*mt^2*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(4*(mt^2 - mW^2)*vT^2)) + 
   Cqq3[pi, t, ww, ri]*V[t, ti]*((-3*mt^2*(mt^2 + mW^2)*Vdag[si, ww])/
      (16*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 8*mt^4*mW^2 + 10*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(8*(mt^2 - mW^2)^2*vT^2) + 
     (3*mt^2*mW^2*(-2*mt^2 + 3*mW^2)*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/
      (8*(mt^2 - mW^2)^2*vT^2)) + Cqq3[ww, ri, pi, t]*V[t, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[si, ww])/(16*(mt - mW)*(mt + mW)*vT^2) - 
     ((mt^6 - 8*mt^4*mW^2 + 10*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/
      (8*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^2*(-2*mt^2 + 3*mW^2)*
       Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(8*(mt^2 - mW^2)^2*vT^2)) + 
   CuW[ww, t]*V[t, ti]*((g3bar^2*mt*mW*(5*mt^4 - 19*mt^2*mW^2 + 20*mW^4)*
       kd[pi, ri]*Vdag[si, ww])/(48*Sqrt[2]*(mt^2 - mW^2)^3) - 
     (g3bar^2*mt*mW^5*(mt^2 - 2*mW^2)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
       Vdag[si, ww])/(8*Sqrt[2]*(mt^2 - mW^2)^4) + 
     (g3bar^2*mt*mW^5*(mt^2 - 2*mW^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*
       Vdag[si, ww])/(8*Sqrt[2]*(mt^2 - mW^2)^4)) + 
   CHq3[ww, t]*V[t, ti]*((g3bar^2*(-7*mt^6 + 35*mt^4*mW^2 - 42*mt^2*mW^4 + 
        8*mW^6)*kd[pi, ri]*Vdag[si, ww])/(96*(mt^2 - mW^2)^3) + 
     (g3bar^2*(9*mt^4*mW^4 - 16*mt^2*mW^6 + 4*mW^8)*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(48*(mt^2 - mW^2)^4) + 
     (g3bar^2*(4*mt^8 - 16*mt^6*mW^2 + 15*mt^4*mW^4)*kd[pi, ri]*
       Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(48*(mt^2 - mW^2)^4)) + 
   CuG[ww, t]*V[t, ti]*((g3bar*mt*mW^2*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
       Vdag[si, ww])/(Sqrt[2]*(4*mt^2*vT - 4*mW^2*vT)) - 
     (g3bar*mt*mW^2*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/
      (Sqrt[2]*(4*mt^2*vT - 4*mW^2*vT))) + CHq1[ww, ri]*V[pi, ti]*
    ((mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(2*vT^2) - 
     (mW^2*Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/(2*vT^2)) + 
   CHq3[ww, ri]*V[pi, ti]*
    (((-8*(21 + bEvan)*mW^4*Nc + 4*(-57 + 2*bEvan)*mW^2*mZ^2*Nc + 
        9*mZ^2*(2*mt^2*Nc^2 + (15 - 4*bEvan)*g3bar^2*vT^2))*Vdag[si, ww])/
      (72*mZ^2*Nc*vT^2) + (mt^2*Nc*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/
      (2*vT^2) + (3*(g3bar^2/Nc - (2*mW^2)/vT^2)*Log[\[Mu]W^2/mW^2]*
       Vdag[si, ww])/4 - (mW^2*(8*mW^2 + mZ^2)*Log[\[Mu]W^2/mZ^2]*
       Vdag[si, ww])/(6*mZ^2*vT^2)) + Cqq3[pi, xx, ww, ri]*V[xx, ti]*
    (((4*(21 + bEvan)*mW^4 + (129 - 8*bEvan)*mW^2*mZ^2 + 
        (-15 + 4*bEvan)*mZ^4)*Vdag[si, ww])/(36*mZ^2*vT^2) + 
     (3*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(2*vT^2) - 
     ((-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/
      (6*mZ^2*vT^2)) + Cqq3[ww, ri, pi, xx]*V[xx, ti]*
    (((4*(21 + bEvan)*mW^4 + (129 - 8*bEvan)*mW^2*mZ^2 + 
        (-15 + 4*bEvan)*mZ^4)*Vdag[si, ww])/(36*mZ^2*vT^2) + 
     (3*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(2*vT^2) - 
     ((-8*mW^4 - 2*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/
      (6*mZ^2*vT^2)) + CHq1[ww, xx]*V[xx, ti]*
    ((g3bar^2*(8*(71 - 18*bEvan)*mW^2 + (-121 + 36*bEvan)*mZ^2)*kd[pi, ri]*
       Vdag[si, ww])/(432*mZ^2) + (g3bar^2*(32*mW^2 - 11*mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/(72*mZ^2)) + 
   CHq3[ww, xx]*V[xx, ti]*
    ((g3bar^2*(8*(71 - 18*bEvan)*mW^2 + (-37 + 36*bEvan)*mZ^2)*kd[pi, ri]*
       Vdag[si, ww])/(432*mZ^2) - (g3bar^2*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*
       Vdag[si, ww])/6 + (g3bar^2*(32*mW^2 - 11*mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/(72*mZ^2)))/Pi^2


==> anc/matching/4__LLLL/LVLLdd.txt <==
(CHD*(-4*mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti])/(36*mZ^4) - 
 ((2*mW^2 + mZ^2)^2*kd[pi, ri]*kd[si, ti])/(18*mZ^4*vT^2) - 
 (CHWB*g1bar*mW*(2*mW^2 + mZ^2)*vT*kd[pi, ri]*kd[si, ti])/(9*mZ^4) - 
 ((2*mW^2 + mZ^2)*CHq1[uu, vv]*kd[si, ti]*V[vv, ri]*Vdag[pi, uu])/(6*mZ^2) - 
 ((2*mW^2 + mZ^2)*CHq3[uu, vv]*kd[si, ti]*V[vv, ri]*Vdag[pi, uu])/(6*mZ^2) - 
 ((2*mW^2 + mZ^2)*CHq1[ww, xx]*kd[pi, ri]*V[xx, ti]*Vdag[si, ww])/(6*mZ^2) - 
 ((2*mW^2 + mZ^2)*CHq3[ww, xx]*kd[pi, ri]*V[xx, ti]*Vdag[si, ww])/(6*mZ^2) + 
 (Cqq1[uu, vv, ww, xx]*V[vv, ri]*V[xx, ti]*Vdag[pi, uu]*Vdag[si, ww])/2 + 
 (Cqq1[ww, xx, uu, vv]*V[vv, ri]*V[xx, ti]*Vdag[pi, uu]*Vdag[si, ww])/2 + 
 (Cqq3[uu, vv, ww, xx]*V[vv, ri]*V[xx, ti]*Vdag[pi, uu]*Vdag[si, ww])/2 + 
 (Cqq3[ww, xx, uu, vv]*V[vv, ri]*V[xx, ti]*Vdag[pi, uu]*Vdag[si, ww])/2 + 
 ((9*g3bar^2*mH^2*mZ^2*Nc*vT^2*(5*mt^2*(4*(-121 + 36*bEvan)*mW^4 + 
         4*(-121 + 36*bEvan)*mW^2*mZ^2 + (-85 + 36*bEvan)*mZ^4) - 
       54*g3bar^2*mZ^4*vT^2)*kd[pi, ti]*kd[si, ri] + 
     (2835*mH^4*mt^2*mZ^2*(2*mW^2 + mZ^2)^2*Nc + 1620*mt^2*mZ^2*
        (2*mW^2 + mZ^2)^2*Nc*(2*mW^4 + mZ^4 - 4*mt^4*Nc) + 
       mH^2*(-1536*mW^4*(mW^2*mZ - mZ^3)^2*Nc^2 + 486*g3bar^4*mZ^6*vT^4 + 
         mt^2*((-640*(-64 + 9*bEvan)*mW^8 + 22464*mW^6*mZ^2 + 
             12*(-1069 + 360*bEvan)*mW^4*mZ^4 + 32*(-1868 + 45*bEvan)*mW^2*
              mZ^6 - 1755*mZ^8)*Nc - 45*g3bar^2*mZ^2*
            (4*(-121 + 36*bEvan)*mW^4 + 4*(-121 + 36*bEvan)*mW^2*mZ^2 + 
             (-85 + 36*bEvan)*mZ^4)*vT^2)))*kd[pi, ri]*kd[si, ti])/
    (233280*mH^2*mt^2*mZ^6*Nc*vT^4) + (mH^2*(mH^2 - 2*mZ^2)*(2*mW^2 + mZ^2)^2*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(96*(mH - mZ)*mZ^4*(mH + mZ)*
     vT^4) + CH*(-1/48*((2*mW^2 + mZ^2)^2*kd[pi, ri]*kd[si, ti])/mZ^4 - 
     ((2*mW^2 + mZ^2)^2*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (48*mZ^4)) - ((2*mW^2 + mZ^2)*(108*mt^4*mZ^2*(2*mW^2 + mZ^2) + 
      mH^2*(128*mW^6 - 2*mW^2*(27*mt^2 + 104*mW^2)*mZ^2 + 
        (-27*mt^2 + 80*mW^2)*mZ^4))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(3888*mH^2*mZ^6*vT^4) + 
   CuH[t, t]*((mt^3*(2*mW^2 + mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (72*Sqrt[2]*mH^2*mZ^4*vT) + (mt^3*(2*mW^2 + mZ^2)^2*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(72*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuHDag[t, t]*((mt^3*(2*mW^2 + mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (72*Sqrt[2]*mH^2*mZ^4*vT) + (mt^3*(2*mW^2 + mZ^2)^2*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(72*Sqrt[2]*mH^2*mZ^4*vT)) + 
   (((mW^2*(18*mW^2*mZ^2*(2*mW^2 + mZ^2)^2 + mH^2*(336*mW^6 - 196*mW^4*mZ^2 - 
           240*mW^2*mZ^4 + 19*mZ^6))*kd[pi, ri]*kd[si, ti])/(mH^2*mZ^6) + 
      (18*g3bar^2*vT^2*(-(Nc*kd[pi, ti]*kd[si, ri]) + kd[pi, ri]*kd[si, ti]))/
       Nc)*Log[\[Mu]W^2/mW^2])/(432*vT^4) + 
   ((2*mW^2 + mZ^2)^2*(99*g3bar^2*mH^2*mZ^2*(-mH^2 + mZ^2)*Nc*vT^2*kd[pi, ti]*
       kd[si, ri] + ((-162*mZ^8 + 88*mH^4*mW^2*(mW - mZ)*(mW + mZ) + 
          mH^2*(-88*mW^4*mZ^2 + 88*mW^2*mZ^4 + 243*mZ^6))*Nc + 
        99*g3bar^2*mH^2*(mH - mZ)*mZ^2*(mH + mZ)*vT^2)*kd[pi, ri]*kd[si, ti])*
     Log[\[Mu]W^2/mZ^2])/(7776*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*Nc*vT^4) + 
   CHBox*(((2*mW^2 + mZ^2)^2*(11*mH^4 - 5*mH^2*mZ^2 + 
        4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
      (288*mH^2*mZ^4*vT^2) + (mH^2*(5*mH^2 - 8*mZ^2)*(2*mW^2 + mZ^2)^2*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(144*(mH - mZ)*mZ^4*
       (mH + mZ)*vT^2) - (mt^4*(2*mW^2 + mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(18*mH^2*mZ^4*vT^2) + 
     (mW^4*(2*mW^2 + mZ^2)^2*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (12*mH^2*mZ^4*vT^2) + ((3*mH^2 - 2*mZ^2)*(2*mW^2 + mZ^2)^2*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(48*mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHW*((mW^2*(2*mW^2 + mZ^2)*(4*mH^6*(mW - mZ)*(mW + mZ) + 
        6*mH^4*mZ^2*(-mW^2 + mZ^2) + mH^2*(8*mW^6 - 4*mW^4*mZ^2 + 
          14*mW^2*mZ^4 - 9*mZ^6 - 16*mt^4*(mW - mZ)*(mW + mZ)*Nc) + 
        mZ^2*(-8*mW^6 + 4*mW^4*mZ^2 - 8*mW^2*mZ^4 + 3*mZ^6 + 
          16*mt^4*(mW - mZ)*(mW + mZ)*Nc))*kd[pi, ri]*kd[si, ti])/
      (72*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(mW - mZ)*(mW + mZ)*(2*mW^2 + mZ^2)*(mH^4 - 3*mH^2*mZ^2 + 
        3*mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (18*mZ^6*(mH^2 - mZ^2)^2*vT^2) + 
     (2*mt^4*mW^2*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^6*vT^2) + 
     (mW^4*(8*mW^6 + mZ^6)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (12*mH^2*mZ^6*vT^2) + (mW^2*(2*mW^2 + mZ^2)*(18*mW^2*mZ^4 - 9*mZ^6 + 
        9*mH^4*(2*mW^2 - mZ^2) + mH^2*(-40*mW^2*mZ^2 + 22*mZ^4))*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(72*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHB*(((-2*mW^4 + mW^2*mZ^2 + mZ^4)*(4*mH^6*mW^2 - 6*mH^4*mW^2*mZ^2 - 
        mZ^2*(8*mW^6 + mZ^6 + 2*mW^2*(3*mZ^4 - 8*mt^4*Nc)) + 
        mH^2*(8*mW^6 + mZ^6 + 4*mW^2*(3*mZ^4 - 4*mt^4*Nc)))*kd[pi, ri]*
       kd[si, ti])/(72*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) - 
     (mH^2*mW^2*(mW - mZ)*(mW + mZ)*(2*mW^2 + mZ^2)*(mH^4 - 3*mH^2*mZ^2 + 
        3*mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (18*mZ^6*(mH^2 - mZ^2)^2*vT^2) + (2*mt^4*mW^2*(mW - mZ)*(mW + mZ)*
       (2*mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (9*mH^2*mZ^6*vT^2) + (mW^6*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^6*vT^2) + 
     ((-2*mW^4 + mW^2*mZ^2 + mZ^4)*(3*mH^4*(6*mW^2 + mZ^2) - 
        2*mH^2*(20*mW^2*mZ^2 + 3*mZ^4) + 3*(6*mW^2*mZ^4 + mZ^6))*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(72*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHq1[t, vv]*V[vv, ri]*((mt^2*(mt^2 + mW^2)*(2*mW^2 + mZ^2)*kd[si, ti]*
       Vdag[pi, t])/(128*(mt - mW)*(mt + mW)*mZ^2*vT^2) + 
     (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*(2*mW^2 + mZ^2)*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(192*(mt^2 - mW^2)^2*mZ^2*vT^2) - 
     (mt^2*mW^4*(2*mW^2 + mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
      (64*(mt^2 - mW^2)^2*mZ^2*vT^2)) + CuBDag[t, vv]*V[vv, ri]*
    (-1/24*(g1bar*mt*mW^4*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
       (Sqrt[2]*(mt^2 - mW^2)*mZ^2*vT) + 
     (g1bar*mt*mW^4*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
      (24*Sqrt[2]*(mt^2 - mW^2)*mZ^2*vT)) + CHq1[uu, t]*V[t, ri]*
    ((mt^2*(mt^2 + mW^2)*(2*mW^2 + mZ^2)*kd[si, ti]*Vdag[pi, uu])/
      (128*(mt - mW)*(mt + mW)*mZ^2*vT^2) + 
     (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*(2*mW^2 + mZ^2)*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/(192*(mt^2 - mW^2)^2*mZ^2*vT^2) - 
     (mt^2*mW^4*(2*mW^2 + mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/
      (64*(mt^2 - mW^2)^2*mZ^2*vT^2)) + CuB[uu, t]*V[t, ri]*
    (-1/24*(g1bar*mt*mW^4*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/
       (Sqrt[2]*(mt^2 - mW^2)*mZ^2*vT) + 
     (g1bar*mt*mW^4*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/
      (24*Sqrt[2]*(mt^2 - mW^2)*mZ^2*vT)) + CHq1[uu, xx]*V[xx, ti]*
    (((-121 + 36*bEvan)*g3bar^2*(2*mW^2 + mZ^2)*kd[si, ri]*Vdag[pi, uu])/
      (1728*mZ^2) - (11*g3bar^2*(2*mW^2 + mZ^2)*kd[si, ri]*Log[\[Mu]W^2/mZ^2]*
       Vdag[pi, uu])/(288*mZ^2)) + CHq3[uu, xx]*V[xx, ti]*
    ((g3bar^2*((-242 + 72*bEvan)*mW^2 + (-37 + 36*bEvan)*mZ^2)*kd[si, ri]*
       Vdag[pi, uu])/(1728*mZ^2) - (g3bar^2*kd[si, ri]*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, uu])/24 - (11*g3bar^2*(2*mW^2 + mZ^2)*kd[si, ri]*
       Log[\[Mu]W^2/mZ^2]*Vdag[pi, uu])/(288*mZ^2)) + 
   CuG[uu, t]*(V[t, ti]*((g3bar*mt*mW^2*kd[si, ri]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, uu])/(Sqrt[2]*(16*mt^2*vT - 16*mW^2*vT)) - 
       (g3bar*mt*mW^2*kd[si, ri]*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/
        (Sqrt[2]*(16*mt^2*vT - 16*mW^2*vT))) + 
     V[t, ri]*(-((g3bar*mt*mW^2*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/
         (Sqrt[2]*(16*mt^2*Nc*vT - 16*mW^2*Nc*vT))) + 
       (g3bar*mt*mW^2*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/
        (Sqrt[2]*(16*mt^2*Nc*vT - 16*mW^2*Nc*vT)))) + 
   CHq1[t, xx]*V[xx, ti]*((mt^2*(mt^2 + mW^2)*(2*mW^2 + mZ^2)*kd[pi, ri]*
       Vdag[si, t])/(128*(mt - mW)*(mt + mW)*mZ^2*vT^2) + 
     (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*(2*mW^2 + mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(192*(mt^2 - mW^2)^2*mZ^2*vT^2) - 
     (mt^2*mW^4*(2*mW^2 + mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (64*(mt^2 - mW^2)^2*mZ^2*vT^2)) + CuBDag[t, xx]*V[xx, ti]*
    (-1/24*(g1bar*mt*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
       (Sqrt[2]*(mt^2 - mW^2)*mZ^2*vT) + 
     (g1bar*mt*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (24*Sqrt[2]*(mt^2 - mW^2)*mZ^2*vT)) + 
   CHq1[t, t]*(-1/648*((2*mW^2 + mZ^2)*(-8*mW^4 + 8*mW^2*mZ^2 + 
         9*mt^2*(2*mW^2 + mZ^2))*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
       (mZ^4*vT^2) - (mt^2*(2*mW^2 + mZ^2)*kd[si, ti]*V[t, ri]*Vdag[pi, t])/
      (48*mZ^2*vT^2) - (mt^2*(2*mW^2 + mZ^2)*kd[pi, ri]*V[t, ti]*Vdag[si, t])/
      (48*mZ^2*vT^2)) + CHq3[t, t]*
    (((2*mW^2 + mZ^2)*(-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(648*mZ^4*vT^2) + 
     (mt^2*(2*mW^2 + mZ^2)*kd[si, ti]*V[t, ri]*Vdag[pi, t])/(48*mZ^2*vT^2) + 
     (mt^2*(2*mW^2 + mZ^2)*kd[pi, ri]*V[t, ti]*Vdag[si, t])/(48*mZ^2*vT^2)) + 
   Cqq1[t, xx, uu, vv]*V[vv, ri]*V[xx, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, uu]*Vdag[si, t])/
      (128*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu]*Vdag[si, t])/(64*(mt^2 - mW^2)^2*
       vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu]*Vdag[si, t])/
      (64*(mt^2 - mW^2)^2*vT^2)) + Cqq1[uu, vv, t, xx]*V[vv, ri]*V[xx, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, uu]*Vdag[si, t])/
      (128*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu]*Vdag[si, t])/(64*(mt^2 - mW^2)^2*
       vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu]*Vdag[si, t])/
      (64*(mt^2 - mW^2)^2*vT^2)) + Cqq3[t, xx, uu, vv]*V[vv, ri]*V[xx, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, uu]*Vdag[si, t])/
      (128*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu]*Vdag[si, t])/(64*(mt^2 - mW^2)^2*
       vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu]*Vdag[si, t])/
      (64*(mt^2 - mW^2)^2*vT^2)) + Cqq3[uu, vv, t, xx]*V[vv, ri]*V[xx, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, uu]*Vdag[si, t])/
      (128*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu]*Vdag[si, t])/(64*(mt^2 - mW^2)^2*
       vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu]*Vdag[si, t])/
      (64*(mt^2 - mW^2)^2*vT^2)) + Cqq3[t, t, uu, vv]*
    (-1/432*((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*kd[si, ti]*
        Log[\[Mu]W^2/mt^2]*V[vv, ri]*Vdag[pi, uu])/(mZ^2*vT^2) - 
     (mt^2*V[t, ti]*V[vv, ri]*Vdag[pi, uu]*Vdag[si, t])/(16*vT^2)) + 
   Cqq3[uu, vv, t, t]*
    (-1/432*((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*kd[si, ti]*
        Log[\[Mu]W^2/mt^2]*V[vv, ri]*Vdag[pi, uu])/(mZ^2*vT^2) - 
     (mt^2*V[t, ti]*V[vv, ri]*Vdag[pi, uu]*Vdag[si, t])/(16*vT^2)) + 
   Cqq1[t, t, uu, vv]*(((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
       kd[si, ti]*Log[\[Mu]W^2/mt^2]*V[vv, ri]*Vdag[pi, uu])/
      (432*mZ^2*vT^2) + (mt^2*V[t, ti]*V[vv, ri]*Vdag[pi, uu]*Vdag[si, t])/
      (16*vT^2)) + Cqq1[uu, vv, t, t]*
    (((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*V[vv, ri]*Vdag[pi, uu])/(432*mZ^2*vT^2) + 
     (mt^2*V[t, ti]*V[vv, ri]*Vdag[pi, uu]*Vdag[si, t])/(16*vT^2)) + 
   Cqq3[t, xx, uu, t]*(V[xx, ti]*((g3bar^2*kd[si, ri]*Vdag[pi, uu])/48 - 
       (g3bar^2*kd[si, ri]*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/48) + 
     (mt^2*V[t, ri]*V[xx, ti]*Vdag[pi, uu]*Vdag[si, t])/(8*vT^2)) + 
   Cqq3[uu, t, t, xx]*(V[xx, ti]*((g3bar^2*kd[si, ri]*Vdag[pi, uu])/48 - 
       (g3bar^2*kd[si, ri]*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/48) + 
     (mt^2*V[t, ri]*V[xx, ti]*Vdag[pi, uu]*Vdag[si, t])/(8*vT^2)) + 
   CuGDag[t, xx]*V[xx, ti]*((g3bar*mt*mW^2*Log[\[Mu]W^2/mt^2]*
       (Nc*kd[si, ri]*Vdag[pi, t] - kd[pi, ri]*Vdag[si, t]))/
      (16*Sqrt[2]*(mt^2 - mW^2)*Nc*vT) - (g3bar*mt*mW^2*Log[\[Mu]W^2/mW^2]*
       (Nc*kd[si, ri]*Vdag[pi, t] - kd[pi, ri]*Vdag[si, t]))/
      (16*Sqrt[2]*(mt^2 - mW^2)*Nc*vT)) + 
   V[t, ti]*((Log[\[Mu]W^2/mt^2]*(9*g3bar^2*mW^4*(9*mt^4 - 16*mt^2*mW^2 + 
          4*mW^4)*mZ^2*Nc*vT^2*kd[si, ri]*Vdag[pi, t] + 
        mW^2*(8*mW^2*(-24*mt^8 + 6*mt^6*mW^2 + 63*mt^4*mW^4 - 50*mt^2*mW^6 + 
            8*mW^8)*Nc - 4*(33*mt^8 - 150*mt^6*mW^2 + 207*mt^4*mW^4 - 
            100*mt^2*mW^6 + 16*mW^8)*mZ^2*Nc - 9*g3bar^2*mW^2*
           (9*mt^4 - 16*mt^2*mW^2 + 4*mW^4)*mZ^2*vT^2)*kd[pi, ri]*
         Vdag[si, t]))/(1728*(mt^2 - mW^2)^4*mZ^2*Nc*vT^4) + 
     (Log[\[Mu]W^2/mW^2]*(9*g3bar^2*mt^4*(4*mt^4 - 16*mt^2*mW^2 + 15*mW^4)*
         mZ^2*Nc*vT^2*kd[si, ri]*Vdag[pi, t] + 
        mt^2*(4*mW^2*(64*mt^6*mW^2 - 76*mt^4*mW^4 - 30*mt^2*mW^6 + 36*mW^8 + 
            (17*mt^6 - 86*mt^4*mW^2 + 111*mt^2*mW^4 - 36*mW^6)*mZ^2)*Nc - 
          9*g3bar^2*mt^2*(4*mt^4 - 16*mt^2*mW^2 + 15*mW^4)*mZ^2*vT^2)*
         kd[pi, ri]*Vdag[si, t]))/(1728*(mt^2 - mW^2)^4*mZ^2*Nc*vT^4) + 
     (9*g3bar^2*(mt^6 + 11*mt^4*mW^2 - 18*mt^2*mW^4)*mZ^2*Nc*vT^2*kd[si, ri]*
        Vdag[pi, t] + (72*mt^8*(2*mW^2 + mZ^2)*Nc + 
         mt^4*mW^2*(2072*mW^4*Nc - 128*mW^2*mZ^2*Nc - 99*g3bar^2*mZ^2*vT^2) + 
         mt^6*(-1304*mW^4*Nc + 8*mW^2*mZ^2*Nc - 9*g3bar^2*mZ^2*vT^2) + 
         6*mt^2*mW^4*(-144*mW^4*Nc + 27*g3bar^2*mZ^2*vT^2))*kd[pi, ri]*
        Vdag[si, t])/(3456*(mt - mW)^3*(mt + mW)^3*mZ^2*Nc*vT^4)) + 
   CuGDag[t, vv]*V[vv, ri]*((g3bar*mt*mW^2*Log[\[Mu]W^2/mW^2]*
       (kd[si, ti]*Vdag[pi, t] - Nc*kd[pi, ti]*Vdag[si, t]))/
      (16*Sqrt[2]*(mt^2 - mW^2)*Nc*vT) + (g3bar*mt*mW^2*Log[\[Mu]W^2/mt^2]*
       (-(kd[si, ti]*Vdag[pi, t]) + Nc*kd[pi, ti]*Vdag[si, t]))/
      (16*Sqrt[2]*(mt^2 - mW^2)*Nc*vT)) + 
   CW*((mW^3*(mW - mZ)*(mW + mZ)*(2*mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti])/
      (6*mZ^4*vT^3) + (mW^3*(24*mW^6 - 14*mW^4*mZ^2 - 11*mW^2*mZ^4 + mZ^6)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(6*mZ^6*vT^3) + 
     V[t, ri]*(-1/8*(mt^2*mW^3*(3*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
          Vdag[pi, t])/((mt^2 - mW^2)^2*mZ^2*vT^3) + 
       (mt^6*mW^3*(-mW^2 + mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
        (4*(mt^2 - mW^2)^3*mZ^2*vT^3) + (mt^6*mW^3*(mW - mZ)*(mW + mZ)*
         kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(4*(mt^2 - mW^2)^3*mZ^2*
         vT^3)) + V[t, ti]*(-1/8*(mt^2*mW^3*(3*mt^2 - mW^2)*(mW - mZ)*
          (mW + mZ)*kd[pi, ri]*Vdag[si, t])/((mt^2 - mW^2)^2*mZ^2*vT^3) + 
       (mt^6*mW^3*(-mW^2 + mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
        (4*(mt^2 - mW^2)^3*mZ^2*vT^3) + (mt^6*mW^3*(mW - mZ)*(mW + mZ)*
         kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(4*(mt^2 - mW^2)^3*mZ^2*
         vT^3))) + CuW[t, t]*((Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*
       kd[si, ti])/(81*mt*mZ^4*vT^2) + (mt*mW*(mW - mZ)*(mW + mZ)*
       (16*mW^2 - 5*mZ^2)*(2*mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(108*Sqrt[2]*mZ^6*vT^2) + 
     V[t, ri]*(-1/48*(mt*mW*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*(mW - mZ)*(mW + mZ)*
          kd[si, ti]*Vdag[pi, t])/(Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT^2) - 
       (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(24*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2) + (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(24*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2)) + V[t, ti]*(-1/48*(mt*mW*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*
          (mW - mZ)*(mW + mZ)*kd[pi, ri]*Vdag[si, t])/
         (Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT^2) - 
       (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
         Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(24*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2) + (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
         Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(24*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2))) + CuWDag[t, t]*((Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*
       kd[si, ti])/(81*mt*mZ^4*vT^2) + (mt*mW*(mW - mZ)*(mW + mZ)*
       (16*mW^2 - 5*mZ^2)*(2*mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(108*Sqrt[2]*mZ^6*vT^2) + 
     V[t, ri]*(-1/48*(mt*mW*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*(mW - mZ)*(mW + mZ)*
          kd[si, ti]*Vdag[pi, t])/(Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT^2) - 
       (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(24*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2) + (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(24*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2)) + V[t, ti]*(-1/48*(mt*mW*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*
          (mW - mZ)*(mW + mZ)*kd[pi, ri]*Vdag[si, t])/
         (Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT^2) - 
       (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
         Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(24*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2) + (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
         Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(24*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2))) + CHu[t, t]*
    (((2*mW^2 + mZ^2)*(8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 + mZ^2))*
       Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(648*mZ^4*vT^2) + 
     V[t, ri]*((mt^2*(mt^2 - 7*mW^2)*(2*mW^2 + mZ^2)*kd[si, ti]*Vdag[pi, t])/
        (192*(mt - mW)*(mt + mW)*mZ^2*vT^2) - 
       (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*(2*mW^2 + mZ^2)*kd[si, ti]*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(96*(mt^2 - mW^2)^2*mZ^2*vT^2) + 
       (mt^2*mW^4*(2*mW^2 + mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
        (32*(mt^2 - mW^2)^2*mZ^2*vT^2)) + 
     V[t, ti]*((mt^2*(mt^2 - 7*mW^2)*(2*mW^2 + mZ^2)*kd[pi, ri]*Vdag[si, t])/
        (192*(mt - mW)*(mt + mW)*mZ^2*vT^2) - 
       (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*(2*mW^2 + mZ^2)*kd[pi, ri]*
         Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(96*(mt^2 - mW^2)^2*mZ^2*vT^2) + 
       (mt^2*mW^4*(2*mW^2 + mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
        (32*(mt^2 - mW^2)^2*mZ^2*vT^2))) + 
   CHD*(-1/466560*(45*(-121 + 36*bEvan)*g3bar^2*mZ^2*(-4*mW^4 + mZ^4)*
         kd[pi, ti]*kd[si, ri] + ((1620*mH^4*mt^2*mZ^2*(2*mW^2 + mZ^2)*
            (mW^2 + 4*mZ^2)*Nc - 3240*mt^2*mZ^2*Nc*(4*mW^8 + 2*mW^2*mZ^6 + 
             2*mt^4*mZ^4*Nc + mW^4*(3*mZ^4 - 8*mt^4*Nc)) + 
           mH^2*(3072*mW^6*(mW - mZ)*mZ^2*(mW + mZ)*Nc^2 + 
             mt^2*(4*(320*(-64 + 9*bEvan)*mW^8 - 11232*mW^6*mZ^2 + 
                 1062*mW^4*mZ^4 + 5*(271 + 72*bEvan)*mW^2*mZ^6 + 135*mZ^8)*
                Nc - 45*(-121 + 36*bEvan)*g3bar^2*mZ^2*(-4*mW^4 + mZ^4)*
                vT^2)))*kd[pi, ri]*kd[si, ti])/(mH^2*mt^2*Nc*vT^2))/mZ^6 - 
     (mH^2*(2*mW^2 + mZ^2)*(mH^2*mW^2 + 2*(mH^2 + mW^2)*mZ^2 - 2*mZ^4)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(144*(mH - mZ)*mZ^4*
       (mH + mZ)*vT^2) + ((54*mt^4*mZ^2*(-4*mW^4 + mZ^4) + 
        mH^2*(-256*mW^8 + 144*mW^6*mZ^2 - 27*mt^2*mZ^6 + 
          mW^2*(-54*mt^2*mZ^4 + 40*mZ^6)))*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3888*mH^2*mZ^6*vT^2) + 
     (mW^4*(36*mW^4*mZ^2 - 9*mZ^6 + 4*mH^2*(84*mW^4 - 28*mW^2*mZ^2 - 9*mZ^4))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(432*mH^2*mZ^6*vT^2) + 
     ((99*g3bar^2*mZ^2*(-4*mW^4 + mZ^4)*kd[pi, ti]*kd[si, ri] + 
        ((-99*g3bar^2*mZ^2*(-4*mW^4 + mZ^4))/Nc + 
          (4*mW^2*(-162*mZ^8*(2*mW^2 + mZ^2) + 22*mH^4*(8*mW^6 + mZ^6) + 
             mH^2*(-176*mW^6*mZ^2 + 486*mW^2*mZ^6 + 221*mZ^8)))/
           (mH^2*(mH - mZ)*(mH + mZ)*vT^2))*kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mZ^2])/(15552*mZ^6) + 
     V[t, ri]*(((2*mW^2*(27*mt^8 - 245*mt^6*mW^2 + 383*mt^4*mW^4 - 
            153*mt^2*mW^6) - 9*mt^2*(mt^2 - 7*mW^2)*(mt^2 - mW^2)^2*mZ^2)*
         kd[si, ti]*Vdag[pi, t])/(3456*(mt^2 - mW^2)^3*mZ^2*vT^2) + 
       ((2*mW^2*(9*mt^10 - 84*mt^8*mW^2 + 93*mt^6*mW^4 + 36*mt^4*mW^6 - 
            64*mt^2*mW^8 + 16*mW^10) + 9*mt^2*(mt^2 - mW^2)^2*
           (mt^4 - 2*mt^2*mW^2 + 4*mW^4)*mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, t])/(1728*(mt^2 - mW^2)^4*mZ^2*vT^2) + 
       (mt^2*mW^4*(2*(64*mt^6 - 103*mt^4*mW^2 + 24*mt^2*mW^4 + 9*mW^6) - 
          27*(mt^2 - mW^2)^2*mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
        (1728*(mt^2 - mW^2)^4*mZ^2*vT^2)) + 
     V[t, ti]*(((2*mW^2*(27*mt^8 - 245*mt^6*mW^2 + 383*mt^4*mW^4 - 
            153*mt^2*mW^6) - 9*mt^2*(mt^2 - 7*mW^2)*(mt^2 - mW^2)^2*mZ^2)*
         kd[pi, ri]*Vdag[si, t])/(3456*(mt^2 - mW^2)^3*mZ^2*vT^2) + 
       ((2*mW^2*(9*mt^10 - 84*mt^8*mW^2 + 93*mt^6*mW^4 + 36*mt^4*mW^6 - 
            64*mt^2*mW^8 + 16*mW^10) + 9*mt^2*(mt^2 - mW^2)^2*
           (mt^4 - 2*mt^2*mW^2 + 4*mW^4)*mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
         Vdag[si, t])/(1728*(mt^2 - mW^2)^4*mZ^2*vT^2) + 
       (mt^2*mW^4*(2*(64*mt^6 - 103*mt^4*mW^2 + 24*mt^2*mW^4 + 9*mW^6) - 
          27*(mt^2 - mW^2)^2*mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
        (1728*(mt^2 - mW^2)^4*mZ^2*vT^2))) + 
   CuB[t, t]*((g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
      (81*Sqrt[2]*mt*mZ^4*vT) + (g1bar*mt*(-32*mW^6 + 10*mW^4*mZ^2 + 
        13*mW^2*mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (216*Sqrt[2]*mZ^6*vT) + V[t, ri]*
      ((g1bar*mt*mW^2*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*kd[si, ti]*Vdag[pi, t])/
        (96*Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT) + 
       (g1bar*(2*mt^5*mW^4 - mt^3*mW^6)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, t])/(48*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT) + 
       (g1bar*mt^3*mW^4*(-2*mt^2 + mW^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
         Vdag[pi, t])/(48*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT)) + 
     V[t, ti]*((g1bar*mt*mW^2*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*kd[pi, ri]*
         Vdag[si, t])/(96*Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT) + 
       (g1bar*(2*mt^5*mW^4 - mt^3*mW^6)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
         Vdag[si, t])/(48*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT) + 
       (g1bar*mt^3*mW^4*(-2*mt^2 + mW^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*
         Vdag[si, t])/(48*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT))) + 
   CuBDag[t, t]*((g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
      (81*Sqrt[2]*mt*mZ^4*vT) + (g1bar*mt*(-32*mW^6 + 10*mW^4*mZ^2 + 
        13*mW^2*mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (216*Sqrt[2]*mZ^6*vT) + V[t, ri]*
      ((g1bar*mt*mW^2*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*kd[si, ti]*Vdag[pi, t])/
        (96*Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT) + 
       (g1bar*(2*mt^5*mW^4 - mt^3*mW^6)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, t])/(48*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT) + 
       (g1bar*mt^3*mW^4*(-2*mt^2 + mW^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
         Vdag[pi, t])/(48*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT)) + 
     V[t, ti]*((g1bar*mt*mW^2*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*kd[pi, ri]*
         Vdag[si, t])/(96*Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT) + 
       (g1bar*(2*mt^5*mW^4 - mt^3*mW^6)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
         Vdag[si, t])/(48*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT) + 
       (g1bar*mt^3*mW^4*(-2*mt^2 + mW^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*
         Vdag[si, t])/(48*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT))) + 
   CHWB*((g1bar*mW*(45*(-121 + 36*bEvan)*g3bar^2*mZ^2*(2*mW^2 + mZ^2)*vT^2*
         kd[pi, ti]*kd[si, ri] + ((405*mH^6*mt^2*(2*mW^2 + mZ^2)*
            (8*mW^2 + 3*mZ^2)*Nc - 810*mt^2*mZ^2*(2*mW^2 + mZ^2)*Nc*
            (8*mW^6 + mZ^6 + 2*mW^2*(3*mZ^4 - 8*mt^4*Nc)) + 
           mH^2*(Nc*(mt^2*(12960*mW^8 + 80*(-593 + 72*bEvan)*mW^6*mZ^2 + 
                 16*(-289 + 90*bEvan)*mW^4*mZ^4 + 2*(5647 - 360*bEvan)*mW^2*
                  mZ^6 - 135*mZ^8) + 1536*mW^4*(mW - mZ)*mZ^4*(mW + mZ)*Nc - 
               12960*mt^6*mW^2*(2*mW^2 + mZ^2)*Nc) + 45*(-121 + 36*bEvan)*
              g3bar^2*mt^2*mZ^4*(2*mW^2 + mZ^2)*vT^2) + 
           mH^4*(-1536*mW^4*(mW - mZ)*mZ^2*(mW + mZ)*Nc^2 + 
             mt^2*(-2*(80*(-337 + 36*bEvan)*mW^6 + 4*(-1793 + 180*bEvan)*mW^4*
                  mZ^2 + 2*(2621 - 180*bEvan)*mW^2*mZ^4 + 945*mZ^6)*Nc - 45*
                (-121 + 36*bEvan)*g3bar^2*mZ^2*(2*mW^2 + mZ^2)*vT^2)))*
          kd[pi, ri]*kd[si, ti])/(mH^2*mt^2*(mH - mZ)*(mH + mZ)*Nc)))/
      (116640*mZ^6*vT) + (g1bar*mH^2*mW*(2*mW^2 + mZ^2)*
       (12*mW^2*mZ^4 + mH^4*(4*mW^2 + mZ^2) - 3*mH^2*(4*mW^2*mZ^2 + mZ^4))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(144*mZ^6*(mH^2 - mZ^2)^2*
       vT) + (g1bar*(-216*mt^4*mW^3*(2*mW^2 + mZ^2) + 27*mH^2*mt^2*mW*mZ^2*
         (2*mW^2 + mZ^2) + 8*mH^2*mW^3*(-32*mW^4 + 19*mW^2*mZ^2 + 4*mZ^4))*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(1944*mH^2*mZ^6*vT) + 
     (g1bar*(36*mW^7*(2*mW^2 + mZ^2) + 11*mH^2*(24*mW^7 - 6*mW^5*mZ^2 - 
          5*mW^3*mZ^4))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (216*mH^2*mZ^6*vT) + (g1bar*mW*(2*mW^2 + mZ^2)*
       (-99*g3bar^2*mH^2*mZ^2*(mH^2 - mZ^2)^2*Nc*vT^2*kd[pi, ti]*kd[si, ri] + 
        ((81*mZ^8*(6*mW^2 + mZ^2) + 44*mH^6*(4*mW^4 - mW^2*mZ^2) + 
            mH^4*(-352*mW^4*mZ^2 + 574*mW^2*mZ^4 + 162*mZ^6) + 
            mH^2*(176*mW^4*mZ^4 - 1124*mW^2*mZ^6 - 189*mZ^8))*Nc + 
          99*g3bar^2*mZ^2*(mH^3 - mH*mZ^2)^2*vT^2)*kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mZ^2])/(3888*mZ^6*(mH^3 - mH*mZ^2)^2*Nc*vT) + 
     V[t, ri]*((g1bar*(9*mt^8*mW - 100*mt^6*mW^3 + 178*mt^4*mW^5 - 
          81*mt^2*mW^7)*kd[si, ti]*Vdag[pi, t])/(432*(mt^2 - mW^2)^3*mZ^2*
         vT) + (g1bar*mW^3*(-39*mt^8 + 30*mt^6*mW^2 + 81*mt^4*mW^4 - 
          82*mt^2*mW^6 + 16*mW^8)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
        (432*(mt^2 - mW^2)^4*mZ^2*vT) + 
       (g1bar*(55*mt^8*mW^3 - 94*mt^6*mW^5 + 15*mt^4*mW^7 + 18*mt^2*mW^9)*
         kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(432*(mt^2 - mW^2)^4*mZ^2*
         vT)) + V[t, ti]*((g1bar*(9*mt^8*mW - 100*mt^6*mW^3 + 178*mt^4*mW^5 - 
          81*mt^2*mW^7)*kd[pi, ri]*Vdag[si, t])/(432*(mt^2 - mW^2)^3*mZ^2*
         vT) + (g1bar*mW^3*(-39*mt^8 + 30*mt^6*mW^2 + 81*mt^4*mW^4 - 
          82*mt^2*mW^6 + 16*mW^8)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
        (432*(mt^2 - mW^2)^4*mZ^2*vT) + 
       (g1bar*(55*mt^8*mW^3 - 94*mt^6*mW^5 + 15*mt^4*mW^7 + 18*mt^2*mW^9)*
         kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(432*(mt^2 - mW^2)^4*mZ^2*
         vT))) + V[t, ri]*
    ((Log[\[Mu]W^2/mt^2]*(mW^2*(8*mW^2*(-24*mt^8 + 6*mt^6*mW^2 + 
            63*mt^4*mW^4 - 50*mt^2*mW^6 + 8*mW^8)*Nc - 
          4*(33*mt^8 - 150*mt^6*mW^2 + 207*mt^4*mW^4 - 100*mt^2*mW^6 + 
            16*mW^8)*mZ^2*Nc - 9*g3bar^2*mW^2*(9*mt^4 - 16*mt^2*mW^2 + 
            4*mW^4)*mZ^2*vT^2)*kd[si, ti]*Vdag[pi, t] + 
        9*g3bar^2*mW^4*(9*mt^4 - 16*mt^2*mW^2 + 4*mW^4)*mZ^2*Nc*vT^2*
         kd[pi, ti]*Vdag[si, t]))/(1728*(mt^2 - mW^2)^4*mZ^2*Nc*vT^4) + 
     (Log[\[Mu]W^2/mW^2]*(mt^2*(4*mW^2*(64*mt^6*mW^2 - 76*mt^4*mW^4 - 
            30*mt^2*mW^6 + 36*mW^8 + (17*mt^6 - 86*mt^4*mW^2 + 
              111*mt^2*mW^4 - 36*mW^6)*mZ^2)*Nc - 9*g3bar^2*mt^2*
           (4*mt^4 - 16*mt^2*mW^2 + 15*mW^4)*mZ^2*vT^2)*kd[si, ti]*
         Vdag[pi, t] + 9*g3bar^2*mt^4*(4*mt^4 - 16*mt^2*mW^2 + 15*mW^4)*mZ^2*
         Nc*vT^2*kd[pi, ti]*Vdag[si, t]))/(1728*(mt^2 - mW^2)^4*mZ^2*Nc*
       vT^4) + ((72*mt^8*(2*mW^2 + mZ^2)*Nc + mt^4*mW^2*(2072*mW^4*Nc - 
           128*mW^2*mZ^2*Nc - 99*g3bar^2*mZ^2*vT^2) + 
         mt^6*(-1304*mW^4*Nc + 8*mW^2*mZ^2*Nc - 9*g3bar^2*mZ^2*vT^2) + 
         6*mt^2*mW^4*(-144*mW^4*Nc + 27*g3bar^2*mZ^2*vT^2))*kd[si, ti]*
        Vdag[pi, t] + 9*g3bar^2*(mt^6 + 11*mt^4*mW^2 - 18*mt^2*mW^4)*mZ^2*Nc*
        vT^2*kd[pi, ti]*Vdag[si, t])/(3456*(mt - mW)^3*(mt + mW)^3*mZ^2*Nc*
       vT^4) + V[t, ti]*(-1/32*(mt^2*(mt^4 - 11*mt^2*mW^2 + 4*mW^4)*
          Vdag[pi, t]*Vdag[si, t])/((mt^2 - mW^2)^2*vT^4) + 
       (3*mt^6*mW^2*Log[\[Mu]W^2/mt^2]*Vdag[pi, t]*Vdag[si, t])/
        (16*(mt^2 - mW^2)^3*vT^4) - (3*mt^6*mW^2*Log[\[Mu]W^2/mW^2]*
         Vdag[pi, t]*Vdag[si, t])/(16*(mt^2 - mW^2)^3*vT^4))) + 
   Cqu1[uu, vv, t, t]*
    (-1/432*((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
        kd[si, ti]*Log[\[Mu]W^2/mt^2]*V[vv, ri]*Vdag[pi, uu])/(mZ^2*vT^2) + 
     V[t, ti]*V[vv, ri]*(-1/64*(mt^2*(mt^2 - 7*mW^2)*Vdag[pi, uu]*
          Vdag[si, t])/((mt^2 - mW^2)*vT^2) + 
       ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu]*
         Vdag[si, t])/(32*(mt^2 - mW^2)^2*vT^2) - 
       (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu]*Vdag[si, t])/
        (32*(mt^2 - mW^2)^2*vT^2))) + Cqu8[uu, xx, t, t]*
    (-1/192*(g3bar^2*kd[si, ri]*Log[\[Mu]W^2/mt^2]*V[xx, ti]*Vdag[pi, uu]) + 
     V[t, ri]*V[xx, ti]*(-1/128*(mt^2*(mt^2 - 7*mW^2)*Vdag[pi, uu]*
          Vdag[si, t])/((mt^2 - mW^2)*vT^2) + 
       ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu]*
         Vdag[si, t])/(64*(mt^2 - mW^2)^2*vT^2) - 
       (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu]*Vdag[si, t])/
        (64*(mt^2 - mW^2)^2*vT^2))) + CHq1[uu, vv]*
    (V[vv, ri]*(((-4*(4*(-229 + 36*bEvan)*mW^6 + 2*(67 - 36*bEvan)*mW^4*
             mZ^2 + 8*(10 - 9*bEvan)*mW^2*mZ^4 - 27*mZ^6)*Nc - 
          9*(-121 + 36*bEvan)*g3bar^2*mZ^2*(2*mW^2 + mZ^2)*vT^2)*kd[si, ti]*
         Vdag[pi, uu])/(15552*mZ^4*Nc*vT^2) + 
       ((-64*mW^6 + 104*mW^4*mZ^2 + 27*mt^2*mZ^4 + 
          mW^2*(54*mt^2*mZ^2 - 40*mZ^4))*Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, uu])/(1296*mZ^4*vT^2) + (7*mW^4*(mW - mZ)*(mW + mZ)*
         kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/(12*mZ^4*vT^2) + 
       (11*(2*mW^2 + mZ^2)*(8*mW^4*Nc - 8*mW^2*mZ^2*Nc + 9*g3bar^2*mZ^2*vT^2)*
         kd[si, ti]*Log[\[Mu]W^2/mZ^2]*Vdag[pi, uu])/(2592*mZ^4*Nc*vT^2)) + 
     V[t, ti]*V[vv, ri]*((mt^2*(mt^2 - 7*mW^2)*Vdag[pi, uu]*Vdag[si, t])/
        (64*(mt^2 - mW^2)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, uu]*Vdag[si, t])/(32*(mt^2 - mW^2)^2*
         vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu]*Vdag[si, t])/
        (32*(mt^2 - mW^2)^2*vT^2))) + Cqu8[uu, vv, t, t]*
    ((g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mt^2]*V[vv, ri]*Vdag[pi, uu])/
      (192*Nc) + V[t, ti]*V[vv, ri]*((mt^2*(mt^2 - 7*mW^2)*Vdag[pi, uu]*
         Vdag[si, t])/(128*(mt^2 - mW^2)*Nc*vT^2) - 
       ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu]*
         Vdag[si, t])/(64*(mt^2 - mW^2)^2*Nc*vT^2) + 
       (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu]*Vdag[si, t])/
        (64*(mt^2 - mW^2)^2*Nc*vT^2))) + CuWDag[t, xx]*
    (V[t, ri]*V[xx, ti]*((-3*mt^3*mW*(mt^2 + mW^2)*Vdag[pi, t]*Vdag[si, t])/
        (16*Sqrt[2]*(mt^2 - mW^2)^2*vT^2) - (3*mt^5*mW^3*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, t]*Vdag[si, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3*vT^2) + 
       (3*mt^5*mW^3*Log[\[Mu]W^2/mW^2]*Vdag[pi, t]*Vdag[si, t])/
        (8*Sqrt[2]*(mt^2 - mW^2)^3*vT^2)) + 
     V[xx, ti]*((Log[\[Mu]W^2/mW^2]*(9*g3bar^2*mt*mW^5*(mt^2 - 2*mW^2)*mZ^2*
           Nc*vT^2*kd[si, ri]*Vdag[pi, t] + mt*mW^3*
           (-4*(2*mW^2*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + mW^6) + 
              (-3*mt^6 + 7*mt^2*mW^4 - 2*mW^6)*mZ^2)*Nc - 9*g3bar^2*mW^2*
             (mt^2 - 2*mW^2)*mZ^2*vT^2)*kd[pi, ri]*Vdag[si, t]))/
        (288*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*Nc*vT^2) + 
       (Log[\[Mu]W^2/mt^2]*(-9*g3bar^2*mt*mW^5*(mt^2 - 2*mW^2)*mZ^2*Nc*vT^2*
           kd[si, ri]*Vdag[pi, t] + mt*mW^3*(8*mW^2*(15*mt^6 - 27*mt^4*mW^2 + 
              10*mt^2*mW^4 + mW^6)*Nc - 4*(3*mt^6 - 7*mt^2*mW^4 + 2*mW^6)*
             mZ^2*Nc + 9*g3bar^2*mW^2*(mt^2 - 2*mW^2)*mZ^2*vT^2)*kd[pi, ri]*
           Vdag[si, t]))/(288*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*Nc*vT^2) + 
       (mt*mW*(9*g3bar^2*(5*mt^4 - 19*mt^2*mW^2 + 20*mW^4)*mZ^2*Nc*vT^2*
           kd[si, ri]*Vdag[pi, t] + (8*(54*mt^6*mW^2 - 59*mt^4*mW^4 - 
              35*mt^2*mW^6 + 34*mW^8 + (27*mt^6 - 103*mt^4*mW^2 + 
                116*mt^2*mW^4 - 34*mW^6)*mZ^2)*Nc - 9*g3bar^2*
             (5*mt^4 - 19*mt^2*mW^2 + 20*mW^4)*mZ^2*vT^2)*kd[pi, ri]*
           Vdag[si, t]))/(1728*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*Nc*vT^2))) + 
   CHq3[t, xx]*(V[t, ri]*V[xx, ti]*
      (-1/32*(mt^2*(mt^4 - 11*mt^2*mW^2 + 4*mW^4)*Vdag[pi, t]*Vdag[si, t])/
         ((mt^2 - mW^2)^2*vT^2) + (3*mt^6*mW^2*Log[\[Mu]W^2/mt^2]*Vdag[pi, t]*
         Vdag[si, t])/(16*(mt^2 - mW^2)^3*vT^2) - 
       (3*mt^6*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[pi, t]*Vdag[si, t])/
        (16*(mt^2 - mW^2)^3*vT^2)) + V[xx, ti]*
      ((Log[\[Mu]W^2/mt^2]*(9*g3bar^2*mW^4*(9*mt^4 - 16*mt^2*mW^2 + 4*mW^4)*
           mZ^2*Nc*vT^2*kd[si, ri]*Vdag[pi, t] + 
          ((64*mW^10*(mW - mZ)*(mW + mZ) - 63*mt^10*(2*mW^2 + mZ^2) + 
              4*mt^2*mW^8*(-118*mW^2 + 91*mZ^2) + 24*mt^8*(13*mW^4 + 
                5*mW^2*mZ^2) + mt^6*(-654*mW^6 + 249*mW^4*mZ^2) + 
              90*mt^4*(10*mW^8 - 7*mW^6*mZ^2))*Nc - 9*g3bar^2*mW^4*
             (9*mt^4 - 16*mt^2*mW^2 + 4*mW^4)*mZ^2*vT^2)*kd[pi, ri]*
           Vdag[si, t]))/(1728*(mt^2 - mW^2)^4*mZ^2*Nc*vT^2) + 
       (Log[\[Mu]W^2/mW^2]*(9*g3bar^2*mt^4*(4*mt^4 - 16*mt^2*mW^2 + 15*mW^4)*
           mZ^2*Nc*vT^2*kd[si, ri]*Vdag[pi, t] + 
          mt^2*(mW^2*(256*mt^6*mW^2 - 358*mt^4*mW^4 - 12*mt^2*mW^6 + 
              90*mW^8 + (68*mt^6 - 371*mt^4*mW^2 + 498*mt^2*mW^4 - 171*mW^6)*
               mZ^2)*Nc - 9*g3bar^2*mt^2*(4*mt^4 - 16*mt^2*mW^2 + 15*mW^4)*
             mZ^2*vT^2)*kd[pi, ri]*Vdag[si, t]))/(1728*(mt^2 - mW^2)^4*mZ^2*
         Nc*vT^2) - (9*g3bar^2*(7*mt^6 - 35*mt^4*mW^2 + 42*mt^2*mW^4 - 
           8*mW^6)*mZ^2*Nc*vT^2*kd[si, ri]*Vdag[pi, t] + 
         (2*mW^2*(45*mt^8 + 311*mt^6*mW^2 - 769*mt^4*mW^4 + 453*mt^2*mW^6 - 
             64*mW^8)*Nc + (45*mt^8 - 541*mt^6*mW^2 + 971*mt^4*mW^4 - 
             555*mt^2*mW^6 + 128*mW^8)*mZ^2*Nc - 9*g3bar^2*
            (7*mt^6 - 35*mt^4*mW^2 + 42*mt^2*mW^4 - 8*mW^6)*mZ^2*vT^2)*
          kd[pi, ri]*Vdag[si, t])/(3456*(mt^2 - mW^2)^3*mZ^2*Nc*vT^2))) + 
   CuG[t, t]*((g3bar^3*vT*(Nc*kd[pi, ti]*kd[si, ri] - kd[pi, ri]*kd[si, ti]))/
      (96*Sqrt[2]*mt*Nc) + V[t, ti]*
      (-1/64*(g3bar*mt*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*
          (Nc*kd[si, ri]*Vdag[pi, t] - kd[pi, ri]*Vdag[si, t]))/
         (Sqrt[2]*(mt^2 - mW^2)^2*Nc*vT) - (g3bar*mt^3*mW^2*(2*mt^2 - mW^2)*
         Log[\[Mu]W^2/mt^2]*(Nc*kd[si, ri]*Vdag[pi, t] - 
          kd[pi, ri]*Vdag[si, t]))/(32*Sqrt[2]*(mt^2 - mW^2)^3*Nc*vT) + 
       (g3bar*mt^3*mW^2*(2*mt^2 - mW^2)*Log[\[Mu]W^2/mW^2]*
         (Nc*kd[si, ri]*Vdag[pi, t] - kd[pi, ri]*Vdag[si, t]))/
        (32*Sqrt[2]*(mt^2 - mW^2)^3*Nc*vT)) + 
     V[t, ri]*((g3bar*mt*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*
         (kd[si, ti]*Vdag[pi, t] - Nc*kd[pi, ti]*Vdag[si, t]))/
        (64*Sqrt[2]*(mt^2 - mW^2)^2*Nc*vT) + (g3bar*mt^3*mW^2*(2*mt^2 - mW^2)*
         Log[\[Mu]W^2/mt^2]*(kd[si, ti]*Vdag[pi, t] - Nc*kd[pi, ti]*
           Vdag[si, t]))/(32*Sqrt[2]*(mt^2 - mW^2)^3*Nc*vT) + 
       (g3bar*mt^3*mW^2*(2*mt^2 - mW^2)*Log[\[Mu]W^2/mW^2]*
         (-(kd[si, ti]*Vdag[pi, t]) + Nc*kd[pi, ti]*Vdag[si, t]))/
        (32*Sqrt[2]*(mt^2 - mW^2)^3*Nc*vT))) + 
   CuGDag[t, t]*((g3bar^3*vT*(Nc*kd[pi, ti]*kd[si, ri] - 
        kd[pi, ri]*kd[si, ti]))/(96*Sqrt[2]*mt*Nc) + 
     V[t, ti]*(-1/64*(g3bar*mt*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*
          (Nc*kd[si, ri]*Vdag[pi, t] - kd[pi, ri]*Vdag[si, t]))/
         (Sqrt[2]*(mt^2 - mW^2)^2*Nc*vT) - (g3bar*mt^3*mW^2*(2*mt^2 - mW^2)*
         Log[\[Mu]W^2/mt^2]*(Nc*kd[si, ri]*Vdag[pi, t] - 
          kd[pi, ri]*Vdag[si, t]))/(32*Sqrt[2]*(mt^2 - mW^2)^3*Nc*vT) + 
       (g3bar*mt^3*mW^2*(2*mt^2 - mW^2)*Log[\[Mu]W^2/mW^2]*
         (Nc*kd[si, ri]*Vdag[pi, t] - kd[pi, ri]*Vdag[si, t]))/
        (32*Sqrt[2]*(mt^2 - mW^2)^3*Nc*vT)) + 
     V[t, ri]*((g3bar*mt*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*
         (kd[si, ti]*Vdag[pi, t] - Nc*kd[pi, ti]*Vdag[si, t]))/
        (64*Sqrt[2]*(mt^2 - mW^2)^2*Nc*vT) + (g3bar*mt^3*mW^2*(2*mt^2 - mW^2)*
         Log[\[Mu]W^2/mt^2]*(kd[si, ti]*Vdag[pi, t] - Nc*kd[pi, ti]*
           Vdag[si, t]))/(32*Sqrt[2]*(mt^2 - mW^2)^3*Nc*vT) + 
       (g3bar*mt^3*mW^2*(2*mt^2 - mW^2)*Log[\[Mu]W^2/mW^2]*
         (-(kd[si, ti]*Vdag[pi, t]) + Nc*kd[pi, ti]*Vdag[si, t]))/
        (32*Sqrt[2]*(mt^2 - mW^2)^3*Nc*vT))) + 
   CuWDag[t, vv]*(V[t, ti]*V[vv, ri]*
      ((-3*mt^3*mW*(mt^2 + mW^2)*Vdag[pi, t]*Vdag[si, t])/
        (16*Sqrt[2]*(mt^2 - mW^2)^2*vT^2) - (3*mt^5*mW^3*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, t]*Vdag[si, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3*vT^2) + 
       (3*mt^5*mW^3*Log[\[Mu]W^2/mW^2]*Vdag[pi, t]*Vdag[si, t])/
        (8*Sqrt[2]*(mt^2 - mW^2)^3*vT^2)) + 
     V[vv, ri]*((Log[\[Mu]W^2/mt^2]*
         (mt*mW^3*(8*mW^2*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + mW^6)*Nc - 
            4*(3*mt^6 - 7*mt^2*mW^4 + 2*mW^6)*mZ^2*Nc + 9*g3bar^2*mW^2*
             (mt^2 - 2*mW^2)*mZ^2*vT^2)*kd[si, ti]*Vdag[pi, t] - 
          9*g3bar^2*mt*mW^5*(mt^2 - 2*mW^2)*mZ^2*Nc*vT^2*kd[pi, ti]*
           Vdag[si, t]))/(288*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*Nc*vT^2) + 
       (Log[\[Mu]W^2/mW^2]*(mt*mW^3*(-4*(2*mW^2*(15*mt^6 - 27*mt^4*mW^2 + 
                10*mt^2*mW^4 + mW^6) + (-3*mt^6 + 7*mt^2*mW^4 - 2*mW^6)*mZ^2)*
             Nc - 9*g3bar^2*mW^2*(mt^2 - 2*mW^2)*mZ^2*vT^2)*kd[si, ti]*
           Vdag[pi, t] + 9*g3bar^2*mt*mW^5*(mt^2 - 2*mW^2)*mZ^2*Nc*vT^2*
           kd[pi, ti]*Vdag[si, t]))/(288*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*Nc*
         vT^2) + (mt*mW*((8*(54*mt^6*mW^2 - 59*mt^4*mW^4 - 35*mt^2*mW^6 + 
              34*mW^8 + (27*mt^6 - 103*mt^4*mW^2 + 116*mt^2*mW^4 - 34*mW^6)*
               mZ^2)*Nc - 9*g3bar^2*(5*mt^4 - 19*mt^2*mW^2 + 20*mW^4)*mZ^2*
             vT^2)*kd[si, ti]*Vdag[pi, t] + 9*g3bar^2*
           (5*mt^4 - 19*mt^2*mW^2 + 20*mW^4)*mZ^2*Nc*vT^2*kd[pi, ti]*
           Vdag[si, t]))/(1728*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*Nc*vT^2))) + 
   CHq3[t, vv]*((V[vv, ti]*(9*g3bar^2*kd[si, ri]*Vdag[pi, t] + 
        ((-9*g3bar^2)/Nc + (16*mW^2*(mW - mZ)*(mW + mZ))/(mZ^2*vT^2))*
         kd[pi, ri]*Vdag[si, t]))/432 + V[t, ti]*V[vv, ri]*
      (-1/32*(mt^2*(mt^4 - 11*mt^2*mW^2 + 4*mW^4)*Vdag[pi, t]*Vdag[si, t])/
         ((mt^2 - mW^2)^2*vT^2) + (3*mt^6*mW^2*Log[\[Mu]W^2/mt^2]*Vdag[pi, t]*
         Vdag[si, t])/(16*(mt^2 - mW^2)^3*vT^2) - 
       (3*mt^6*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[pi, t]*Vdag[si, t])/
        (16*(mt^2 - mW^2)^3*vT^2)) + V[vv, ri]*
      ((Log[\[Mu]W^2/mt^2]*(((64*mW^10*(mW - mZ)*(mW + mZ) - 
              63*mt^10*(2*mW^2 + mZ^2) + 4*mt^2*mW^8*(-118*mW^2 + 91*mZ^2) + 
              24*mt^8*(13*mW^4 + 5*mW^2*mZ^2) + mt^6*(-654*mW^6 + 
                249*mW^4*mZ^2) + 90*mt^4*(10*mW^8 - 7*mW^6*mZ^2))*Nc - 
            9*g3bar^2*mW^4*(9*mt^4 - 16*mt^2*mW^2 + 4*mW^4)*mZ^2*vT^2)*
           kd[si, ti]*Vdag[pi, t] + 9*g3bar^2*mW^4*(9*mt^4 - 16*mt^2*mW^2 + 
            4*mW^4)*mZ^2*Nc*vT^2*kd[pi, ti]*Vdag[si, t]))/
        (1728*(mt^2 - mW^2)^4*mZ^2*Nc*vT^2) + 
       (Log[\[Mu]W^2/mW^2]*(mt^2*(mW^2*(256*mt^6*mW^2 - 358*mt^4*mW^4 - 
              12*mt^2*mW^6 + 90*mW^8 + (68*mt^6 - 371*mt^4*mW^2 + 
                498*mt^2*mW^4 - 171*mW^6)*mZ^2)*Nc - 9*g3bar^2*mt^2*
             (4*mt^4 - 16*mt^2*mW^2 + 15*mW^4)*mZ^2*vT^2)*kd[si, ti]*
           Vdag[pi, t] + 9*g3bar^2*mt^4*(4*mt^4 - 16*mt^2*mW^2 + 15*mW^4)*
           mZ^2*Nc*vT^2*kd[pi, ti]*Vdag[si, t]))/(1728*(mt^2 - mW^2)^4*mZ^2*
         Nc*vT^2) + (-((45*mt^8*(2*mW^2 + mZ^2)*Nc + 3*mt^2*mW^4*
             (174*mW^4*Nc - 57*mW^2*mZ^2*Nc - 54*g3bar^2*mZ^2*vT^2) + 
            mt^6*(494*mW^4*Nc - 413*mW^2*mZ^2*Nc + 9*g3bar^2*mZ^2*vT^2) + 
            mt^4*mW^2*(-1154*mW^4*Nc + 587*mW^2*mZ^2*Nc + 99*g3bar^2*mZ^2*vT^
                2))*kd[si, ti]*Vdag[pi, t]) + 9*g3bar^2*
          (mt^6 + 11*mt^4*mW^2 - 18*mt^2*mW^4)*mZ^2*Nc*vT^2*kd[pi, ti]*
          Vdag[si, t])/(3456*(mt - mW)^3*(mt + mW)^3*mZ^2*Nc*vT^2))) + 
   CuW[uu, t]*(V[t, ti]*((g3bar^2*mt*mW*(5*mt^4 - 19*mt^2*mW^2 + 20*mW^4)*
         kd[si, ri]*Vdag[pi, uu])/(192*Sqrt[2]*(mt^2 - mW^2)^3) - 
       (g3bar^2*mt*mW^5*(mt^2 - 2*mW^2)*kd[si, ri]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, uu])/(32*Sqrt[2]*(mt^2 - mW^2)^4) + 
       (g3bar^2*mt*mW^5*(mt^2 - 2*mW^2)*kd[si, ri]*Log[\[Mu]W^2/mW^2]*
         Vdag[pi, uu])/(32*Sqrt[2]*(mt^2 - mW^2)^4)) + 
     V[t, ri]*((mt*mW*(8*(54*mt^6*mW^2 - 59*mt^4*mW^4 - 35*mt^2*mW^6 + 
            34*mW^8 + (27*mt^6 - 103*mt^4*mW^2 + 116*mt^2*mW^4 - 34*mW^6)*
             mZ^2)*Nc - 9*g3bar^2*(5*mt^4 - 19*mt^2*mW^2 + 20*mW^4)*mZ^2*
           vT^2)*kd[si, ti]*Vdag[pi, uu])/(1728*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         Nc*vT^2) + (mt*mW^3*(8*mW^2*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + 
            mW^6)*Nc - 4*(3*mt^6 - 7*mt^2*mW^4 + 2*mW^6)*mZ^2*Nc + 
          9*g3bar^2*mW^2*(mt^2 - 2*mW^2)*mZ^2*vT^2)*kd[si, ti]*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/(288*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*
         Nc*vT^2) + (mt*mW^3*(-4*(2*mW^2*(15*mt^6 - 27*mt^4*mW^2 + 
              10*mt^2*mW^4 + mW^6) + (-3*mt^6 + 7*mt^2*mW^4 - 2*mW^6)*mZ^2)*
           Nc - 9*g3bar^2*mW^2*(mt^2 - 2*mW^2)*mZ^2*vT^2)*kd[si, ti]*
         Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/(288*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*
         Nc*vT^2) + V[t, ti]*((-3*mt^3*mW*(mt^2 + mW^2)*Vdag[pi, uu]*
           Vdag[si, t])/(16*Sqrt[2]*(mt^2 - mW^2)^2*vT^2) - 
         (3*mt^5*mW^3*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu]*Vdag[si, t])/
          (8*Sqrt[2]*(mt^2 - mW^2)^3*vT^2) + (3*mt^5*mW^3*Log[\[Mu]W^2/mW^2]*
           Vdag[pi, uu]*Vdag[si, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3*vT^2)))) + 
   CHq3[uu, vv]*(V[t, ti]*V[vv, ri]*((mt^2*(7*mt^2 - 25*mW^2)*Vdag[pi, uu]*
         Vdag[si, t])/(64*(mt^2 - mW^2)*vT^2) + 
       ((mt^6 - 14*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu]*
         Vdag[si, t])/(32*(mt^2 - mW^2)^2*vT^2) + 
       (3*(4*mt^4*mW^2 - mt^2*mW^4)*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu]*
         Vdag[si, t])/(32*(mt^2 - mW^2)^2*vT^2)) + 
     (V[vv, ti]*(-9*g3bar^2*kd[si, ri]*Vdag[pi, uu] + 
        ((-16*mW^4*Nc + 16*mW^2*mZ^2*Nc + 9*g3bar^2*mZ^2*vT^2)*kd[pi, ri]*
          Vdag[si, uu])/(mZ^2*Nc*vT^2)))/216 + 
     V[vv, ri]*(((-4*(4*(-229 + 36*bEvan)*mW^6 - 8*(41 + 9*bEvan)*mW^4*mZ^2 + 
            (1757 - 72*bEvan)*mW^2*mZ^4 - 27*mZ^6)*Nc - 9*g3bar^2*mZ^2*
           ((-242 + 72*bEvan)*mW^2 + (-109 + 36*bEvan)*mZ^2)*vT^2)*kd[si, ti]*
         Vdag[pi, uu])/(15552*mZ^4*Nc*vT^2) + 
       ((-64*mW^6 + 104*mW^4*mZ^2 + 27*mt^2*mZ^4 + 
          mW^2*(54*mt^2*mZ^2 - 40*mZ^4))*Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, uu])/(1296*mZ^4*vT^2) + 
       ((126*mW^6*Nc - 190*mW^4*mZ^2*Nc - 17*mW^2*mZ^4*Nc + 
          9*g3bar^2*mZ^4*vT^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/
        (216*mZ^4*Nc*vT^2) + (11*(2*mW^2 + mZ^2)*(8*mW^4*Nc - 
          8*mW^2*mZ^2*Nc + 9*g3bar^2*mZ^2*vT^2)*kd[si, ti]*Log[\[Mu]W^2/mZ^2]*
         Vdag[pi, uu])/(2592*mZ^4*Nc*vT^2) - 
       (g3bar^2*kd[pi, ti]*Vdag[si, uu])/24)) + 
   Cqq3[uu, ww, ww, vv]*((V[vv, ti]*(9*g3bar^2*kd[si, ri]*Vdag[pi, uu] + 
        ((-9*g3bar^2)/Nc + (16*mW^2*(mW - mZ)*(mW + mZ))/(mZ^2*vT^2))*
         kd[pi, ri]*Vdag[si, uu]))/432 + 
     (V[vv, ri]*(((-9*g3bar^2)/Nc + (16*mW^2*(mW - mZ)*(mW + mZ))/
           (mZ^2*vT^2))*kd[si, ti]*Vdag[pi, uu] + 9*g3bar^2*kd[pi, ti]*
         Vdag[si, uu]))/432) + Cqq3[ww, vv, uu, ww]*
    ((V[vv, ti]*(9*g3bar^2*kd[si, ri]*Vdag[pi, uu] + 
        ((-9*g3bar^2)/Nc + (16*mW^2*(mW - mZ)*(mW + mZ))/(mZ^2*vT^2))*
         kd[pi, ri]*Vdag[si, uu]))/432 + 
     (V[vv, ri]*(((-9*g3bar^2)/Nc + (16*mW^2*(mW - mZ)*(mW + mZ))/
           (mZ^2*vT^2))*kd[si, ti]*Vdag[pi, uu] + 9*g3bar^2*kd[pi, ti]*
         Vdag[si, uu]))/432) + Cqq3[t, vv, uu, t]*
    ((V[vv, ti]*(-9*g3bar^2*kd[si, ri]*Vdag[pi, uu] + 
        ((-16*mW^4*Nc + 16*mW^2*mZ^2*Nc + 9*g3bar^2*mZ^2*vT^2)*kd[pi, ri]*
          Vdag[si, uu])/(mZ^2*Nc*vT^2)))/432 + 
     V[vv, ri]*(((2*(-8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 + mZ^2))*
           Nc + 9*g3bar^2*mZ^2*vT^2)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, uu])/(432*mZ^2*Nc*vT^2) + 
       ((-18*mt^2*(2*mW^2 + mZ^2)*kd[si, ti]*Vdag[pi, uu])/(mZ^2*vT^2) - 
         9*g3bar^2*kd[pi, ti]*Vdag[si, uu])/432)) + 
   Cqq3[uu, t, t, vv]*((V[vv, ti]*(-9*g3bar^2*kd[si, ri]*Vdag[pi, uu] + 
        ((-16*mW^4*Nc + 16*mW^2*mZ^2*Nc + 9*g3bar^2*mZ^2*vT^2)*kd[pi, ri]*
          Vdag[si, uu])/(mZ^2*Nc*vT^2)))/432 + 
     V[vv, ri]*(((2*(-8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 + mZ^2))*
           Nc + 9*g3bar^2*mZ^2*vT^2)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, uu])/(432*mZ^2*Nc*vT^2) + 
       ((-18*mt^2*(2*mW^2 + mZ^2)*kd[si, ti]*Vdag[pi, uu])/(mZ^2*vT^2) - 
         9*g3bar^2*kd[pi, ti]*Vdag[si, uu])/432)) + 
   CHq3[uu, t]*(V[t, ti]*((g3bar^2*(9*mt^4*mW^4 - 16*mt^2*mW^6 + 4*mW^8)*
         kd[si, ri]*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/(192*(mt^2 - mW^2)^4) + 
       (g3bar^2*(4*mt^8 - 16*mt^6*mW^2 + 15*mt^4*mW^4)*kd[si, ri]*
         Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/(192*(mt^2 - mW^2)^4) + 
       ((9*g3bar^2*(mt^6 + 11*mt^4*mW^2 - 18*mt^2*mW^4)*kd[si, ri]*
           Vdag[pi, uu])/(mt^2 - mW^2)^3 + 
         (8*(16*mW^2*(mW - mZ)*(mW + mZ)*Nc - 9*g3bar^2*mZ^2*vT^2)*kd[pi, ri]*
           Vdag[si, uu])/(mZ^2*Nc*vT^2))/3456) + 
     V[t, ri]*((((64*mW^10*(mW - mZ)*(mW + mZ) - 63*mt^10*(2*mW^2 + mZ^2) + 
            4*mt^2*mW^8*(-118*mW^2 + 91*mZ^2) + 24*mt^8*(13*mW^4 + 
              5*mW^2*mZ^2) + mt^6*(-654*mW^6 + 249*mW^4*mZ^2) + 
            90*mt^4*(10*mW^8 - 7*mW^6*mZ^2))*Nc - 9*g3bar^2*mW^4*
           (9*mt^4 - 16*mt^2*mW^2 + 4*mW^4)*mZ^2*vT^2)*kd[si, ti]*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/(1728*(mt^2 - mW^2)^4*mZ^2*Nc*
         vT^2) + (mt^2*(mW^2*(256*mt^6*mW^2 - 358*mt^4*mW^4 - 12*mt^2*mW^6 + 
            90*mW^8 + (68*mt^6 - 371*mt^4*mW^2 + 498*mt^2*mW^4 - 171*mW^6)*
             mZ^2)*Nc - 9*g3bar^2*mt^2*(4*mt^4 - 16*mt^2*mW^2 + 15*mW^4)*mZ^2*
           vT^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/
        (1728*(mt^2 - mW^2)^4*mZ^2*Nc*vT^2) + 
       V[t, ti]*(-1/32*(mt^2*(mt^4 - 11*mt^2*mW^2 + 4*mW^4)*Vdag[pi, uu]*
            Vdag[si, t])/((mt^2 - mW^2)^2*vT^2) + 
         (3*mt^6*mW^2*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu]*Vdag[si, t])/
          (16*(mt^2 - mW^2)^3*vT^2) - (3*mt^6*mW^2*Log[\[Mu]W^2/mW^2]*
           Vdag[pi, uu]*Vdag[si, t])/(16*(mt^2 - mW^2)^3*vT^2)) + 
       (-((45*mt^8*(2*mW^2 + mZ^2)*Nc + 3*mt^2*mW^4*(174*mW^4*Nc - 
              57*mW^2*mZ^2*Nc - 54*g3bar^2*mZ^2*vT^2) + 
            mt^6*(494*mW^4*Nc - 413*mW^2*mZ^2*Nc + 9*g3bar^2*mZ^2*vT^2) + 
            mt^4*mW^2*(-1154*mW^4*Nc + 587*mW^2*mZ^2*Nc + 99*g3bar^2*mZ^2*vT^
                2))*kd[si, ti]*Vdag[pi, uu]) + 72*g3bar^2*(mt^2 - mW^2)^3*
          mZ^2*Nc*vT^2*kd[pi, ti]*Vdag[si, uu])/(3456*(mt - mW)^3*(mt + mW)^3*
         mZ^2*Nc*vT^2))) + Cqq3[t, xx, ww, t]*V[xx, ti]*
    (-1/432*((2*(-8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 + mZ^2))*Nc + 
         9*g3bar^2*mZ^2*vT^2)*kd[pi, ri]*Vdag[si, ww])/(mZ^2*Nc*vT^2) + 
     ((2*(-8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 + mZ^2))*Nc + 
        9*g3bar^2*mZ^2*vT^2)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/
      (432*mZ^2*Nc*vT^2)) + Cqq3[ww, t, t, xx]*V[xx, ti]*
    (-1/432*((2*(-8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 + mZ^2))*Nc + 
         9*g3bar^2*mZ^2*vT^2)*kd[pi, ri]*Vdag[si, ww])/(mZ^2*Nc*vT^2) + 
     ((2*(-8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 + mZ^2))*Nc + 
        9*g3bar^2*mZ^2*vT^2)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/
      (432*mZ^2*Nc*vT^2)) + CHq1[ww, t]*V[t, ti]*
    ((mt^2*(mt^2 + mW^2)*(2*mW^2 + mZ^2)*kd[pi, ri]*Vdag[si, ww])/
      (128*(mt - mW)*(mt + mW)*mZ^2*vT^2) + 
     (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*(2*mW^2 + mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(192*(mt^2 - mW^2)^2*mZ^2*vT^2) - 
     (mt^2*mW^4*(2*mW^2 + mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/
      (64*(mt^2 - mW^2)^2*mZ^2*vT^2)) + CuB[ww, t]*V[t, ti]*
    (-1/24*(g1bar*mt*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/
       (Sqrt[2]*(mt^2 - mW^2)*mZ^2*vT) + 
     (g1bar*mt*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/
      (24*Sqrt[2]*(mt^2 - mW^2)*mZ^2*vT)) + CHq1[ww, vv]*V[vv, ri]*
    (((-121 + 36*bEvan)*g3bar^2*(2*mW^2 + mZ^2)*kd[pi, ti]*Vdag[si, ww])/
      (1728*mZ^2) - (11*g3bar^2*(2*mW^2 + mZ^2)*kd[pi, ti]*Log[\[Mu]W^2/mZ^2]*
       Vdag[si, ww])/(288*mZ^2)) + CHq3[ww, vv]*V[vv, ri]*
    ((g3bar^2*((-242 + 72*bEvan)*mW^2 + (-37 + 36*bEvan)*mZ^2)*kd[pi, ti]*
       Vdag[si, ww])/(1728*mZ^2) - (g3bar^2*kd[pi, ti]*Log[\[Mu]W^2/mW^2]*
       Vdag[si, ww])/24 - (11*g3bar^2*(2*mW^2 + mZ^2)*kd[pi, ti]*
       Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/(288*mZ^2)) + 
   Cqq1[t, vv, ww, xx]*V[vv, ri]*V[xx, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, t]*Vdag[si, ww])/
      (128*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, t]*Vdag[si, ww])/(64*(mt^2 - mW^2)^2*
       vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, t]*Vdag[si, ww])/
      (64*(mt^2 - mW^2)^2*vT^2)) + Cqq1[ww, xx, t, vv]*V[vv, ri]*V[xx, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, t]*Vdag[si, ww])/
      (128*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, t]*Vdag[si, ww])/(64*(mt^2 - mW^2)^2*
       vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, t]*Vdag[si, ww])/
      (64*(mt^2 - mW^2)^2*vT^2)) + Cqq3[t, vv, ww, xx]*V[vv, ri]*V[xx, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, t]*Vdag[si, ww])/
      (128*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, t]*Vdag[si, ww])/(64*(mt^2 - mW^2)^2*
       vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, t]*Vdag[si, ww])/
      (64*(mt^2 - mW^2)^2*vT^2)) + Cqq3[ww, xx, t, vv]*V[vv, ri]*V[xx, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, t]*Vdag[si, ww])/
      (128*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, t]*Vdag[si, ww])/(64*(mt^2 - mW^2)^2*
       vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, t]*Vdag[si, ww])/
      (64*(mt^2 - mW^2)^2*vT^2)) + Cqq3[t, t, ww, xx]*
    (-1/432*((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*kd[pi, ri]*
        Log[\[Mu]W^2/mt^2]*V[xx, ti]*Vdag[si, ww])/(mZ^2*vT^2) - 
     (mt^2*V[t, ri]*V[xx, ti]*Vdag[pi, t]*Vdag[si, ww])/(16*vT^2)) + 
   Cqq3[ww, xx, t, t]*
    (-1/432*((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*kd[pi, ri]*
        Log[\[Mu]W^2/mt^2]*V[xx, ti]*Vdag[si, ww])/(mZ^2*vT^2) - 
     (mt^2*V[t, ri]*V[xx, ti]*Vdag[pi, t]*Vdag[si, ww])/(16*vT^2)) + 
   Cqq1[t, t, ww, xx]*(((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
       kd[pi, ri]*Log[\[Mu]W^2/mt^2]*V[xx, ti]*Vdag[si, ww])/
      (432*mZ^2*vT^2) + (mt^2*V[t, ri]*V[xx, ti]*Vdag[pi, t]*Vdag[si, ww])/
      (16*vT^2)) + Cqq1[ww, xx, t, t]*
    (((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2]*V[xx, ti]*Vdag[si, ww])/(432*mZ^2*vT^2) + 
     (mt^2*V[t, ri]*V[xx, ti]*Vdag[pi, t]*Vdag[si, ww])/(16*vT^2)) + 
   Cqq1[uu, vv, ww, t]*V[t, ti]*V[vv, ri]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, uu]*Vdag[si, ww])/
      (128*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu]*Vdag[si, ww])/
      (64*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, uu]*Vdag[si, ww])/(64*(mt^2 - mW^2)^2*vT^2)) + 
   Cqq1[ww, t, uu, vv]*V[t, ti]*V[vv, ri]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, uu]*Vdag[si, ww])/
      (128*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu]*Vdag[si, ww])/
      (64*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, uu]*Vdag[si, ww])/(64*(mt^2 - mW^2)^2*vT^2)) + 
   Cqq3[uu, vv, ww, t]*V[t, ti]*V[vv, ri]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, uu]*Vdag[si, ww])/
      (128*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu]*Vdag[si, ww])/
      (64*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, uu]*Vdag[si, ww])/(64*(mt^2 - mW^2)^2*vT^2)) + 
   Cqq3[ww, t, uu, vv]*V[t, ti]*V[vv, ri]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, uu]*Vdag[si, ww])/
      (128*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu]*Vdag[si, ww])/
      (64*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, uu]*Vdag[si, ww])/(64*(mt^2 - mW^2)^2*vT^2)) + 
   Cqq1[uu, t, ww, xx]*V[t, ri]*V[xx, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, uu]*Vdag[si, ww])/
      (128*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu]*Vdag[si, ww])/
      (64*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, uu]*Vdag[si, ww])/(64*(mt^2 - mW^2)^2*vT^2)) + 
   Cqq1[ww, xx, uu, t]*V[t, ri]*V[xx, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, uu]*Vdag[si, ww])/
      (128*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu]*Vdag[si, ww])/
      (64*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, uu]*Vdag[si, ww])/(64*(mt^2 - mW^2)^2*vT^2)) + 
   Cqq3[uu, t, ww, xx]*V[t, ri]*V[xx, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, uu]*Vdag[si, ww])/
      (128*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu]*Vdag[si, ww])/
      (64*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, uu]*Vdag[si, ww])/(64*(mt^2 - mW^2)^2*vT^2)) + 
   Cqq3[ww, xx, uu, t]*V[t, ri]*V[xx, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, uu]*Vdag[si, ww])/
      (128*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu]*Vdag[si, ww])/
      (64*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, uu]*Vdag[si, ww])/(64*(mt^2 - mW^2)^2*vT^2)) + 
   Cqq1[uu, vv, ww, xx]*V[vv, ri]*V[xx, ti]*
    (((-15 + 4*bEvan)*(2*mW^2 + mZ^2)^2*Vdag[pi, uu]*Vdag[si, ww])/
      (288*mZ^2*vT^2) - ((2*mW^2 + mZ^2)^2*Log[\[Mu]W^2/mZ^2]*Vdag[pi, uu]*
       Vdag[si, ww])/(48*mZ^2*vT^2)) + Cqq1[ww, xx, uu, vv]*V[vv, ri]*
    V[xx, ti]*(((-15 + 4*bEvan)*(2*mW^2 + mZ^2)^2*Vdag[pi, uu]*Vdag[si, ww])/
      (288*mZ^2*vT^2) - ((2*mW^2 + mZ^2)^2*Log[\[Mu]W^2/mZ^2]*Vdag[pi, uu]*
       Vdag[si, ww])/(48*mZ^2*vT^2)) + Cqq3[uu, vv, ww, xx]*V[vv, ri]*
    V[xx, ti]*(((4*(-15 + 4*bEvan)*mW^4 + 44*(-3 + 2*bEvan)*mW^2*mZ^2 + 
        (-15 + 4*bEvan)*mZ^4)*Vdag[pi, uu]*Vdag[si, ww])/(288*mZ^2*vT^2) - 
     ((2*mW^2 + mZ^2)^2*Log[\[Mu]W^2/mZ^2]*Vdag[pi, uu]*Vdag[si, ww])/
      (48*mZ^2*vT^2)) + Cqq3[ww, xx, uu, vv]*V[vv, ri]*V[xx, ti]*
    (((4*(-15 + 4*bEvan)*mW^4 + 44*(-3 + 2*bEvan)*mW^2*mZ^2 + 
        (-15 + 4*bEvan)*mZ^4)*Vdag[pi, uu]*Vdag[si, ww])/(288*mZ^2*vT^2) - 
     ((2*mW^2 + mZ^2)^2*Log[\[Mu]W^2/mZ^2]*Vdag[pi, uu]*Vdag[si, ww])/
      (48*mZ^2*vT^2)) + Cqq3[t, vv, ww, t]*
    ((mt^2*V[t, ti]*V[vv, ri]*Vdag[pi, t]*Vdag[si, ww])/(8*vT^2) + 
     V[vv, ri]*((g3bar^2*kd[pi, ti]*Vdag[si, ww])/48 - 
       (g3bar^2*kd[pi, ti]*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/48)) + 
   Cqq3[ww, t, t, vv]*((mt^2*V[t, ti]*V[vv, ri]*Vdag[pi, t]*Vdag[si, ww])/
      (8*vT^2) + V[vv, ri]*((g3bar^2*kd[pi, ti]*Vdag[si, ww])/48 - 
       (g3bar^2*kd[pi, ti]*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/48)) + 
   CuG[ww, t]*(V[t, ti]*(-((g3bar*mt*mW^2*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
          Vdag[si, ww])/(Sqrt[2]*(16*mt^2*Nc*vT - 16*mW^2*Nc*vT))) + 
       (g3bar*mt*mW^2*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/
        (Sqrt[2]*(16*mt^2*Nc*vT - 16*mW^2*Nc*vT))) + 
     V[t, ri]*((g3bar*mt*mW^2*kd[pi, ti]*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/
        (Sqrt[2]*(16*mt^2*vT - 16*mW^2*vT)) - 
       (g3bar*mt*mW^2*kd[pi, ti]*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/
        (Sqrt[2]*(16*mt^2*vT - 16*mW^2*vT)))) + 
   Cqu1[ww, xx, t, t]*
    (-1/432*((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
        kd[pi, ri]*Log[\[Mu]W^2/mt^2]*V[xx, ti]*Vdag[si, ww])/(mZ^2*vT^2) + 
     V[t, ri]*V[xx, ti]*(-1/64*(mt^2*(mt^2 - 7*mW^2)*Vdag[pi, t]*
          Vdag[si, ww])/((mt^2 - mW^2)*vT^2) + 
       ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[pi, t]*
         Vdag[si, ww])/(32*(mt^2 - mW^2)^2*vT^2) - 
       (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, t]*Vdag[si, ww])/
        (32*(mt^2 - mW^2)^2*vT^2))) + Cqu8[ww, vv, t, t]*
    (-1/192*(g3bar^2*kd[pi, ti]*Log[\[Mu]W^2/mt^2]*V[vv, ri]*Vdag[si, ww]) + 
     V[t, ti]*V[vv, ri]*(-1/128*(mt^2*(mt^2 - 7*mW^2)*Vdag[pi, t]*
          Vdag[si, ww])/((mt^2 - mW^2)*vT^2) + 
       ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[pi, t]*
         Vdag[si, ww])/(64*(mt^2 - mW^2)^2*vT^2) - 
       (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, t]*Vdag[si, ww])/
        (64*(mt^2 - mW^2)^2*vT^2))) + CHq1[ww, xx]*
    (V[xx, ti]*(((-4*(4*(-229 + 36*bEvan)*mW^6 + 2*(67 - 36*bEvan)*mW^4*
             mZ^2 + 8*(10 - 9*bEvan)*mW^2*mZ^4 - 27*mZ^6)*Nc - 
          9*(-121 + 36*bEvan)*g3bar^2*mZ^2*(2*mW^2 + mZ^2)*vT^2)*kd[pi, ri]*
         Vdag[si, ww])/(15552*mZ^4*Nc*vT^2) + 
       ((-64*mW^6 + 104*mW^4*mZ^2 + 27*mt^2*mZ^4 + 
          mW^2*(54*mt^2*mZ^2 - 40*mZ^4))*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
         Vdag[si, ww])/(1296*mZ^4*vT^2) + (7*mW^4*(mW - mZ)*(mW + mZ)*
         kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(12*mZ^4*vT^2) + 
       (11*(2*mW^2 + mZ^2)*(8*mW^4*Nc - 8*mW^2*mZ^2*Nc + 9*g3bar^2*mZ^2*vT^2)*
         kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/(2592*mZ^4*Nc*vT^2)) + 
     V[t, ri]*V[xx, ti]*((mt^2*(mt^2 - 7*mW^2)*Vdag[pi, t]*Vdag[si, ww])/
        (64*(mt^2 - mW^2)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, t]*Vdag[si, ww])/(32*(mt^2 - mW^2)^2*
         vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, t]*Vdag[si, ww])/
        (32*(mt^2 - mW^2)^2*vT^2))) + CHq3[ww, xx]*
    (V[xx, ti]*(((4*((916 - 144*bEvan)*mW^6 + 8*(77 + 9*bEvan)*mW^4*mZ^2 + 
            (-2045 + 72*bEvan)*mW^2*mZ^4 + 27*mZ^6)*Nc - 
          9*g3bar^2*mZ^2*((-242 + 72*bEvan)*mW^2 + (-37 + 36*bEvan)*mZ^2)*
           vT^2)*kd[pi, ri]*Vdag[si, ww])/(15552*mZ^4*Nc*vT^2) + 
       ((-64*mW^6 + 104*mW^4*mZ^2 + 27*mt^2*mZ^4 + 
          mW^2*(54*mt^2*mZ^2 - 40*mZ^4))*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
         Vdag[si, ww])/(1296*mZ^4*vT^2) + 
       ((126*mW^6*Nc - 190*mW^4*mZ^2*Nc - 17*mW^2*mZ^4*Nc + 
          9*g3bar^2*mZ^4*vT^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/
        (216*mZ^4*Nc*vT^2) + (11*(2*mW^2 + mZ^2)*(8*mW^4*Nc - 
          8*mW^2*mZ^2*Nc + 9*g3bar^2*mZ^2*vT^2)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*
         Vdag[si, ww])/(2592*mZ^4*Nc*vT^2)) + V[t, ri]*V[xx, ti]*
      ((mt^2*(7*mt^2 - 25*mW^2)*Vdag[pi, t]*Vdag[si, ww])/
        (64*(mt^2 - mW^2)*vT^2) + ((mt^6 - 14*mt^4*mW^2 + 4*mt^2*mW^4)*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, t]*Vdag[si, ww])/(32*(mt^2 - mW^2)^2*
         vT^2) + (3*(4*mt^4*mW^2 - mt^2*mW^4)*Log[\[Mu]W^2/mW^2]*Vdag[pi, t]*
         Vdag[si, ww])/(32*(mt^2 - mW^2)^2*vT^2))) + 
   Cqu8[ww, xx, t, t]*((g3bar^2*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*V[xx, ti]*
       Vdag[si, ww])/(192*Nc) + V[t, ri]*V[xx, ti]*
      ((mt^2*(mt^2 - 7*mW^2)*Vdag[pi, t]*Vdag[si, ww])/(128*(mt^2 - mW^2)*Nc*
         vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, t]*Vdag[si, ww])/(64*(mt^2 - mW^2)^2*Nc*vT^2) + 
       (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, t]*Vdag[si, ww])/
        (64*(mt^2 - mW^2)^2*Nc*vT^2))) + 
   CHq3[ww, t]*
    (V[t, ti]*(-1/3456*((2*mW^2*(45*mt^8 + 311*mt^6*mW^2 - 769*mt^4*mW^4 + 
             453*mt^2*mW^6 - 64*mW^8)*Nc + (45*mt^8 - 541*mt^6*mW^2 + 
             971*mt^4*mW^4 - 555*mt^2*mW^6 + 128*mW^8)*mZ^2*Nc - 
           9*g3bar^2*(7*mt^6 - 35*mt^4*mW^2 + 42*mt^2*mW^4 - 8*mW^6)*mZ^2*
            vT^2)*kd[pi, ri]*Vdag[si, ww])/((mt^2 - mW^2)^3*mZ^2*Nc*vT^2) + 
       (((64*mW^10*(mW - mZ)*(mW + mZ) - 63*mt^10*(2*mW^2 + mZ^2) + 
            4*mt^2*mW^8*(-118*mW^2 + 91*mZ^2) + 24*mt^8*(13*mW^4 + 
              5*mW^2*mZ^2) + mt^6*(-654*mW^6 + 249*mW^4*mZ^2) + 
            90*mt^4*(10*mW^8 - 7*mW^6*mZ^2))*Nc - 9*g3bar^2*mW^4*
           (9*mt^4 - 16*mt^2*mW^2 + 4*mW^4)*mZ^2*vT^2)*kd[pi, ri]*
         Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(1728*(mt^2 - mW^2)^4*mZ^2*Nc*
         vT^2) + (mt^2*(mW^2*(256*mt^6*mW^2 - 358*mt^4*mW^4 - 12*mt^2*mW^6 + 
            90*mW^8 + (68*mt^6 - 371*mt^4*mW^2 + 498*mt^2*mW^4 - 171*mW^6)*
             mZ^2)*Nc - 9*g3bar^2*mt^2*(4*mt^4 - 16*mt^2*mW^2 + 15*mW^4)*mZ^2*
           vT^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/
        (1728*(mt^2 - mW^2)^4*mZ^2*Nc*vT^2)) + 
     V[t, ri]*((g3bar^2*(-7*mt^6 + 35*mt^4*mW^2 - 42*mt^2*mW^4 + 8*mW^6)*
         kd[pi, ti]*Vdag[si, ww])/(384*(mt^2 - mW^2)^3) + 
       (g3bar^2*(9*mt^4*mW^4 - 16*mt^2*mW^6 + 4*mW^8)*kd[pi, ti]*
         Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(192*(mt^2 - mW^2)^4) + 
       (g3bar^2*(4*mt^8 - 16*mt^6*mW^2 + 15*mt^4*mW^4)*kd[pi, ti]*
         Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(192*(mt^2 - mW^2)^4) + 
       V[t, ti]*(-1/32*(mt^2*(mt^4 - 11*mt^2*mW^2 + 4*mW^4)*Vdag[pi, t]*
            Vdag[si, ww])/((mt^2 - mW^2)^2*vT^2) + 
         (3*mt^6*mW^2*Log[\[Mu]W^2/mt^2]*Vdag[pi, t]*Vdag[si, ww])/
          (16*(mt^2 - mW^2)^3*vT^2) - (3*mt^6*mW^2*Log[\[Mu]W^2/mW^2]*
           Vdag[pi, t]*Vdag[si, ww])/(16*(mt^2 - mW^2)^3*vT^2)))) + 
   CuW[ww, t]*
    (V[t, ti]*((mt*mW*(8*(54*mt^6*mW^2 - 59*mt^4*mW^4 - 35*mt^2*mW^6 + 
            34*mW^8 + (27*mt^6 - 103*mt^4*mW^2 + 116*mt^2*mW^4 - 34*mW^6)*
             mZ^2)*Nc - 9*g3bar^2*(5*mt^4 - 19*mt^2*mW^2 + 20*mW^4)*mZ^2*
           vT^2)*kd[pi, ri]*Vdag[si, ww])/(1728*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         Nc*vT^2) + (mt*mW^3*(8*mW^2*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + 
            mW^6)*Nc - 4*(3*mt^6 - 7*mt^2*mW^4 + 2*mW^6)*mZ^2*Nc + 
          9*g3bar^2*mW^2*(mt^2 - 2*mW^2)*mZ^2*vT^2)*kd[pi, ri]*
         Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(288*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*
         Nc*vT^2) + (mt*mW^3*(-4*(2*mW^2*(15*mt^6 - 27*mt^4*mW^2 + 
              10*mt^2*mW^4 + mW^6) + (-3*mt^6 + 7*mt^2*mW^4 - 2*mW^6)*mZ^2)*
           Nc - 9*g3bar^2*mW^2*(mt^2 - 2*mW^2)*mZ^2*vT^2)*kd[pi, ri]*
         Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(288*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*
         Nc*vT^2)) + V[t, ri]*((g3bar^2*mt*mW*(5*mt^4 - 19*mt^2*mW^2 + 
          20*mW^4)*kd[pi, ti]*Vdag[si, ww])/(192*Sqrt[2]*(mt^2 - mW^2)^3) - 
       (g3bar^2*mt*mW^5*(mt^2 - 2*mW^2)*kd[pi, ti]*Log[\[Mu]W^2/mt^2]*
         Vdag[si, ww])/(32*Sqrt[2]*(mt^2 - mW^2)^4) + 
       (g3bar^2*mt*mW^5*(mt^2 - 2*mW^2)*kd[pi, ti]*Log[\[Mu]W^2/mW^2]*
         Vdag[si, ww])/(32*Sqrt[2]*(mt^2 - mW^2)^4) + 
       V[t, ti]*((-3*mt^3*mW*(mt^2 + mW^2)*Vdag[pi, t]*Vdag[si, ww])/
          (16*Sqrt[2]*(mt^2 - mW^2)^2*vT^2) - (3*mt^5*mW^3*Log[\[Mu]W^2/mt^2]*
           Vdag[pi, t]*Vdag[si, ww])/(8*Sqrt[2]*(mt^2 - mW^2)^3*vT^2) + 
         (3*mt^5*mW^3*Log[\[Mu]W^2/mW^2]*Vdag[pi, t]*Vdag[si, ww])/
          (8*Sqrt[2]*(mt^2 - mW^2)^3*vT^2)))))/Pi^2


==> anc/matching/4__LLLL/LVLLed.txt <==
-1/3*((2*mW^2 + mZ^2)*CHl1[pi, ri]*kd[si, ti])/mZ^2 - 
 ((2*mW^2 + mZ^2)*CHl3[pi, ri]*kd[si, ti])/(3*mZ^2) - 
 (CHD*(4*mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti])/(6*mZ^4) + 
 ((-4*mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti])/(3*mZ^4*vT^2) - 
 (4*CHWB*g1bar*mW^3*vT*kd[pi, ri]*kd[si, ti])/(3*mZ^4) + 
 Clq1[pi, ri, uu, vv]*V[vv, ti]*Vdag[si, uu] + 
 Clq3[pi, ri, uu, vv]*V[vv, ti]*Vdag[si, uu] + 
 ((-2*mW^2 + mZ^2)*CHq1[uu, vv]*kd[pi, ri]*V[vv, ti]*Vdag[si, uu])/mZ^2 + 
 ((-2*mW^2 + mZ^2)*CHq3[uu, vv]*kd[pi, ri]*V[vv, ti]*Vdag[si, uu])/mZ^2 + 
 (((-2835*mH^4*mt^2*mZ^2*(-4*mW^4 + mZ^4) + 1620*mt^2*mZ^2*(4*mW^4 - mZ^4)*
       (2*mW^4 + mZ^4 - 4*mt^4*Nc) + 
      mH^2*(mt^2*(-320*(-235 + 54*bEvan)*mW^8 + 288*(-77 + 60*bEvan)*mW^6*
           mZ^2 + 12*(-5069 + 360*bEvan)*mW^4*mZ^4 - 4*(-331 + 1080*bEvan)*
           mW^2*mZ^6 + 2835*mZ^8) - 1536*mW^4*(mW^2*mZ - mZ^3)^2*Nc))*
     kd[pi, ri]*kd[si, ti])/(38880*mH^2*mt^2*mZ^6*vT^4) - 
   (mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*CHl1[uu, uu]*kd[pi, ri]*kd[si, ti])/
    (36*mZ^4*vT^2) - (mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*CHl3[uu, uu]*
     kd[pi, ri]*kd[si, ti])/(36*mZ^4*vT^2) - 
   (mH^2*(mH^2 - 2*mZ^2)*(-4*mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mH^2])/(16*(mH - mZ)*mZ^4*(mH + mZ)*vT^4) + 
   CH*(((-4*mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti])/(8*mZ^4) + 
     ((-4*mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(8*mZ^4)) + 
   ((108*mt^4*mZ^2*(-4*mW^4 + mZ^4) + mH^2*(-256*mW^8 + 416*mW^6*mZ^2 - 
        27*mt^2*mZ^6 + 4*mW^4*(27*mt^2*mZ^2 - 40*mZ^4)))*Nc*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(648*mH^2*mZ^6*vT^4) + 
   CuH[t, t]*(-1/12*(mt^3*(-4*mW^4 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti])/
       (Sqrt[2]*mH^2*mZ^4*vT) - (mt^3*(-4*mW^4 + mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(12*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuHDag[t, t]*(-1/12*(mt^3*(-4*mW^4 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti])/
       (Sqrt[2]*mH^2*mZ^4*vT) - (mt^3*(-4*mW^4 + mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(12*Sqrt[2]*mH^2*mZ^4*vT)) + 
   ((72*mW^8*mZ^2 - 18*mW^4*mZ^6 + mH^2*(336*mW^8 - 364*mW^6*mZ^2 - 
        24*mW^4*mZ^4 + 25*mW^2*mZ^6))*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mW^2])/(72*mH^2*mZ^6*vT^4) + 
   ((162*mZ^8*(-4*mW^4 + mZ^4) + 8*mH^4*(148*mW^8 - 180*mW^6*mZ^2 + 
        15*mW^4*mZ^4 + 17*mW^2*mZ^6) + mH^2*mZ^2*(-1184*mW^8 + 
        1440*mW^6*mZ^2 + 852*mW^4*mZ^4 - 136*mW^2*mZ^6 - 243*mZ^8))*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(1296*mH^2*(mH - mZ)*mZ^6*
     (mH + mZ)*vT^4) + 
   CHBox*(-1/48*((-4*mW^4 + mZ^4)*(11*mH^4 - 5*mH^2*mZ^2 + 
         4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
       (mH^2*mZ^4*vT^2) - (mH^2*(5*mH^2 - 8*mZ^2)*(-4*mW^4 + mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(24*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     (mt^4*(-4*mW^4 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (3*mH^2*mZ^4*vT^2) - ((-4*mW^8 + mW^4*mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(2*mH^2*mZ^4*vT^2) - 
     ((3*mH^2 - 2*mZ^2)*(-4*mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(8*mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHW*((mW^2*(8*mH^6*mW^2*(mW - mZ)*(mW + mZ) + 12*mH^4*mW^2*mZ^2*
         (-mW^2 + mZ^2) + mH^2*(16*mW^8 - 8*mW^6*mZ^2 + 24*mW^4*mZ^4 - 
          22*mW^2*mZ^6 - mZ^8 - 32*mt^4*mW^2*(mW - mZ)*(mW + mZ)*Nc) + 
        mZ^2*(-16*mW^8 + 8*mW^6*mZ^2 - 12*mW^4*mZ^4 + 10*mW^2*mZ^6 + mZ^8 + 
          32*mt^4*mW^2*(mW - mZ)*(mW + mZ)*Nc))*kd[pi, ri]*kd[si, ti])/
      (12*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) + 
     (2*mH^2*mW^4*(mW - mZ)*(mW + mZ)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(3*mZ^6*(mH^2 - mZ^2)^2*
       vT^2) + (8*mt^4*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^6*vT^2) - 
     (mW^4*(-8*mW^6 + 4*mW^4*mZ^2 + mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(2*mH^2*mZ^6*vT^2) + 
     (mW^2*(36*mH^4*mW^4 - 8*mH^2*mW^2*(3*mH^2 + 10*mW^2)*mZ^2 + 
        (-3*mH^4 + 56*mH^2*mW^2 + 36*mW^4)*mZ^4 + 6*(mH^2 - 4*mW^2)*mZ^6 - 
        3*mZ^8)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (12*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHB*(((-mW^2 + mZ^2)*(8*mH^6*mW^4 - 12*mH^4*mW^4*mZ^2 + 
        mH^2*(16*mW^8 - mZ^8 + 8*mW^4*(3*mZ^4 - 4*mt^4*Nc)) + 
        mZ^2*(-16*mW^8 + mZ^8 + 4*mW^4*(-3*mZ^4 + 8*mt^4*Nc)))*kd[pi, ri]*
       kd[si, ti])/(12*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) - 
     (2*mH^2*mW^4*(mW - mZ)*(mW + mZ)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(3*mZ^6*(mH^2 - mZ^2)^2*
       vT^2) + (8*mt^4*mW^4*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^6*vT^2) + 
     (4*mW^8*(-mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (mH^2*mZ^6*vT^2) - ((mW - mZ)*(mW + mZ)*(36*mW^4*mZ^4 - 3*mZ^8 + 
        mH^4*(36*mW^4 - 3*mZ^4) + mH^2*(-80*mW^4*mZ^2 + 6*mZ^6))*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(12*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   Clq1[pi, ri, t, vv]*V[vv, ti]*((-3*mt^2*(mt^2 + mW^2)*Vdag[si, t])/
      (64*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(32*(mt^2 - mW^2)^2*vT^2) + 
     (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(32*(mt^2 - mW^2)^2*
       vT^2)) + Clq3[pi, ri, t, vv]*V[vv, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[si, t])/(64*(mt - mW)*(mt + mW)*vT^2) - 
     ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
      (32*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
       Vdag[si, t])/(32*(mt^2 - mW^2)^2*vT^2)) + 
   V[t, ti]*(((mt^4*mW^4*(259*mW^2 - 178*mZ^2) + 9*mt^8*(2*mW^2 - mZ^2) + 
        12*mt^2*mW^6*(-9*mW^2 + 6*mZ^2) + mt^6*mW^2*(-163*mW^2 + 109*mZ^2))*
       kd[pi, ri]*Vdag[si, t])/(72*(mt^2 - mW^2)^3*mZ^2*vT^4) + 
     (mW^2*(2*mW^2*(-24*mt^8 + 6*mt^6*mW^2 + 63*mt^4*mW^4 - 50*mt^2*mW^6 + 
          8*mW^8) + (21*mt^8 + 42*mt^6*mW^2 - 153*mt^4*mW^4 + 100*mt^2*mW^6 - 
          16*mW^8)*mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
      (72*(mt^2 - mW^2)^4*mZ^2*vT^4) + 
     (mt^2*mW^2*(64*mt^6*mW^2 - 76*mt^4*mW^4 - 30*mt^2*mW^6 + 36*mW^8 + 
        (-37*mt^6 + 22*mt^4*mW^2 + 57*mt^2*mW^4 - 36*mW^6)*mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(72*(mt^2 - mW^2)^4*mZ^2*vT^4)) + 
   CHq1[t, vv]*V[vv, ti]*((3*mt^2*(mt^2 + mW^2)*(2*mW^2 - mZ^2)*kd[pi, ri]*
       Vdag[si, t])/(64*(mt - mW)*(mt + mW)*mZ^2*vT^2) + 
     (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*(2*mW^2 - mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(32*(mt^2 - mW^2)^2*mZ^2*vT^2) + 
     (3*mt^2*mW^4*(-2*mW^2 + mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (32*(mt^2 - mW^2)^2*mZ^2*vT^2)) + CHq3[t, vv]*V[vv, ti]*
    (((mt^4*mW^4*(1154*mW^2 - 965*mZ^2) + 45*mt^8*(-2*mW^2 + mZ^2) + 
        3*mt^2*mW^6*(-174*mW^2 + 135*mZ^2) + mt^6*mW^2*
         (-494*mW^2 + 467*mZ^2))*kd[pi, ri]*Vdag[si, t])/
      (576*(mt^2 - mW^2)^3*mZ^2*vT^2) + 
     ((64*mW^10*(mW - mZ)*(mW + mZ) + 63*mt^10*(-2*mW^2 + mZ^2) + 
        24*mt^8*(13*mW^4 - 7*mW^2*mZ^2) + mt^6*(-654*mW^6 + 519*mW^4*mZ^2) + 
        90*mt^4*(10*mW^8 - 9*mW^6*mZ^2) + mt^2*(-472*mW^10 + 436*mW^8*mZ^2))*
       kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(288*(mt^2 - mW^2)^4*mZ^2*
       vT^2) + (mt^2*mW^2*(256*mt^6*mW^2 - 358*mt^4*mW^4 - 12*mt^2*mW^6 + 
        90*mW^8 + (-148*mt^6 + 115*mt^4*mW^2 + 174*mt^2*mW^4 - 117*mW^6)*
         mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (288*(mt^2 - mW^2)^4*mZ^2*vT^2)) + CuWDag[t, vv]*V[vv, ti]*
    ((mt*mW*(54*mt^6*mW^2 - 59*mt^4*mW^4 - 35*mt^2*mW^6 + 34*mW^8 + 
        (-27*mt^6 + 5*mt^4*mW^2 + 62*mt^2*mW^4 - 34*mW^6)*mZ^2)*kd[pi, ri]*
       Vdag[si, t])/(36*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT^2) + 
     (mt*mW^3*(2*mW^2*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + mW^6) - 
        (21*mt^6 - 36*mt^4*mW^2 + 11*mt^2*mW^4 + 2*mW^6)*mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(12*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*
       vT^2) + (mt*mW^3*(-2*mW^2*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + 
          mW^6) + (21*mt^6 - 36*mt^4*mW^2 + 11*mt^2*mW^4 + 2*mW^6)*mZ^2)*
       kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(12*Sqrt[2]*(mt^2 - mW^2)^4*
       mZ^2*vT^2)) + CuBDag[t, vv]*V[vv, ti]*
    (-1/4*(g1bar*mt*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
       (Sqrt[2]*(mt^2 - mW^2)*mZ^2*vT) + 
     (g1bar*mt*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (Sqrt[2]*(4*mt^2*mZ^2*vT - 4*mW^2*mZ^2*vT))) + 
   Clq3[pi, ri, t, t]*
    (-1/216*((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*kd[si, ti]*
        Log[\[Mu]W^2/mt^2])/(mZ^2*vT^2) - (mt^2*V[t, ti]*Vdag[si, t])/
      (8*vT^2)) + Clq1[pi, ri, t, t]*
    (((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + (mt^2*V[t, ti]*Vdag[si, t])/
      (8*vT^2)) + CHq3[t, t]*
    (((16*mW^4*(-mW^2 + mZ^2) + 9*mt^2*(4*mW^4 - mZ^4))*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(108*mZ^4*vT^2) - 
     (mt^2*(-2*mW^2 + mZ^2)*kd[pi, ri]*V[t, ti]*Vdag[si, t])/(8*mZ^2*vT^2)) + 
   CHq1[t, t]*(((16*mW^4*(mW - mZ)*(mW + mZ) + 9*mt^2*(-4*mW^4 + mZ^4))*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(108*mZ^4*vT^2) + 
     (mt^2*(-2*mW^2 + mZ^2)*kd[pi, ri]*V[t, ti]*Vdag[si, t])/(8*mZ^2*vT^2)) + 
   Clu[pi, ri, t, t]*
    (-1/216*((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
        kd[si, ti]*Log[\[Mu]W^2/mt^2])/(mZ^2*vT^2) + 
     V[t, ti]*(-1/32*(mt^2*(mt^2 - 7*mW^2)*Vdag[si, t])/
         ((mt^2 - mW^2)*vT^2) + ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
         Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(16*(mt^2 - mW^2)^2*vT^2) - 
       (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(16*(mt^2 - mW^2)^2*
         vT^2))) + CHl1[pi, ri]*
    (-1/216*((4*(-52 + 12*bEvan)*mW^6 - 6*(4 + 4*bEvan)*mW^4*mZ^2 + 
         2*(71 - 12*bEvan)*mW^2*mZ^4 + 9*mZ^6)*kd[si, ti])/(mZ^4*vT^2) + 
     ((-64*mW^6 + 104*mW^4*mZ^2 + 27*mt^2*mZ^4 + 
        mW^2*(54*mt^2*mZ^2 - 40*mZ^4))*Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (648*mZ^4*vT^2) + (7*mW^4*(mW - mZ)*(mW + mZ)*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(6*mZ^4*vT^2) + 
     (mW^2*(mW - mZ)*(mW + mZ)*(10*mW^2 + mZ^2)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(18*mZ^4*vT^2) + 
     V[t, ti]*((mt^2*(mt^2 - 7*mW^2)*Vdag[si, t])/(32*(mt^2 - mW^2)*vT^2) - 
       ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
        (16*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
         Vdag[si, t])/(16*(mt^2 - mW^2)^2*vT^2))) + 
   CHl3[pi, ri]*(-1/216*((4*(-52 + 12*bEvan)*mW^6 - 2*(35 + 12*bEvan)*mW^4*
          mZ^2 + (323 - 24*bEvan)*mW^2*mZ^4 + 9*mZ^6)*kd[si, ti])/
       (mZ^4*vT^2) + ((-64*mW^6 + 104*mW^4*mZ^2 + 27*mt^2*mZ^4 + 
        mW^2*(54*mt^2*mZ^2 - 40*mZ^4))*Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (648*mZ^4*vT^2) - ((-42*mW^6 + 58*mW^4*mZ^2 + 11*mW^2*mZ^4)*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(36*mZ^4*vT^2) + 
     (mW^2*(mW - mZ)*(mW + mZ)*(10*mW^2 + mZ^2)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(18*mZ^4*vT^2) + 
     V[t, ti]*((mt^2*(7*mt^2 - 25*mW^2)*Vdag[si, t])/(32*(mt^2 - mW^2)*
         vT^2) + ((mt^6 - 14*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*
         Vdag[si, t])/(16*(mt^2 - mW^2)^2*vT^2) + 
       (3*(4*mt^4*mW^2 - mt^2*mW^4)*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
        (16*(mt^2 - mW^2)^2*vT^2))) + 
   CW*((2*mW^5*(mW - mZ)*(mW + mZ)*kd[pi, ri]*kd[si, ti])/(mZ^4*vT^3) + 
     (2*mW^5*(12*mW^4 - 13*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mZ^6*vT^3) + 
     V[t, ti]*((-3*mt^2*mW^3*(3*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
         Vdag[si, t])/(4*(mt^2 - mW^2)^2*mZ^2*vT^3) + 
       (3*mt^6*mW^3*(-mW^2 + mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
        (2*(mt^2 - mW^2)^3*mZ^2*vT^3) + (3*mt^6*mW^3*(mW - mZ)*(mW + mZ)*
         kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(2*(mt^2 - mW^2)^3*mZ^2*
         vT^3))) + CuW[t, t]*((2*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*
       kd[si, ti])/(27*mt*mZ^4*vT^2) + 
     (mt*(16*mW^7 - 21*mW^5*mZ^2 + 5*mW^3*mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(9*Sqrt[2]*mZ^6*vT^2) + 
     V[t, ti]*(-1/8*(mt*mW*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*(mW - mZ)*(mW + mZ)*
          kd[pi, ri]*Vdag[si, t])/(Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT^2) - 
       (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
         Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(4*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2) + (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
         Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(4*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2))) + CuWDag[t, t]*
    ((2*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT^2) + (mt*(16*mW^7 - 21*mW^5*mZ^2 + 5*mW^3*mZ^4)*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(9*Sqrt[2]*mZ^6*vT^2) + 
     V[t, ti]*(-1/8*(mt*mW*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*(mW - mZ)*(mW + mZ)*
          kd[pi, ri]*Vdag[si, t])/(Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT^2) - 
       (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
         Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(4*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2) + (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
         Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(4*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2))) + CHu[t, t]*
    (((16*mW^4*(mW - mZ)*(mW + mZ) + 9*mt^2*(4*mW^4 - mZ^4))*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(108*mZ^4*vT^2) + 
     V[t, ti]*((mt^2*(mt^2 - 7*mW^2)*(2*mW^2 - mZ^2)*kd[pi, ri]*Vdag[si, t])/
        (32*(mt - mW)*(mt + mW)*mZ^2*vT^2) - 
       (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*(2*mW^2 - mZ^2)*kd[pi, ri]*
         Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(16*(mt^2 - mW^2)^2*mZ^2*vT^2) + 
       (3*mt^2*(2*mW^6 - mW^4*mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*
         Vdag[si, t])/(16*(mt^2 - mW^2)^2*mZ^2*vT^2))) + 
   CHD*(-1/19440*((810*mH^4*mt^2*mZ^2*(mW^4 - 2*mZ^4) + 
         mH^2*(mt^2*(160*(-235 + 54*bEvan)*mW^8 - 72*(1 + 60*bEvan)*mW^6*
              mZ^2 + 5922*mW^4*mZ^4 + 10*(529 - 108*bEvan)*mW^2*mZ^6 + 
             405*mZ^8) + 768*mW^6*(mW - mZ)*mZ^2*(mW + mZ)*Nc) + 
         810*mt^2*mZ^2*(-4*mW^8 - 5*mW^4*mZ^4 + 2*mt^4*(4*mW^4 + mZ^4)*Nc))*
        kd[pi, ri]*kd[si, ti])/(mH^2*mt^2*mZ^6*vT^2) - 
     (mH^2*(2*mW^4*mZ^2 + mZ^6 + mH^2*(mW^4 - mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(12*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     ((-54*mt^4*mZ^2*(4*mW^4 + mZ^4) + mH^2*(-256*mW^8 + 208*mW^6*mZ^2 + 
          27*mt^2*mZ^6))*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (648*mH^2*mZ^6*vT^2) + 
     (mW^4*(4*mH^2*(84*mW^4 - 49*mW^2*mZ^2 - 3*mZ^4) + 
        9*(4*mW^4*mZ^2 + mZ^6))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (72*mH^2*mZ^6*vT^2) + 
     (mW^2*(-162*mW^2*mZ^8 + mH^4*(296*mW^6 - 180*mW^4*mZ^2 - 17*mZ^6) + 
        mH^2*(-296*mW^6*mZ^2 + 180*mW^4*mZ^4 + 243*mW^2*mZ^6 + 17*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(324*mH^2*(mH - mZ)*mZ^6*
       (mH + mZ)*vT^2) + V[t, ti]*
      (((2*mW^2*(27*mt^8 - 245*mt^6*mW^2 + 383*mt^4*mW^4 - 153*mt^2*mW^6) + 
          9*mt^2*(mt^2 - 7*mW^2)*(mt^2 - mW^2)^2*mZ^2)*kd[pi, ri]*
         Vdag[si, t])/(576*(mt^2 - mW^2)^3*mZ^2*vT^2) + 
       ((2*mW^2*(9*mt^10 - 84*mt^8*mW^2 + 93*mt^6*mW^4 + 36*mt^4*mW^6 - 
            64*mt^2*mW^8 + 16*mW^10) - 9*mt^2*(mt^2 - mW^2)^2*
           (mt^4 - 2*mt^2*mW^2 + 4*mW^4)*mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
         Vdag[si, t])/(288*(mt^2 - mW^2)^4*mZ^2*vT^2) + 
       (mt^2*mW^4*(2*(64*mt^6 - 103*mt^4*mW^2 + 24*mt^2*mW^4 + 9*mW^6) + 
          27*(mt^2 - mW^2)^2*mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
        (288*(mt^2 - mW^2)^4*mZ^2*vT^2))) + 
   CuB[t, t]*((Sqrt[2]*g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT) + (g1bar*mt*(-16*mW^6 + 13*mW^4*mZ^2)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(18*Sqrt[2]*mZ^6*vT) + 
     V[t, ti]*((g1bar*mt*mW^2*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*kd[pi, ri]*
         Vdag[si, t])/(16*Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT) + 
       (g1bar*(2*mt^5*mW^4 - mt^3*mW^6)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
         Vdag[si, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT) + 
       (g1bar*mt^3*mW^4*(-2*mt^2 + mW^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*
         Vdag[si, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT))) + 
   CuBDag[t, t]*((Sqrt[2]*g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT) + (g1bar*mt*(-16*mW^6 + 13*mW^4*mZ^2)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(18*Sqrt[2]*mZ^6*vT) + 
     V[t, ti]*((g1bar*mt*mW^2*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*kd[pi, ri]*
         Vdag[si, t])/(16*Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT) + 
       (g1bar*(2*mt^5*mW^4 - mt^3*mW^6)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
         Vdag[si, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT) + 
       (g1bar*mt^3*mW^4*(-2*mt^2 + mW^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*
         Vdag[si, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT))) + 
   CHWB*((g1bar*mW*(405*mH^6*mt^2*mW^2*(8*mW^2 + 3*mZ^2) + 
        4*mH^4*mW^2*(mt^2*(-20*(-551 + 108*bEvan)*mW^4 + 
            2*(-1201 + 540*bEvan)*mW^2*mZ^2 + (-3218 + 270*bEvan)*mZ^4) + 
          192*mW^2*mZ^2*(-mW^2 + mZ^2)*Nc) + 
        mH^2*(mt^2*(6480*mW^8 + 80*(-551 + 108*bEvan)*mW^6*mZ^2 - 
            4*(-3617 + 1080*bEvan)*mW^4*mZ^4 + (10037 - 1080*bEvan)*mW^2*
             mZ^6 - 405*mZ^8) + 96*mW^4*(-135*mt^6 + 8*(mW - mZ)*mZ^4*
             (mW + mZ))*Nc) + 405*mt^2*mZ^2*(-16*mW^8 + mZ^8 + 
          4*mW^4*(-3*mZ^4 + 8*mt^4*Nc)))*kd[pi, ri]*kd[si, ti])/
      (9720*mH^2*mt^2*(mH - mZ)*mZ^6*(mH + mZ)*vT) + 
     (g1bar*mH^2*mW^3*(12*mW^2*mZ^4 + mH^4*(4*mW^2 + mZ^2) - 
        3*mH^2*(4*mW^2*mZ^2 + mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(12*mZ^6*(mH^2 - mZ^2)^2*vT) - 
     (g1bar*mW^3*(216*mt^4*mW^2 - 27*mH^2*mt^2*mZ^2 + 
        4*mH^2*(32*mW^4 - 31*mW^2*mZ^2 + 5*mZ^4))*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(162*mH^2*mZ^6*vT) + 
     (g1bar*(36*mW^9 + mH^2*(132*mW^7 - 78*mW^5*mZ^2 - 5*mW^3*mZ^4))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(18*mH^2*mZ^6*vT) + 
     (g1bar*mW*(-81*mZ^8*(-12*mW^4 + mZ^4) + 
        4*mH^6*(296*mW^6 - 196*mW^4*mZ^2 - mW^2*mZ^4) + 
        2*mH^2*mZ^4*(592*mW^6 - 1472*mW^4*mZ^2 - 29*mW^2*mZ^4 + 81*mZ^6) + 
        mH^4*(-2368*mW^6*mZ^2 + 2540*mW^4*mZ^4 + 170*mW^2*mZ^6 - 81*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(648*mZ^6*(mH^3 - mH*mZ^2)^2*
       vT) + V[t, ti]*((g1bar*(9*mt^8*mW - 100*mt^6*mW^3 + 178*mt^4*mW^5 - 
          81*mt^2*mW^7)*kd[pi, ri]*Vdag[si, t])/(72*(mt^2 - mW^2)^3*mZ^2*
         vT) + (g1bar*mW^3*(-39*mt^8 + 30*mt^6*mW^2 + 81*mt^4*mW^4 - 
          82*mt^2*mW^6 + 16*mW^8)*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
        (72*(mt^2 - mW^2)^4*mZ^2*vT) + 
       (g1bar*(55*mt^8*mW^3 - 94*mt^6*mW^5 + 15*mt^4*mW^7 + 18*mt^2*mW^9)*
         kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(72*(mt^2 - mW^2)^4*mZ^2*
         vT))) + (2*mW^2*(mW - mZ)*(mW + mZ)*Cqq3[uu, ww, ww, vv]*kd[pi, ri]*
     V[vv, ti]*Vdag[si, uu])/(9*mZ^2*vT^2) + 
   (2*mW^2*(mW - mZ)*(mW + mZ)*Cqq3[ww, vv, uu, ww]*kd[pi, ri]*V[vv, ti]*
     Vdag[si, uu])/(9*mZ^2*vT^2) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*Nc*Cqq1[t, t, uu, vv]*
     kd[pi, ri]*Log[\[Mu]W^2/mt^2]*V[vv, ti]*Vdag[si, uu])/(72*mZ^2*vT^2) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*Nc*Cqq1[uu, vv, t, t]*
     kd[pi, ri]*Log[\[Mu]W^2/mt^2]*V[vv, ti]*Vdag[si, uu])/(72*mZ^2*vT^2) + 
   ((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*
     Cqq3[t, t, uu, vv]*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*V[vv, ti]*Vdag[si, uu])/
    (72*mZ^2*vT^2) + ((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-2*mW^2 + mZ^2))*
     Nc*Cqq3[uu, vv, t, t]*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*V[vv, ti]*
     Vdag[si, uu])/(72*mZ^2*vT^2) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*Cqu1[uu, vv, t, t]*
     kd[pi, ri]*Log[\[Mu]W^2/mt^2]*V[vv, ti]*Vdag[si, uu])/(72*mZ^2*vT^2) + 
   Cqq3[t, vv, uu, t]*V[vv, ti]*
    ((mt^2*(-2*mW^2 + mZ^2)*kd[pi, ri]*Vdag[si, uu])/(4*mZ^2*vT^2) + 
     ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2]*Vdag[si, uu])/(36*mZ^2*vT^2)) + 
   Cqq3[uu, t, t, vv]*V[vv, ti]*
    ((mt^2*(-2*mW^2 + mZ^2)*kd[pi, ri]*Vdag[si, uu])/(4*mZ^2*vT^2) + 
     ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2]*Vdag[si, uu])/(36*mZ^2*vT^2)) + 
   Clq1[pi, ri, uu, t]*V[t, ti]*((-3*mt^2*(mt^2 + mW^2)*Vdag[si, uu])/
      (64*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, uu])/(32*(mt^2 - mW^2)^2*vT^2) + 
     (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[si, uu])/(32*(mt^2 - mW^2)^2*
       vT^2)) + Clq3[pi, ri, uu, t]*V[t, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[si, uu])/(64*(mt - mW)*(mt + mW)*vT^2) - 
     ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[si, uu])/
      (32*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
       Vdag[si, uu])/(32*(mt^2 - mW^2)^2*vT^2)) + 
   CHq1[uu, t]*V[t, ti]*((3*mt^2*(mt^2 + mW^2)*(2*mW^2 - mZ^2)*kd[pi, ri]*
       Vdag[si, uu])/(64*(mt - mW)*(mt + mW)*mZ^2*vT^2) + 
     (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*(2*mW^2 - mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2]*Vdag[si, uu])/(32*(mt^2 - mW^2)^2*mZ^2*vT^2) + 
     (3*mt^2*mW^4*(-2*mW^2 + mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*
       Vdag[si, uu])/(32*(mt^2 - mW^2)^2*mZ^2*vT^2)) + 
   CHq3[uu, t]*V[t, ti]*(((mt^4*mW^4*(1154*mW^2 - 965*mZ^2) + 
        45*mt^8*(-2*mW^2 + mZ^2) + 3*mt^2*mW^6*(-174*mW^2 + 135*mZ^2) + 
        mt^6*mW^2*(-494*mW^2 + 467*mZ^2))*kd[pi, ri]*Vdag[si, uu])/
      (576*(mt^2 - mW^2)^3*mZ^2*vT^2) + 
     ((64*mW^10*(mW - mZ)*(mW + mZ) + 63*mt^10*(-2*mW^2 + mZ^2) + 
        24*mt^8*(13*mW^4 - 7*mW^2*mZ^2) + mt^6*(-654*mW^6 + 519*mW^4*mZ^2) + 
        90*mt^4*(10*mW^8 - 9*mW^6*mZ^2) + mt^2*(-472*mW^10 + 436*mW^8*mZ^2))*
       kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, uu])/(288*(mt^2 - mW^2)^4*mZ^2*
       vT^2) + (mt^2*mW^2*(256*mt^6*mW^2 - 358*mt^4*mW^4 - 12*mt^2*mW^6 + 
        90*mW^8 + (-148*mt^6 + 115*mt^4*mW^2 + 174*mt^2*mW^4 - 117*mW^6)*
         mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, uu])/
      (288*(mt^2 - mW^2)^4*mZ^2*vT^2)) + CuW[uu, t]*V[t, ti]*
    ((mt*mW*(54*mt^6*mW^2 - 59*mt^4*mW^4 - 35*mt^2*mW^6 + 34*mW^8 + 
        (-27*mt^6 + 5*mt^4*mW^2 + 62*mt^2*mW^4 - 34*mW^6)*mZ^2)*kd[pi, ri]*
       Vdag[si, uu])/(36*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT^2) + 
     (mt*mW^3*(2*mW^2*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + mW^6) - 
        (21*mt^6 - 36*mt^4*mW^2 + 11*mt^2*mW^4 + 2*mW^6)*mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2]*Vdag[si, uu])/(12*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*
       vT^2) + (mt*mW^3*(-2*mW^2*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + 
          mW^6) + (21*mt^6 - 36*mt^4*mW^2 + 11*mt^2*mW^4 + 2*mW^6)*mZ^2)*
       kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, uu])/
      (12*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*vT^2)) + 
   CuB[uu, t]*V[t, ti]*(-1/4*(g1bar*mt*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
        Vdag[si, uu])/(Sqrt[2]*(mt^2 - mW^2)*mZ^2*vT) + 
     (g1bar*mt*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, uu])/
      (Sqrt[2]*(4*mt^2*mZ^2*vT - 4*mW^2*mZ^2*vT))) + 
   Clq1[pi, ri, uu, vv]*V[vv, ti]*
    (-1/48*((-15 + 4*bEvan)*(-4*mW^4 + mZ^4)*Vdag[si, uu])/(mZ^2*vT^2) + 
     ((-4*mW^4 + mZ^4)*Log[\[Mu]W^2/mZ^2]*Vdag[si, uu])/(8*mZ^2*vT^2)) + 
   Clq3[pi, ri, uu, vv]*V[vv, ti]*
    (((4*(-15 + 4*bEvan)*mW^4 + 24*(-1 + bEvan)*mW^2*mZ^2 + 
        (15 - 4*bEvan)*mZ^4)*Vdag[si, uu])/(48*mZ^2*vT^2) + 
     ((-4*mW^4 + mZ^4)*Log[\[Mu]W^2/mZ^2]*Vdag[si, uu])/(8*mZ^2*vT^2)) + 
   CHq1[uu, vv]*V[vv, ti]*
    ((((2428 - 432*bEvan)*mW^6 + 2*(-1471 + 324*bEvan)*mW^4*mZ^2 + 
        4*(169 - 54*bEvan)*mW^2*mZ^4 + 81*mZ^6)*kd[pi, ri]*Vdag[si, uu])/
      (648*mZ^4*vT^2) + ((-64*mW^6 + 2*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 - 
        (27*mt^2 + 40*mW^2)*mZ^4)*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
       Vdag[si, uu])/(216*mZ^4*vT^2) + (7*mW^4*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
       Log[\[Mu]W^2/mW^2]*Vdag[si, uu])/(2*mZ^4*vT^2) + 
     ((58*mW^6 - 83*mW^4*mZ^2 + 25*mW^2*mZ^4)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*
       Vdag[si, uu])/(54*mZ^4*vT^2)) + CHq3[uu, vv]*V[vv, ti]*
    ((((2428 - 432*bEvan)*mW^6 + 8*(-310 + 81*bEvan)*mW^4*mZ^2 + 
        (-191 - 216*bEvan)*mW^2*mZ^4 + 81*mZ^6)*kd[pi, ri]*Vdag[si, uu])/
      (648*mZ^4*vT^2) + ((-64*mW^6 + 2*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 - 
        (27*mt^2 + 40*mW^2)*mZ^4)*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*
       Vdag[si, uu])/(216*mZ^4*vT^2) + 
     ((126*mW^6 - 190*mW^4*mZ^2 + 37*mW^2*mZ^4)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*
       Vdag[si, uu])/(36*mZ^4*vT^2) + 
     ((58*mW^6 - 83*mW^4*mZ^2 + 25*mW^2*mZ^4)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2]*
       Vdag[si, uu])/(54*mZ^4*vT^2)))/Pi^2


==> anc/matching/4__LLLL/LVLLee.txt <==
Cll[pi, ri, si, ti]/4 + Cll[pi, ti, si, ri]/4 + Cll[si, ri, pi, ti]/4 + 
 Cll[si, ti, pi, ri]/4 + ((-2*mW^2 + mZ^2)*CHl1[si, ti]*kd[pi, ri])/
  (4*mZ^2) + ((-2*mW^2 + mZ^2)*CHl3[si, ti]*kd[pi, ri])/(4*mZ^2) + 
 ((-2*mW^2 + mZ^2)*CHl1[si, ri]*kd[pi, ti])/(4*mZ^2) + 
 ((-2*mW^2 + mZ^2)*CHl3[si, ri]*kd[pi, ti])/(4*mZ^2) + 
 ((-2*mW^2 + mZ^2)*CHl1[pi, ti]*kd[si, ri])/(4*mZ^2) + 
 ((-2*mW^2 + mZ^2)*CHl3[pi, ti]*kd[si, ri])/(4*mZ^2) + 
 ((-2*mW^2 + mZ^2)*CHl1[pi, ri]*kd[si, ti])/(4*mZ^2) + 
 ((-2*mW^2 + mZ^2)*CHl3[pi, ri]*kd[si, ti])/(4*mZ^2) + 
 (CHD*(-4*mW^4 + mZ^4)*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/
  (8*mZ^4) - ((-2*mW^2 + mZ^2)^2*(kd[pi, ti]*kd[si, ri] + 
    kd[pi, ri]*kd[si, ti]))/(4*mZ^4*vT^2) - 
 (CHWB*g1bar*mW*(2*mW^2 - mZ^2)*vT*(kd[pi, ti]*kd[si, ri] + 
    kd[pi, ri]*kd[si, ti]))/(2*mZ^4) + 
 (((945*mH^4*mt^2*mZ^2*(-2*mW^2 + mZ^2)^2 + 540*mt^2*mZ^2*(-2*mW^2 + mZ^2)^2*
       (2*mW^4 + mZ^4 - 4*mt^4*Nc) + 
      mH^2*(3*mt^2*(-640*(-37 + 9*bEvan)*mW^8 + 128*(-343 + 90*bEvan)*mW^6*
           mZ^2 - 4*(-6337 + 1800*bEvan)*mW^4*mZ^4 + 24*(-221 + 60*bEvan)*
           mW^2*mZ^6 + 45*mZ^8) - 512*mW^4*(mW^2*mZ - mZ^3)^2*Nc))*
     (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/
    (17280*mH^2*mt^2*mZ^6*vT^4) - (mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*
     CHl1[uu, uu]*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/
    (24*mZ^4*vT^2) - (mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*CHl3[uu, uu]*
     (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/(24*mZ^4*vT^2) + 
   (3*mH^2*(mH^2 - 2*mZ^2)*(-2*mW^2 + mZ^2)^2*(kd[pi, ti]*kd[si, ri] + 
      kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mH^2])/(64*(mH - mZ)*mZ^4*(mH + mZ)*
     vT^4) + CH*((-3*(-2*mW^2 + mZ^2)^2*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti]))/(32*mZ^4) - 
     (3*(-2*mW^2 + mZ^2)^2*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mH^2])/(32*mZ^4)) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*Nc*Clq1[si, ti, t, t]*
     kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(288*mZ^2*vT^2) + 
   ((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*
     Clq3[si, ti, t, t]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(288*mZ^2*vT^2) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*Clu[si, ti, t, t]*
     kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(288*mZ^2*vT^2) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*Nc*Clq1[si, ri, t, t]*
     kd[pi, ti]*Log[\[Mu]W^2/mt^2])/(288*mZ^2*vT^2) + 
   ((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*
     Clq3[si, ri, t, t]*kd[pi, ti]*Log[\[Mu]W^2/mt^2])/(288*mZ^2*vT^2) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*Clu[si, ri, t, t]*
     kd[pi, ti]*Log[\[Mu]W^2/mt^2])/(288*mZ^2*vT^2) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*Nc*Clq1[pi, ti, t, t]*
     kd[si, ri]*Log[\[Mu]W^2/mt^2])/(288*mZ^2*vT^2) + 
   ((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*
     Clq3[pi, ti, t, t]*kd[si, ri]*Log[\[Mu]W^2/mt^2])/(288*mZ^2*vT^2) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*Clu[pi, ti, t, t]*
     kd[si, ri]*Log[\[Mu]W^2/mt^2])/(288*mZ^2*vT^2) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*Nc*Clq1[pi, ri, t, t]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(288*mZ^2*vT^2) + 
   ((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*
     Clq3[pi, ri, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(288*mZ^2*vT^2) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*Clu[pi, ri, t, t]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(288*mZ^2*vT^2) + 
   ((-2*mW^2 + mZ^2)*(-108*mt^4*mZ^2*(-2*mW^2 + mZ^2) + 
      mH^2*(128*mW^6 - 2*mW^2*(27*mt^2 + 104*mW^2)*mZ^2 + 
        (27*mt^2 + 80*mW^2)*mZ^4))*Nc*(kd[pi, ti]*kd[si, ri] + 
      kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/(864*mH^2*mZ^6*vT^4) + 
   ((-2*mW^2 + mZ^2)*(-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*Nc*
     CHq1[t, t]*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
     Log[\[Mu]W^2/mt^2])/(144*mZ^4*vT^2) - 
   ((-2*mW^2 + mZ^2)*(-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*Nc*
     CHq3[t, t]*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
     Log[\[Mu]W^2/mt^2])/(144*mZ^4*vT^2) + 
   ((-2*mW^2 + mZ^2)*(-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*
     CHu[t, t]*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
     Log[\[Mu]W^2/mt^2])/(144*mZ^4*vT^2) + 
   CuW[t, t]*((mW^3*(mW^2 - mZ^2)^2*Nc*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti]))/(9*Sqrt[2]*mt*mZ^4*vT^2) + 
     (mt*mW*(32*mW^6 - 58*mW^4*mZ^2 + 31*mW^2*mZ^4 - 5*mZ^6)*Nc*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/
      (24*Sqrt[2]*mZ^6*vT^2)) + CuWDag[t, t]*
    ((mW^3*(mW^2 - mZ^2)^2*Nc*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti]))/(9*Sqrt[2]*mt*mZ^4*vT^2) + 
     (mt*mW*(32*mW^6 - 58*mW^4*mZ^2 + 31*mW^2*mZ^4 - 5*mZ^6)*Nc*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/
      (24*Sqrt[2]*mZ^6*vT^2)) + 
   CuH[t, t]*((mt^3*(-2*mW^2 + mZ^2)^2*Nc*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti]))/(16*Sqrt[2]*mH^2*mZ^4*vT) + 
     (mt^3*(-2*mW^2 + mZ^2)^2*Nc*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/(16*Sqrt[2]*mH^2*mZ^4*
       vT)) + CuHDag[t, t]*((mt^3*(-2*mW^2 + mZ^2)^2*Nc*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/
      (16*Sqrt[2]*mH^2*mZ^4*vT) + (mt^3*(-2*mW^2 + mZ^2)^2*Nc*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/
      (16*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuB[t, t]*(-1/18*(g1bar*mW^4*(mW - mZ)*(mW + mZ)*Nc*
        (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/
       (Sqrt[2]*mt*mZ^4*vT) - (g1bar*mt*mW^2*(32*mW^4 - 42*mW^2*mZ^2 + 
        13*mZ^4)*Nc*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mt^2])/(48*Sqrt[2]*mZ^6*vT)) + 
   CuBDag[t, t]*(-1/18*(g1bar*mW^4*(mW - mZ)*(mW + mZ)*Nc*
        (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/
       (Sqrt[2]*mt*mZ^4*vT) - (g1bar*mt*mW^2*(32*mW^4 - 42*mW^2*mZ^2 + 
        13*mZ^4)*Nc*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mt^2])/(48*Sqrt[2]*mZ^6*vT)) + 
   (mW^2*(2*mW^2 - mZ^2)*(36*mW^4*mZ^2 - 18*mW^2*mZ^4 + 
      mH^2*(168*mW^4 - 182*mW^2*mZ^2 + 5*mZ^4))*(kd[pi, ti]*kd[si, ri] + 
      kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mW^2])/(96*mH^2*mZ^6*vT^4) + 
   CW*((3*mW^3*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti]))/(4*mZ^4*vT^3) + 
     (3*mW^3*(24*mW^6 - 38*mW^4*mZ^2 + 15*mW^2*mZ^4 - mZ^6)*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mW^2])/
      (4*mZ^6*vT^3)) + ((-2*mW^2 + mZ^2)^2*(-18*mZ^8 + 
      88*mH^4*mW^2*(mW - mZ)*(mW + mZ) + mH^2*(-88*mW^4*mZ^2 + 88*mW^2*mZ^4 + 
        27*mZ^6))*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
     Log[\[Mu]W^2/mZ^2])/(192*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^4) + 
   Cll[pi, ri, si, ti]*(((-15 + 4*bEvan)*(-2*mW^2 + mZ^2)^2)/(64*mZ^2*vT^2) - 
     (3*(-2*mW^2 + mZ^2)^2*Log[\[Mu]W^2/mZ^2])/(32*mZ^2*vT^2)) + 
   Cll[pi, ti, si, ri]*(((-15 + 4*bEvan)*(-2*mW^2 + mZ^2)^2)/(64*mZ^2*vT^2) - 
     (3*(-2*mW^2 + mZ^2)^2*Log[\[Mu]W^2/mZ^2])/(32*mZ^2*vT^2)) + 
   Cll[si, ri, pi, ti]*(((-15 + 4*bEvan)*(-2*mW^2 + mZ^2)^2)/(64*mZ^2*vT^2) - 
     (3*(-2*mW^2 + mZ^2)^2*Log[\[Mu]W^2/mZ^2])/(32*mZ^2*vT^2)) + 
   Cll[si, ti, pi, ri]*(((-15 + 4*bEvan)*(-2*mW^2 + mZ^2)^2)/(64*mZ^2*vT^2) - 
     (3*(-2*mW^2 + mZ^2)^2*Log[\[Mu]W^2/mZ^2])/(32*mZ^2*vT^2)) + 
   CHl1[si, ti]*(-1/288*((4*(-178 + 36*bEvan)*mW^6 - 6*(-176 + 36*bEvan)*mW^4*
          mZ^2 + 2*(-199 + 36*bEvan)*mW^2*mZ^4 + 27*mZ^6)*kd[pi, ri])/
       (mZ^4*vT^2) + ((-64*mW^6 + 2*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 - 
        (27*mt^2 + 40*mW^2)*mZ^4)*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/
      (864*mZ^4*vT^2) + (7*mW^4*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
       Log[\[Mu]W^2/mW^2])/(8*mZ^4*vT^2) + 
     (11*mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2])/
      (24*mZ^4*vT^2)) + CHl3[si, ti]*
    (-1/288*((4*(-178 + 36*bEvan)*mW^6 - 2*(-505 + 108*bEvan)*mW^4*mZ^2 + 
         (-307 + 72*bEvan)*mW^2*mZ^4 + 27*mZ^6)*kd[pi, ri])/(mZ^4*vT^2) + 
     ((-64*mW^6 + 2*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 - (27*mt^2 + 40*mW^2)*mZ^4)*
       Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(864*mZ^4*vT^2) + 
     ((42*mW^6 - 58*mW^4*mZ^2 + 7*mW^2*mZ^4)*kd[pi, ri]*Log[\[Mu]W^2/mW^2])/
      (48*mZ^4*vT^2) + (11*mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*
       Log[\[Mu]W^2/mZ^2])/(24*mZ^4*vT^2)) + 
   CHl1[si, ri]*(-1/288*((4*(-178 + 36*bEvan)*mW^6 - 6*(-176 + 36*bEvan)*mW^4*
          mZ^2 + 2*(-199 + 36*bEvan)*mW^2*mZ^4 + 27*mZ^6)*kd[pi, ti])/
       (mZ^4*vT^2) + ((-64*mW^6 + 2*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 - 
        (27*mt^2 + 40*mW^2)*mZ^4)*Nc*kd[pi, ti]*Log[\[Mu]W^2/mt^2])/
      (864*mZ^4*vT^2) + (7*mW^4*(mW - mZ)*(mW + mZ)*kd[pi, ti]*
       Log[\[Mu]W^2/mW^2])/(8*mZ^4*vT^2) + 
     (11*mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[pi, ti]*Log[\[Mu]W^2/mZ^2])/
      (24*mZ^4*vT^2)) + CHl3[si, ri]*
    (-1/288*((4*(-178 + 36*bEvan)*mW^6 - 2*(-505 + 108*bEvan)*mW^4*mZ^2 + 
         (-307 + 72*bEvan)*mW^2*mZ^4 + 27*mZ^6)*kd[pi, ti])/(mZ^4*vT^2) + 
     ((-64*mW^6 + 2*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 - (27*mt^2 + 40*mW^2)*mZ^4)*
       Nc*kd[pi, ti]*Log[\[Mu]W^2/mt^2])/(864*mZ^4*vT^2) + 
     ((42*mW^6 - 58*mW^4*mZ^2 + 7*mW^2*mZ^4)*kd[pi, ti]*Log[\[Mu]W^2/mW^2])/
      (48*mZ^4*vT^2) + (11*mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[pi, ti]*
       Log[\[Mu]W^2/mZ^2])/(24*mZ^4*vT^2)) + 
   CHl1[pi, ti]*(-1/288*((4*(-178 + 36*bEvan)*mW^6 - 6*(-176 + 36*bEvan)*mW^4*
          mZ^2 + 2*(-199 + 36*bEvan)*mW^2*mZ^4 + 27*mZ^6)*kd[si, ri])/
       (mZ^4*vT^2) + ((-64*mW^6 + 2*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 - 
        (27*mt^2 + 40*mW^2)*mZ^4)*Nc*kd[si, ri]*Log[\[Mu]W^2/mt^2])/
      (864*mZ^4*vT^2) + (7*mW^4*(mW - mZ)*(mW + mZ)*kd[si, ri]*
       Log[\[Mu]W^2/mW^2])/(8*mZ^4*vT^2) + 
     (11*mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[si, ri]*Log[\[Mu]W^2/mZ^2])/
      (24*mZ^4*vT^2)) + CHl3[pi, ti]*
    (-1/288*((4*(-178 + 36*bEvan)*mW^6 - 2*(-505 + 108*bEvan)*mW^4*mZ^2 + 
         (-307 + 72*bEvan)*mW^2*mZ^4 + 27*mZ^6)*kd[si, ri])/(mZ^4*vT^2) + 
     ((-64*mW^6 + 2*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 - (27*mt^2 + 40*mW^2)*mZ^4)*
       Nc*kd[si, ri]*Log[\[Mu]W^2/mt^2])/(864*mZ^4*vT^2) + 
     ((42*mW^6 - 58*mW^4*mZ^2 + 7*mW^2*mZ^4)*kd[si, ri]*Log[\[Mu]W^2/mW^2])/
      (48*mZ^4*vT^2) + (11*mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[si, ri]*
       Log[\[Mu]W^2/mZ^2])/(24*mZ^4*vT^2)) + 
   CHl1[pi, ri]*(-1/288*((4*(-178 + 36*bEvan)*mW^6 - 6*(-176 + 36*bEvan)*mW^4*
          mZ^2 + 2*(-199 + 36*bEvan)*mW^2*mZ^4 + 27*mZ^6)*kd[si, ti])/
       (mZ^4*vT^2) + ((-64*mW^6 + 2*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 - 
        (27*mt^2 + 40*mW^2)*mZ^4)*Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (864*mZ^4*vT^2) + (7*mW^4*(mW - mZ)*(mW + mZ)*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(8*mZ^4*vT^2) + 
     (11*mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (24*mZ^4*vT^2)) + CHl3[pi, ri]*
    (-1/288*((4*(-178 + 36*bEvan)*mW^6 - 2*(-505 + 108*bEvan)*mW^4*mZ^2 + 
         (-307 + 72*bEvan)*mW^2*mZ^4 + 27*mZ^6)*kd[si, ti])/(mZ^4*vT^2) + 
     ((-64*mW^6 + 2*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 - (27*mt^2 + 40*mW^2)*mZ^4)*
       Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(864*mZ^4*vT^2) + 
     ((42*mW^6 - 58*mW^4*mZ^2 + 7*mW^2*mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (48*mZ^4*vT^2) + (11*mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(24*mZ^4*vT^2)) + 
   CHBox*(((-2*mW^2 + mZ^2)^2*(11*mH^4 - 5*mH^2*mZ^2 + 
        4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti]))/(64*mH^2*mZ^4*vT^2) + 
     (mH^2*(5*mH^2 - 8*mZ^2)*(-2*mW^2 + mZ^2)^2*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mH^2])/(32*(mH - mZ)*mZ^4*
       (mH + mZ)*vT^2) - (mt^4*(-2*mW^2 + mZ^2)^2*Nc*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/(4*mH^2*mZ^4*vT^2) + 
     (3*mW^4*(-2*mW^2 + mZ^2)^2*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mW^2])/(8*mH^2*mZ^4*vT^2) + 
     (3*(3*mH^2 - 2*mZ^2)*(-2*mW^2 + mZ^2)^2*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mZ^2])/(32*mH^2*(mH - mZ)*
       (mH + mZ)*vT^2)) + 
   CHW*((mW^2*(2*mW^2 - mZ^2)*(4*mH^6*(mW - mZ)*(mW + mZ) + 
        6*mH^4*mZ^2*(-mW^2 + mZ^2) + mH^2*(8*mW^6 - 4*mW^4*mZ^2 + 
          10*mW^2*mZ^4 - 11*mZ^6 - 16*mt^4*(mW - mZ)*(mW + mZ)*Nc) + 
        mZ^2*(-8*mW^6 + 4*mW^4*mZ^2 - 4*mW^2*mZ^4 + 5*mZ^6 + 
          16*mt^4*(mW - mZ)*(mW + mZ)*Nc))*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti]))/(16*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mH^2])/
      (4*mZ^6*(mH^2 - mZ^2)^2*vT^2) - 
     (mt^4*mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*Nc*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/(mH^2*mZ^6*vT^2) + 
     (3*mW^4*(8*mW^6 - 8*mW^4*mZ^2 + mZ^6)*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mW^2])/(8*mH^2*mZ^6*vT^2) + 
     (mW^2*(2*mW^2 - mZ^2)*(18*mH^4*mW^2 - 5*mH^2*(3*mH^2 + 8*mW^2)*mZ^2 + 
        2*(17*mH^2 + 9*mW^2)*mZ^4 - 15*mZ^6)*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mZ^2])/
      (16*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHB*(((2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*(-4*mH^6*mW^2 + 6*mH^4*mW^2*mZ^2 + 
        mH^2*(-8*mW^6 + mZ^6 + 4*mW^2*(-3*mZ^4 + 4*mt^4*Nc)) - 
        mZ^2*(-8*mW^6 + mZ^6 + mW^2*(-6*mZ^4 + 16*mt^4*Nc)))*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/
      (16*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) - 
     (mH^2*mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mH^2])/
      (4*mZ^6*(mH^2 - mZ^2)^2*vT^2) + 
     (mt^4*mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*Nc*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/(mH^2*mZ^6*vT^2) - 
     (3*mW^6*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mW^2])/(2*mH^2*mZ^6*vT^2) + 
     ((2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*(-18*mH^4*mW^2 + mH^2*(3*mH^2 + 40*mW^2)*
         mZ^2 - 6*(mH^2 + 3*mW^2)*mZ^4 + 3*mZ^6)*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mZ^2])/
      (16*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHD*(-1/8640*((135*mH^4*mt^2*mZ^2*(2*mW^4 - 9*mW^2*mZ^2 + 4*mZ^4) + 
         mH^2*(3*mt^2*(320*(-37 + 9*bEvan)*mW^8 - 16*(-647 + 180*bEvan)*mW^6*
              mZ^2 + 1198*mW^4*mZ^4 + 5*(-371 + 72*bEvan)*mW^2*mZ^6 + 
             135*mZ^8) + 256*mW^6*(mW - mZ)*mZ^2*(mW + mZ)*Nc) - 
         270*mt^2*mZ^2*(4*mW^8 - 2*mW^2*mZ^6 + 2*mt^4*mZ^4*Nc + 
           mW^4*(3*mZ^4 - 8*mt^4*Nc)))*(kd[pi, ti]*kd[si, ri] + 
         kd[pi, ri]*kd[si, ti]))/(mH^2*mt^2*mZ^6*vT^2) - 
     (mH^2*(2*mW^2 - mZ^2)*(mH^2*(mW^2 - 2*mZ^2) + 2*mZ^2*(mW^2 + mZ^2))*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mH^2])/
      (32*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) - 
     ((-54*mt^4*mZ^2*(-4*mW^4 + mZ^4) + mH^2*(256*mW^8 - 272*mW^6*mZ^2 + 
          27*mt^2*mZ^6 + mW^2*(-54*mt^2*mZ^4 + 40*mZ^6)))*Nc*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/
      (864*mH^2*mZ^6*vT^2) + (mW^4*(36*mW^4*mZ^2 - 9*mZ^6 + 
        4*mH^2*(84*mW^4 - 70*mW^2*mZ^2 + 3*mZ^4))*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mW^2])/(96*mH^2*mZ^6*vT^2) + 
     (mW^2*(2*mW^2 - mZ^2)*(-18*mZ^8 + 22*mH^4*(4*mW^4 - 2*mW^2*mZ^2 - 
          mZ^4) + mH^2*(-88*mW^4*mZ^2 + 44*mW^2*mZ^4 + 49*mZ^6))*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mZ^2])/
      (96*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2)) + 
   CHWB*((g1bar*mW*(135*mH^6*mt^2*(16*mW^4 - 2*mW^2*mZ^2 - 3*mZ^4) + 
        mH^2*(3*mt^2*(1440*mW^8 + 80*(-323 + 72*bEvan)*mW^6*mZ^2 - 
            32*(-997 + 225*bEvan)*mW^4*mZ^4 + 2*(-5357 + 1080*bEvan)*mW^2*
             mZ^6 + 675*mZ^8) + 512*mW^4*(mW - mZ)*mZ^4*(mW + mZ)*Nc + 
          4320*mt^6*mW^2*(-2*mW^2 + mZ^2)*Nc) + 
        2*mH^4*(3*mt^2*(-80*(-157 + 36*bEvan)*mW^6 + 4*(-3853 + 900*bEvan)*
             mW^4*mZ^2 - 2*(-2341 + 540*bEvan)*mW^2*mZ^4 - 135*mZ^6) + 
          256*mW^4*mZ^2*(-mW^2 + mZ^2)*Nc) - 270*mt^2*mZ^2*(-2*mW^2 + mZ^2)*
         (-8*mW^6 + mZ^6 + mW^2*(-6*mZ^4 + 16*mt^4*Nc)))*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/
      (8640*mH^2*mt^2*(mH - mZ)*mZ^6*(mH + mZ)*vT) + 
     (g1bar*mH^2*mW*(2*mW^2 - mZ^2)*(12*mW^2*mZ^4 + mH^4*(4*mW^2 + mZ^2) - 
        3*mH^2*(4*mW^2*mZ^2 + mZ^4))*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mH^2])/(32*mZ^6*(mH^2 - mZ^2)^2*
       vT) - (g1bar*mW*(27*mH^2*mt^2*mZ^2*(-2*mW^2 + mZ^2) + 
        216*mt^4*(2*mW^4 - mW^2*mZ^2) + 8*mH^2*mW^2*(32*mW^4 - 43*mW^2*mZ^2 + 
          14*mZ^4))*Nc*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mt^2])/(432*mH^2*mZ^6*vT) + 
     (g1bar*mW^3*(72*mW^6 - 36*mW^4*mZ^2 + mH^2*(264*mW^4 - 246*mW^2*mZ^2 + 
          35*mZ^4))*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mW^2])/(48*mH^2*mZ^6*vT) + 
     (g1bar*mW*(2*mW^2 - mZ^2)*(-9*mZ^8*(-6*mW^2 + mZ^2) + 
        44*mH^6*(4*mW^4 - 3*mW^2*mZ^2) + mH^4*(-352*mW^4*mZ^2 + 
          318*mW^2*mZ^4) + mH^2*(176*mW^4*mZ^4 - 252*mW^2*mZ^6 + 15*mZ^8))*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mZ^2])/
      (96*mZ^6*(mH^3 - mH*mZ^2)^2*vT)))/Pi^2


==> anc/matching/4__LLLL/LVLLeu.txt <==
Clq1[pi, ri, si, ti] - Clq3[pi, ri, si, ti] + 
 (1 - (2*mW^2)/mZ^2)*CHq1[si, ti]*kd[pi, ri] + 
 (-1 + (2*mW^2)/mZ^2)*CHq3[si, ti]*kd[pi, ri] + 
 ((-1 + (4*mW^2)/mZ^2)*CHl1[pi, ri]*kd[si, ti])/3 + 
 ((-1 + (4*mW^2)/mZ^2)*CHl3[pi, ri]*kd[si, ti])/3 - 
 (CHD*(-8*mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti])/(6*mZ^4) + 
 ((8*mW^4 - 6*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/(3*mZ^4*vT^2) + 
 (CHWB*g1bar*(8*mW^3 - 3*mW*mZ^2)*vT*kd[pi, ri]*kd[si, ti])/(3*mZ^4) + 
 ((mW^2*(-mW^2 + mZ^2)*Cqq3[si, uu, uu, ti]*kd[pi, ri])/(9*mZ^2*vT^2) + 
   (mW^2*(-mW^2 + mZ^2)*Cqq3[uu, ti, si, uu]*kd[pi, ri])/(9*mZ^2*vT^2) - 
   ((2835*mH^4*mt^2*mZ^2*(8*mW^4 - 6*mW^2*mZ^2 + mZ^4) + 
      1620*mt^2*mZ^2*(8*mW^4 - 6*mW^2*mZ^2 + mZ^4)*(2*mW^4 + mZ^4 - 
        4*mt^4*Nc) + mH^2*(mt^2*(320*(-1009 + 216*bEvan)*mW^8 - 
          384*(-1607 + 315*bEvan)*mW^6*mZ^2 + 72*(-5113 + 840*bEvan)*mW^4*
           mZ^4 + 2*(14689 - 4320*bEvan)*mW^2*mZ^6 - 2835*mZ^8) - 
        3072*mW^4*(mW^2*mZ - mZ^3)^2*Nc))*kd[pi, ri]*kd[si, ti])/
    (38880*mH^2*mt^2*mZ^6*vT^4) + (mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*
     CHl1[uu, uu]*kd[pi, ri]*kd[si, ti])/(18*mZ^4*vT^2) + 
   (mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*CHl3[uu, uu]*kd[pi, ri]*kd[si, ti])/
    (18*mZ^4*vT^2) - (mH^2*(mH^2 - 2*mZ^2)*(8*mW^4 - 6*mW^2*mZ^2 + mZ^4)*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(16*(mH - mZ)*mZ^4*(mH + mZ)*
     vT^4) + CH*(((8*mW^4 - 6*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/
      (8*mZ^4) + ((8*mW^4 - 6*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(8*mZ^4)) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*Nc*Cqq1[si, ti, t, t]*
     kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(72*mZ^2*vT^2) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*Nc*Cqq1[t, t, si, ti]*
     kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(72*mZ^2*vT^2) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*Nc*Cqq3[si, ti, t, t]*
     kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(72*mZ^2*vT^2) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*Nc*Cqq3[t, t, si, ti]*
     kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(72*mZ^2*vT^2) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*Cqu1[si, ti, t, t]*
     kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(72*mZ^2*vT^2) + 
   ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-4*mW^2 + mZ^2))*Nc*
     Clq1[pi, ri, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + 
   ((9*mt^2*(4*mW^2 - mZ^2) + 16*mW^2*(-mW^2 + mZ^2))*Nc*Clq3[pi, ri, t, t]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + 
   ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(4*mW^2 - mZ^2))*Nc*
     Clu[pi, ri, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + 
   ((108*mt^4*mZ^2*(8*mW^4 - 6*mW^2*mZ^2 + mZ^4) + 
      mH^2*(512*mW^8 - 8*mW^4*(27*mt^2 + 128*mW^2)*mZ^2 + 
        2*mW^2*(81*mt^2 + 316*mW^2)*mZ^4 - 3*(9*mt^2 + 40*mW^2)*mZ^6))*Nc*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(648*mH^2*mZ^6*vT^4) + 
   ((-4*mW^2*(mW - mZ)*(mW + mZ)*(8*mW^2 - 3*mZ^2) + 
      9*mt^2*(8*mW^4 - 6*mW^2*mZ^2 + mZ^4))*Nc*CHq1[t, t]*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(108*mZ^4*vT^2) + 
   ((4*mW^2*(mW - mZ)*(mW + mZ)*(8*mW^2 - 3*mZ^2) - 
      9*mt^2*(8*mW^4 - 6*mW^2*mZ^2 + mZ^4))*Nc*CHq3[t, t]*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(108*mZ^4*vT^2) - 
   ((4*mW^2*(mW - mZ)*(mW + mZ)*(8*mW^2 - 3*mZ^2) + 
      9*mt^2*(8*mW^4 - 6*mW^2*mZ^2 + mZ^4))*Nc*CHu[t, t]*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(108*mZ^4*vT^2) + 
   Cqq1[si, t, t, ti]*
    (((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-2*mW^2 + mZ^2))*kd[pi, ri])/
      (72*mZ^2*vT^2) + ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*
       kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(72*mZ^2*vT^2)) + 
   Cqq1[t, ti, si, t]*
    (((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-2*mW^2 + mZ^2))*kd[pi, ri])/
      (72*mZ^2*vT^2) + ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*
       kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(72*mZ^2*vT^2)) + 
   Cqq3[si, t, t, ti]*
    (((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-2*mW^2 + mZ^2))*kd[pi, ri])/
      (72*mZ^2*vT^2) + ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*
       kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(72*mZ^2*vT^2)) + 
   Cqq3[t, ti, si, t]*
    (((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-2*mW^2 + mZ^2))*kd[pi, ri])/
      (72*mZ^2*vT^2) + ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*
       kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(72*mZ^2*vT^2)) + 
   CuW[t, t]*((-4*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT^2) + (mt*mW*(-mW + mZ)*(mW + mZ)*(-8*mW^2 + 3*mZ^2)*
       (-16*mW^2 + 5*mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (36*Sqrt[2]*mZ^6*vT^2)) + CuWDag[t, t]*
    ((-4*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT^2) + (mt*mW*(-mW + mZ)*(mW + mZ)*(-8*mW^2 + 3*mZ^2)*
       (-16*mW^2 + 5*mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (36*Sqrt[2]*mZ^6*vT^2)) + 
   CuH[t, t]*(-1/12*(mt^3*(8*mW^4 - 6*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
        kd[si, ti])/(Sqrt[2]*mH^2*mZ^4*vT) - 
     (mt^3*(8*mW^4 - 6*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(12*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuHDag[t, t]*(-1/12*(mt^3*(8*mW^4 - 6*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
        kd[si, ti])/(Sqrt[2]*mH^2*mZ^4*vT) - 
     (mt^3*(8*mW^4 - 6*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(12*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuB[t, t]*((2*Sqrt[2]*g1bar*mW^4*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti])/(27*mt*mZ^4*vT) + 
     (g1bar*mt*(128*mW^6 - 152*mW^4*mZ^2 + 39*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(72*Sqrt[2]*mZ^6*vT)) + 
   CuBDag[t, t]*((2*Sqrt[2]*g1bar*mW^4*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti])/(27*mt*mZ^4*vT) + 
     (g1bar*mt*(128*mW^6 - 152*mW^4*mZ^2 + 39*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(72*Sqrt[2]*mZ^6*vT)) - 
   ((18*mW^4*mZ^2*(8*mW^4 - 6*mW^2*mZ^2 + mZ^4) + 
      mH^2*(672*mW^8 - 980*mW^6*mZ^2 + 276*mW^4*mZ^4 + 5*mW^2*mZ^6))*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(72*mH^2*mZ^6*vT^4) + 
   CW*(-1/2*((8*mW^7 - 11*mW^5*mZ^2 + 3*mW^3*mZ^4)*kd[pi, ri]*kd[si, ti])/
       (mZ^4*vT^3) + (mW^3*(-mW + mZ)*(mW + mZ)*(-12*mW^2 + mZ^2)*
       (-8*mW^2 + 3*mZ^2)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (2*mZ^6*vT^3)) + ((162*mZ^8*(8*mW^4 - 6*mW^2*mZ^2 + mZ^4) + 
      16*mH^4*mW^2*(mW - mZ)*(mW + mZ)*(164*mW^4 - 118*mW^2*mZ^2 + 17*mZ^4) + 
      mH^2*mZ^2*(-2624*mW^8 + 4512*mW^6*mZ^2 - 4104*mW^4*mZ^4 + 
        1730*mW^2*mZ^6 - 243*mZ^8))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
    (1296*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^4) + 
   Clq3[pi, ri, si, ti]*((8*(-15 + 4*bEvan)*mW^4 - 66*mW^2*mZ^2 + 
       (-15 + 4*bEvan)*mZ^4)/(48*mZ^2*vT^2) - (3*mW^2*Log[\[Mu]W^2/mW^2])/
      (2*vT^2) - ((8*mW^4 - 6*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2])/
      (8*mZ^2*vT^2)) + Clq1[pi, ri, si, ti]*
    (-1/48*((-15 + 4*bEvan)*(8*mW^4 - 6*mW^2*mZ^2 + mZ^4))/(mZ^2*vT^2) + 
     ((8*mW^4 - 6*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2])/(8*mZ^2*vT^2)) + 
   CHq1[si, ti]*(((32*(-142 + 27*bEvan)*mW^6 + 16*(409 - 81*bEvan)*mW^4*
         mZ^2 + 4*(-581 + 108*bEvan)*mW^2*mZ^4 + 81*mZ^6)*kd[pi, ri])/
      (648*mZ^4*vT^2) + ((-64*mW^6 + 2*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 - 
        (27*mt^2 + 40*mW^2)*mZ^4)*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/
      (216*mZ^4*vT^2) + (7*mW^4*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
       Log[\[Mu]W^2/mW^2])/(2*mZ^4*vT^2) - 
     ((46*mW^6 - 71*mW^4*mZ^2 + 25*mW^2*mZ^4)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2])/
      (27*mZ^4*vT^2)) + CHq3[si, ti]*
    (-1/648*((32*(-142 + 27*bEvan)*mW^6 - 2*(-3491 + 648*bEvan)*mW^4*mZ^2 + 
         (-4139 + 432*bEvan)*mW^2*mZ^4 + 81*mZ^6)*kd[pi, ri])/(mZ^4*vT^2) + 
     ((64*mW^6 - 2*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 + (27*mt^2 + 40*mW^2)*mZ^4)*
       Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(216*mZ^4*vT^2) - 
     ((126*mW^6 - 182*mW^4*mZ^2 + 29*mW^2*mZ^4)*kd[pi, ri]*
       Log[\[Mu]W^2/mW^2])/(36*mZ^4*vT^2) + 
     ((46*mW^6 - 71*mW^4*mZ^2 + 25*mW^2*mZ^4)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2])/
      (27*mZ^4*vT^2)) + CHl1[pi, ri]*
    (((8*(137 - 24*bEvan)*mW^6 + 12*(-112 + 20*bEvan)*mW^4*mZ^2 + 
        2*(169 - 24*bEvan)*mW^2*mZ^4 - 9*mZ^6)*kd[si, ti])/(216*mZ^4*vT^2) + 
     ((128*mW^6 - 4*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 + (27*mt^2 + 80*mW^2)*mZ^4)*
       Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(648*mZ^4*vT^2) + 
     (7*mW^4*(-mW^2 + mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(3*mZ^4*vT^2) + 
     (mW^2*(8*mW^4 - 9*mW^2*mZ^2 + mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (9*mZ^4*vT^2)) + CHl3[pi, ri]*
    (((8*(137 - 24*bEvan)*mW^6 + 4*(-359 + 60*bEvan)*mW^4*mZ^2 + 
        (889 - 48*bEvan)*mW^2*mZ^4 - 9*mZ^6)*kd[si, ti])/(216*mZ^4*vT^2) + 
     ((128*mW^6 - 4*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 + (27*mt^2 + 80*mW^2)*mZ^4)*
       Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(648*mZ^4*vT^2) - 
     ((84*mW^6 - 116*mW^4*mZ^2 + 5*mW^2*mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (36*mZ^4*vT^2) + (mW^2*(8*mW^4 - 9*mW^2*mZ^2 + mZ^4)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(9*mZ^4*vT^2)) + 
   CHBox*(-1/48*((8*mW^4 - 6*mW^2*mZ^2 + mZ^4)*(11*mH^4 - 5*mH^2*mZ^2 + 
         4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
       (mH^2*mZ^4*vT^2) - (mH^2*(5*mH^2 - 8*mZ^2)*(8*mW^4 - 6*mW^2*mZ^2 + 
        mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (24*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     (mt^4*(8*mW^4 - 6*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^4*vT^2) - 
     (mW^4*(8*mW^4 - 6*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(2*mH^2*mZ^4*vT^2) - 
     ((3*mH^2 - 2*mZ^2)*(8*mW^4 - 6*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(8*mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHB*(((-mW^2 + mZ^2)*(mH^6*(-16*mW^4 + 6*mW^2*mZ^2) + 
        3*mH^4*(8*mW^4*mZ^2 - 3*mW^2*mZ^4) - mH^2*(32*mW^8 - 12*mW^6*mZ^2 + 
          mZ^8 + 16*mW^4*(3*mZ^4 - 4*mt^4*Nc) + 3*mW^2*mZ^2*
           (-7*mZ^4 + 8*mt^4*Nc)) + mZ^2*(32*mW^8 - 12*mW^6*mZ^2 + mZ^8 + 
          8*mW^4*(3*mZ^4 - 8*mt^4*Nc) - 12*mW^2*(mZ^6 - 2*mt^4*mZ^2*Nc)))*
       kd[pi, ri]*kd[si, ti])/(12*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*(8*mW^4 - 11*mW^2*mZ^2 + 
        3*mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (6*mZ^6*(mH^2 - mZ^2)^2*vT^2) - 
     (2*mt^4*(8*mW^6 - 11*mW^4*mZ^2 + 3*mW^2*mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^6*vT^2) + 
     (mW^6*(8*mW^4 - 11*mW^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^6*vT^2) + 
     ((mW - mZ)*(mW + mZ)*(72*mH^4*mW^4 - 4*mH^2*mW^2*(9*mH^2 + 40*mW^2)*
         mZ^2 + 3*(mH^4 + 26*mH^2*mW^2 + 24*mW^4)*mZ^4 - 
        6*(mH^2 + 6*mW^2)*mZ^6 + 3*mZ^8)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(12*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHW*((mW^2*(-16*mH^6*mW^4 - 32*mH^2*mW^8 + 22*mH^6*mW^2*mZ^2 + 
        24*mH^4*mW^4*mZ^2 + 28*mH^2*mW^6*mZ^2 + 32*mW^8*mZ^2 - 6*mH^6*mZ^4 - 
        33*mH^4*mW^2*mZ^4 - 48*mH^2*mW^4*mZ^4 - 28*mW^6*mZ^4 + 9*mH^4*mZ^6 + 
        59*mH^2*mW^2*mZ^6 + 24*mW^4*mZ^6 - 16*mH^2*mZ^8 - 26*mW^2*mZ^8 + 
        7*mZ^10 + 8*mt^4*(mH - mZ)*(mH + mZ)*(-mW + mZ)*(mW + mZ)*
         (-8*mW^2 + 3*mZ^2)*Nc)*kd[pi, ri]*kd[si, ti])/
      (12*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) - 
     (mH^2*mW^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*(8*mW^4 - 11*mW^2*mZ^2 + 
        3*mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (6*mZ^6*(mH^2 - mZ^2)^2*vT^2) + 
     (2*mt^4*(8*mW^6 - 11*mW^4*mZ^2 + 3*mW^2*mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^6*vT^2) - 
     (mW^4*(16*mW^6 - 14*mW^4*mZ^2 + mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(2*mH^2*mZ^6*vT^2) + 
     (mW^2*(-72*mW^4*mZ^4 + 84*mW^2*mZ^6 - 21*mZ^8 - 
        3*mH^4*(24*mW^4 - 28*mW^2*mZ^2 + 7*mZ^4) + 
        2*mH^2*(80*mW^4*mZ^2 - 95*mW^2*mZ^4 + 24*mZ^6))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(12*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHD*(((405*mH^4*mt^2*mZ^2*(8*mW^4 - 27*mW^2*mZ^2 + 8*mZ^4) + 
        mH^2*(mt^2*(-320*(-1009 + 216*bEvan)*mW^8 + 192*(-1724 + 315*bEvan)*
             mW^6*mZ^2 + 38268*mW^4*mZ^4 + 5*(3989 - 864*bEvan)*mW^2*mZ^6 - 
            810*mZ^8) + 3072*mW^6*(mW - mZ)*mZ^2*(mW + mZ)*Nc) - 
        1620*mt^2*mZ^2*(8*mW^8 - 3*mW^2*mZ^6 + 2*mt^4*mZ^4*Nc + 
          mW^4*(7*mZ^4 - 16*mt^4*Nc)))*kd[pi, ri]*kd[si, ti])/
      (38880*mH^2*mt^2*mZ^6*vT^2) + 
     (mH^2*(16*mW^4*mZ^2 + 6*mW^2*mZ^4 - 4*mZ^6 + 
        mH^2*(8*mW^4 - 15*mW^2*mZ^2 + 4*mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(48*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     ((-54*mt^4*mZ^2*(-8*mW^4 + mZ^4) + mH^2*(512*mW^8 - 512*mW^6*mZ^2 + 
          27*mt^2*mZ^6 + mW^2*(-81*mt^2*mZ^4 + 60*mZ^6)))*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(648*mH^2*mZ^6*vT^2) - 
     (mW^4*(72*mW^4*mZ^2 - 9*mZ^6 + 2*mH^2*(336*mW^4 - 259*mW^2*mZ^2 + 
          6*mZ^4))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (72*mH^2*mZ^6*vT^2) + (mW^2*(162*mZ^8*(8*mW^2 - 3*mZ^2) + 
        8*mH^4*(328*mW^6 - 282*mW^4*mZ^2 + 17*mZ^6) + 
        mH^2*(-2624*mW^6*mZ^2 + 2256*mW^4*mZ^4 - 1944*mW^2*mZ^6 + 593*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(1296*mH^2*(mH - mZ)*mZ^6*
       (mH + mZ)*vT^2)) + 
   CHWB*((g1bar*mW*(-405*mH^6*mt^2*(64*mW^4 - 9*mZ^4) + 
        2*mH^4*(mt^2*(-640*(-464 + 108*bEvan)*mW^6 + 8*(-43631 + 9180*bEvan)*
             mW^4*mZ^2 + 2*(55339 - 8640*bEvan)*mW^2*mZ^4 - 6075*mZ^6) + 
          3072*mW^4*(mW - mZ)*mZ^2*(mW + mZ)*Nc) + 
        mH^2*(mt^2*(-51840*mW^8 + 80*(-7181 + 1728*bEvan)*mW^6*mZ^2 + 
            16*(41201 - 9180*bEvan)*mW^4*mZ^4 + 4*(-44809 + 8640*bEvan)*mW^2*
             mZ^6 + 2025*mZ^8) + 96*mW^2*(135*mt^6*(8*mW^2 - 3*mZ^2) + 
            64*mW^2*mZ^4*(-mW^2 + mZ^2))*Nc) + 1620*mt^2*mZ^2*
         (32*mW^8 - 12*mW^6*mZ^2 + mZ^8 + 8*mW^4*(3*mZ^4 - 8*mt^4*Nc) - 
          12*mW^2*(mZ^6 - 2*mt^4*mZ^2*Nc)))*kd[pi, ri]*kd[si, ti])/
      (38880*mH^2*mt^2*(mH - mZ)*mZ^6*(mH + mZ)*vT) - 
     (g1bar*mH^2*mW*(8*mW^2 - 3*mZ^2)*(12*mW^2*mZ^4 + mH^4*(4*mW^2 + mZ^2) - 
        3*mH^2*(4*mW^2*mZ^2 + mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(48*mZ^6*(mH^2 - mZ^2)^2*vT) + 
     (g1bar*(64*mW^5*(27*mt^4 + 16*mH^2*mW^2) - 
        8*mW^3*(81*mt^4 + mH^2*(27*mt^2 + 160*mW^2))*mZ^2 + 
        mH^2*mW*(81*mt^2 + 376*mW^2)*mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(648*mH^2*mZ^6*vT) - 
     (g1bar*(36*(8*mW^9 - 3*mW^7*mZ^2) + mH^2*(1056*mW^7 - 894*mW^5*mZ^2 + 
          95*mW^3*mZ^4))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (72*mH^2*mZ^6*vT) + 
     (g1bar*mW*(-162*mZ^8*(24*mW^4 - 12*mW^2*mZ^2 + mZ^4) + 
        16*mH^6*(328*mW^6 - 341*mW^4*mZ^2 + 76*mW^2*mZ^4) + 
        mH^2*mZ^4*(5248*mW^6 + 3184*mW^4*mZ^2 - 2780*mW^2*mZ^4 + 243*mZ^6) + 
        mH^4*(-10496*mW^6*mZ^2 + 7024*mW^4*mZ^4 - 1136*mW^2*mZ^6 + 81*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (1296*mZ^6*(mH^3 - mH*mZ^2)^2*vT)))/Pi^2


==> anc/matching/4__LLLL/LVLLnud.txt <==
-1/6*(CHD*kd[pi, ri]*kd[si, ti]) + ((2*mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti])/
  (3*mZ^2*vT^2) + (CHWB*g1bar*mW*vT*kd[pi, ri]*kd[si, ti])/(3*mZ^2) - 
 ((2*mW^2 + mZ^2)*CHl1[uu, vv]*kd[si, ti]*U[vv, ri]*Udag[pi, uu])/(3*mZ^2) + 
 ((2*mW^2 + mZ^2)*CHl3[uu, vv]*kd[si, ti]*U[vv, ri]*Udag[pi, uu])/(3*mZ^2) + 
 CHq1[ww, xx]*kd[pi, ri]*V[xx, ti]*Vdag[si, ww] + 
 CHq3[ww, xx]*kd[pi, ri]*V[xx, ti]*Vdag[si, ww] + 
 Clq1[uu, vv, ww, xx]*U[vv, ri]*Udag[pi, uu]*V[xx, ti]*Vdag[si, ww] - 
 Clq3[uu, vv, ww, xx]*U[vv, ri]*Udag[pi, uu]*V[xx, ti]*Vdag[si, ww] + 
 (-1/288*((21*mH^4*(2*mW^2*mZ^2 + mZ^4) + mH^2*(32*mW^6 + 16*mW^4*mZ^2 - 
         378*mW^2*mZ^4 - 21*mZ^6) + 12*mZ^2*(2*mW^2 + mZ^2)*
        (2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
     (mH^2*mZ^4*vT^4) - (mH^2*(mH^2 - 2*mZ^2)*(2*mW^2 + mZ^2)*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mH^2])/(16*(mH - mZ)*mZ^2*(mH + mZ)*vT^4) + 
   CH*(((2*mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti])/(8*mZ^2) + 
     ((2*mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(8*mZ^2)) + 
   ((108*mt^4*mZ^2*(2*mW^2 + mZ^2) + 
      mH^2*(64*mW^6 - 2*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 + 
        (-27*mt^2 + 40*mW^2)*mZ^4))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(648*mH^2*mZ^4*vT^4) + 
   (g1bar*mt*(16*mW^4 - 13*mW^2*mZ^2)*Nc*CuB[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(72*Sqrt[2]*mZ^4*vT) + 
   (g1bar*mt*(16*mW^4 - 13*mW^2*mZ^2)*Nc*CuBDag[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(72*Sqrt[2]*mZ^4*vT) - 
   (mt*(16*mW^5 - 21*mW^3*mZ^2 + 5*mW*mZ^4)*Nc*CuW[t, t]*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(36*Sqrt[2]*mZ^4*vT^2) - 
   (mt*(16*mW^5 - 21*mW^3*mZ^2 + 5*mW*mZ^4)*Nc*CuWDag[t, t]*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(36*Sqrt[2]*mZ^4*vT^2) + 
   CuH[t, t]*(-1/12*(mt^3*(2*mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
       (Sqrt[2]*mH^2*mZ^2*vT) - (mt^3*(2*mW^2 + mZ^2)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(12*Sqrt[2]*mH^2*mZ^2*vT)) + 
   CuHDag[t, t]*(-1/12*(mt^3*(2*mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
       (Sqrt[2]*mH^2*mZ^2*vT) - (mt^3*(2*mW^2 + mZ^2)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(12*Sqrt[2]*mH^2*mZ^2*vT)) + 
   ((-6*mW^4*mZ^2*(2*mW^2 + mZ^2) + mH^2*mW^2*(-28*mW^4 + 36*mW^2*mZ^2 + 
        mZ^4))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
    (24*mH^2*mZ^4*vT^4) + CW*((mW^3*(-mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti])/
      (2*mZ^2*vT^3) - (mW^3*(12*mW^4 - 13*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mW^2])/(2*mZ^4*vT^3)) + 
   (mZ^2*(2*mW^2 + mZ^2)*(-3*mH^2 + 2*mZ^2)*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mZ^2])/(16*mH^2*(mH - mZ)*(mH + mZ)*vT^4) + 
   CHBox*(-1/48*((2*mW^2 + mZ^2)*(11*mH^4 - 5*mH^2*mZ^2 + 
         4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
       (mH^2*mZ^2*vT^2) - (mH^2*(5*mH^2 - 8*mZ^2)*(2*mW^2 + mZ^2)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(24*(mH - mZ)*mZ^2*(mH + mZ)*vT^2) + 
     (mt^4*(2*mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (3*mH^2*mZ^2*vT^2) - (mW^4*(2*mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(2*mH^2*mZ^2*vT^2) + 
     (mZ^2*(2*mW^2 + mZ^2)*(-3*mH^2 + 2*mZ^2)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(8*mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHW*(-1/12*(mW^2*(2*mH^6*(mW - mZ)*(mW + mZ) + 3*mH^4*mZ^2*
          (-mW^2 + mZ^2) + mH^2*(4*mW^6 + 9*mW^2*mZ^4 - 4*mZ^6 - 
           8*mt^4*(mW - mZ)*(mW + mZ)*Nc) + mZ^2*(-4*mW^6 - 6*mW^2*mZ^4 + 
           mZ^6 + 8*mt^4*(mW - mZ)*(mW + mZ)*Nc))*kd[pi, ri]*kd[si, ti])/
       (mH^2*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) - 
     (mH^2*mW^2*(mW - mZ)*(mW + mZ)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(6*mZ^4*(mH^2 - mZ^2)^2*vT^2) + 
     (2*mt^4*mW^2*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^4*vT^2) - 
     (mW^4*(2*mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (2*mH^2*mZ^4*vT^2) + (mW^2*(3*mH^4*(-4*mW^2 + mZ^2) + 
        3*mZ^4*(-4*mW^2 + mZ^2) + mH^2*(26*mW^2*mZ^2 - 8*mZ^4))*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(12*mH^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHB*(((mW - mZ)*(mW + mZ)*(2*mH^6*mW^2 - 3*mH^4*mW^2*mZ^2 + 
        mH^2*(4*mW^6 + mZ^6 + mW^2*(7*mZ^4 - 8*mt^4*Nc)) - 
        mZ^2*(4*mW^6 + mZ^6 + 4*mW^2*(mZ^4 - 2*mt^4*Nc)))*kd[pi, ri]*
       kd[si, ti])/(12*mH^2*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(mW - mZ)*(mW + mZ)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(6*mZ^4*(mH^2 - mZ^2)^2*vT^2) + 
     (2*mt^4*mW^2*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (3*mH^2*mZ^4*vT^2) + (mW^6*(mW - mZ)*(mW + mZ)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^4*vT^2) + 
     ((mW - mZ)*(mW + mZ)*(3*mH^4*(4*mW^2 + mZ^2) - 
        2*mH^2*(13*mW^2*mZ^2 + 3*mZ^4) + 3*(4*mW^2*mZ^4 + mZ^6))*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(12*mH^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHWB*((g1bar*mW*(-3*mH^6*(8*mW^2 + 3*mZ^2) + 
        mH^4*(-96*mW^4 + 52*mW^2*mZ^2 + 30*mZ^4) - 
        mH^2*(48*mW^6 - 96*mW^4*mZ^2 + 21*mZ^6 + 
          4*mW^2*(25*mZ^4 - 24*mt^4*Nc)) + 12*mZ^2*(4*mW^6 + mZ^6 + 
          4*mW^2*(mZ^4 - 2*mt^4*Nc)))*kd[pi, ri]*kd[si, ti])/
      (288*mH^2*(mH - mZ)*mZ^4*(mH + mZ)*vT) - 
     (g1bar*mH^2*mW*(12*mW^2*mZ^4 + mH^4*(4*mW^2 + mZ^2) - 
        3*mH^2*(4*mW^2*mZ^2 + mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(48*mZ^4*(mH^2 - mZ^2)^2*vT) + 
     (g1bar*(8*mW^3*(9*mt^4 + 4*mH^2*mW^2) - 3*mH^2*mW*(3*mt^2 + 8*mW^2)*
         mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (216*mH^2*mZ^4*vT) + (g1bar*(-4*mW^7 + 5*mH^2*mW^3*(-2*mW^2 + mZ^2))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(8*mH^2*mZ^4*vT) - 
     (g1bar*mW*(3*mH^4*(8*mW^2 + 3*mZ^2) - 13*mH^2*(4*mW^2*mZ^2 + mZ^4) + 
        6*(4*mW^2*mZ^4 + mZ^6))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (48*(mH^3 - mH*mZ^2)^2*vT)) + 
   V[t, ti]*(-1/8*(mt^2*(mt^2 + 2*mW^2)*kd[pi, ri]*Vdag[si, t])/
       ((mt^2 - mW^2)*vT^4) + (3*mt^2*mW^2*(mt^2 - 2*mW^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(8*(mt^2 - mW^2)^2*vT^4) - 
     (3*mt^2*mW^2*(mt^2 - 2*mW^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (8*(mt^2 - mW^2)^2*vT^4)) + CuWDag[t, xx]*V[xx, ti]*
    ((-3*mt*mW*(mt^2 - 2*mW^2)*kd[pi, ri]*Vdag[si, t])/
      (4*Sqrt[2]*(mt - mW)*(mt + mW)*vT^2) + 
     (3*mt^3*mW^3*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
      (4*Sqrt[2]*(mt^2 - mW^2)^2*vT^2) - 
     (3*mt^3*mW^3*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (4*Sqrt[2]*(mt^2 - mW^2)^2*vT^2)) + CHq1[t, xx]*V[xx, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*kd[pi, ri]*Vdag[si, t])/(64*(mt - mW)*(mt + mW)*
       vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(32*(mt^2 - mW^2)^2*vT^2) + 
     (3*mt^2*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (32*(mt^2 - mW^2)^2*vT^2)) + CHq3[t, xx]*V[xx, ti]*
    ((5*mt^2*(mt^2 - 7*mW^2)*kd[pi, ri]*Vdag[si, t])/
      (64*(mt - mW)*(mt + mW)*vT^2) + ((7*mt^6 - 2*mt^4*mW^2 - 20*mt^2*mW^4)*
       kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(32*(mt^2 - mW^2)^2*vT^2) + 
     (3*mt^2*mW^2*(-4*mt^2 + 9*mW^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*
       Vdag[si, t])/(32*(mt^2 - mW^2)^2*vT^2)) + 
   Clq1[uu, vv, t, xx]*U[vv, ri]*V[xx, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Udag[pi, uu]*Vdag[si, t])/
      (64*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Udag[pi, uu]*Vdag[si, t])/(32*(mt^2 - mW^2)^2*
       vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Udag[pi, uu]*Vdag[si, t])/
      (32*(mt^2 - mW^2)^2*vT^2)) + Clq3[uu, vv, t, xx]*U[vv, ri]*V[xx, ti]*
    ((3*mt^2*(mt^2 + mW^2)*Udag[pi, uu]*Vdag[si, t])/
      (64*(mt - mW)*(mt + mW)*vT^2) + ((mt^6 - 26*mt^4*mW^2 + 28*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Udag[pi, uu]*Vdag[si, t])/(32*(mt^2 - mW^2)^2*
       vT^2) + (3*(8*mt^4*mW^2 - 9*mt^2*mW^4)*Log[\[Mu]W^2/mW^2]*Udag[pi, uu]*
       Vdag[si, t])/(32*(mt^2 - mW^2)^2*vT^2)) + 
   CHq3[t, t]*(-1/108*((-4*mW^4 + 4*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
        kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(mZ^2*vT^2) - 
     (mt^2*kd[pi, ri]*V[t, ti]*Vdag[si, t])/(8*vT^2)) + 
   CHq1[t, t]*(((-4*mW^4 + 4*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) + 
     (mt^2*kd[pi, ri]*V[t, ti]*Vdag[si, t])/(8*vT^2)) + 
   Clq1[uu, vv, t, t]*(((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
       kd[si, ti]*Log[\[Mu]W^2/mt^2]*U[vv, ri]*Udag[pi, uu])/
      (216*mZ^2*vT^2) + (mt^2*U[vv, ri]*Udag[pi, uu]*V[t, ti]*Vdag[si, t])/
      (8*vT^2)) + Clq3[uu, vv, t, t]*
    (((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*U[vv, ri]*Udag[pi, uu])/(216*mZ^2*vT^2) + 
     (mt^2*U[vv, ri]*Udag[pi, uu]*V[t, ti]*Vdag[si, t])/(8*vT^2)) + 
   CHu[t, t]*(-1/108*((4*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 + mZ^2))*
        Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(mZ^2*vT^2) + 
     V[t, ti]*(-1/32*(mt^2*(mt^2 - 7*mW^2)*kd[pi, ri]*Vdag[si, t])/
         ((mt^2 - mW^2)*vT^2) + ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
         kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(16*(mt^2 - mW^2)^2*
         vT^2) - (3*mt^2*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
        (16*(mt^2 - mW^2)^2*vT^2))) + 
   CHD*(((3*mH^4*(9*mW^2*mZ^2 + 8*mZ^4) + mH^2*(-16*mW^6 - 36*mW^4*mZ^2 + 
          3*mW^2*mZ^4 - 6*mZ^6) - 12*mZ^4*(-mW^4 + mW^2*mZ^2 + 2*mt^4*Nc))*
       kd[pi, ri]*kd[si, ti])/(288*mH^2*mZ^4*vT^2) + 
     (mH^2*(-2*mZ^2*(mW^2 + 2*mZ^2) + mH^2*(5*mW^2 + 4*mZ^2))*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(48*(mH - mZ)*mZ^2*(mH + mZ)*vT^2) + 
     ((-54*mt^4*mZ^4 + mH^2*(32*mW^6 + 27*mt^2*mZ^4 + 
          mW^2*(27*mt^2*mZ^2 - 20*mZ^4)))*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(648*mH^2*mZ^4*vT^2) + 
     (mW^4*(3*mZ^4 + mH^2*(-14*mW^2 + 4*mZ^2))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(24*mH^2*mZ^4*vT^2) + 
     (mW^2*mZ^2*(-3*mH^2 + 2*mZ^2)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (16*mH^2*(mH - mZ)*(mH + mZ)*vT^2) + 
     V[t, ti]*((mt^2*(mt^2 - 7*mW^2)*kd[pi, ri]*Vdag[si, t])/
        (64*(mt^2 - mW^2)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
         kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(32*(mt^2 - mW^2)^2*
         vT^2) + (3*mt^2*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
        (32*(mt^2 - mW^2)^2*vT^2))) + Clu[uu, vv, t, t]*
    (-1/216*((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
        kd[si, ti]*Log[\[Mu]W^2/mt^2]*U[vv, ri]*Udag[pi, uu])/(mZ^2*vT^2) + 
     U[vv, ri]*V[t, ti]*(-1/32*(mt^2*(mt^2 - 7*mW^2)*Udag[pi, uu]*
          Vdag[si, t])/((mt^2 - mW^2)*vT^2) + 
       ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Udag[pi, uu]*
         Vdag[si, t])/(16*(mt^2 - mW^2)^2*vT^2) - 
       (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Udag[pi, uu]*Vdag[si, t])/
        (16*(mt^2 - mW^2)^2*vT^2))) + CHl1[uu, vv]*
    (U[vv, ri]*(-1/72*((-8*mW^6 + 20*mW^4*mZ^2 + 12*mW^2*mZ^4 + 3*mZ^6)*
          kd[si, ti]*Udag[pi, uu])/(mZ^4*vT^2) + 
       ((-64*mW^6 + 104*mW^4*mZ^2 + 27*mt^2*mZ^4 + 
          mW^2*(54*mt^2*mZ^2 - 40*mZ^4))*Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
         Udag[pi, uu])/(648*mZ^4*vT^2) + (7*mW^4*(mW - mZ)*(mW + mZ)*
         kd[si, ti]*Log[\[Mu]W^2/mW^2]*Udag[pi, uu])/(6*mZ^4*vT^2)) + 
     U[vv, ri]*V[t, ti]*((mt^2*(mt^2 - 7*mW^2)*Udag[pi, uu]*Vdag[si, t])/
        (32*(mt^2 - mW^2)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
         Log[\[Mu]W^2/mt^2]*Udag[pi, uu]*Vdag[si, t])/(16*(mt^2 - mW^2)^2*
         vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Udag[pi, uu]*Vdag[si, t])/
        (16*(mt^2 - mW^2)^2*vT^2))) + CHl3[uu, vv]*
    (U[vv, ri]*(((-8*mW^6 + 2*mW^4*mZ^2 + 183*mW^2*mZ^4 + 3*mZ^6)*kd[si, ti]*
         Udag[pi, uu])/(72*mZ^4*vT^2) + 
       ((64*mW^6 - 2*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 + (-27*mt^2 + 40*mW^2)*
           mZ^4)*Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Udag[pi, uu])/
        (648*mZ^4*vT^2) + (mW^2*(-14*mW^4 + 22*mW^2*mZ^2 + mZ^4)*kd[si, ti]*
         Log[\[Mu]W^2/mW^2]*Udag[pi, uu])/(12*mZ^4*vT^2)) + 
     U[vv, ri]*V[t, ti]*(-1/32*(mt^2*(7*mt^2 + 23*mW^2)*Udag[pi, uu]*
          Vdag[si, t])/((mt^2 - mW^2)*vT^2) - 
       ((mt^6 - 14*mt^4*mW^2 + 28*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Udag[pi, uu]*
         Vdag[si, t])/(16*(mt^2 - mW^2)^2*vT^2) + 
       (3*mt^2*mW^2*(-4*mt^2 + 9*mW^2)*Log[\[Mu]W^2/mW^2]*Udag[pi, uu]*
         Vdag[si, t])/(16*(mt^2 - mW^2)^2*vT^2))) - 
   (mt^2*Nc*Cqq1[t, t, ww, xx]*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*V[xx, ti]*
     Vdag[si, ww])/(8*vT^2) - (mt^2*Nc*Cqq1[ww, xx, t, t]*kd[pi, ri]*
     Log[\[Mu]W^2/mt^2]*V[xx, ti]*Vdag[si, ww])/(8*vT^2) + 
   (mt^2*Nc*Cqq3[t, t, ww, xx]*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*V[xx, ti]*
     Vdag[si, ww])/(8*vT^2) + (mt^2*Nc*Cqq3[ww, xx, t, t]*kd[pi, ri]*
     Log[\[Mu]W^2/mt^2]*V[xx, ti]*Vdag[si, ww])/(8*vT^2) + 
   (mt^2*Nc*Cqu1[ww, xx, t, t]*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*V[xx, ti]*
     Vdag[si, ww])/(8*vT^2) + Cqq3[t, xx, ww, t]*V[xx, ti]*
    ((mt^2*kd[pi, ri]*Vdag[si, ww])/(4*vT^2) - 
     (mt^2*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(4*vT^2)) + 
   Cqq3[ww, t, t, xx]*V[xx, ti]*((mt^2*kd[pi, ri]*Vdag[si, ww])/(4*vT^2) - 
     (mt^2*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(4*vT^2)) + 
   CHq1[ww, xx]*V[xx, ti]*(((2*mW^2 + mZ^2)*kd[pi, ri]*Vdag[si, ww])/
      (8*vT^2) - (mt^2*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/
      (8*vT^2)) + CHq3[ww, xx]*V[xx, ti]*
    (((19*mW^2 + mZ^2)*kd[pi, ri]*Vdag[si, ww])/(8*vT^2) - 
     (mt^2*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(8*vT^2) + 
     (3*mW^2*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(4*vT^2)) + 
   CuW[ww, t]*V[t, ti]*((-3*mt*mW*(mt^2 - 2*mW^2)*kd[pi, ri]*Vdag[si, ww])/
      (4*Sqrt[2]*(mt - mW)*(mt + mW)*vT^2) + 
     (3*mt^3*mW^3*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/
      (4*Sqrt[2]*(mt^2 - mW^2)^2*vT^2) - 
     (3*mt^3*mW^3*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/
      (4*Sqrt[2]*(mt^2 - mW^2)^2*vT^2)) + CHq1[ww, t]*V[t, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*kd[pi, ri]*Vdag[si, ww])/
      (64*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(32*(mt^2 - mW^2)^2*
       vT^2) + (3*mt^2*mW^4*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/
      (32*(mt^2 - mW^2)^2*vT^2)) + CHq3[ww, t]*V[t, ti]*
    ((5*mt^2*(mt^2 - 7*mW^2)*kd[pi, ri]*Vdag[si, ww])/
      (64*(mt - mW)*(mt + mW)*vT^2) + ((7*mt^6 - 2*mt^4*mW^2 - 20*mt^2*mW^4)*
       kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Vdag[si, ww])/(32*(mt^2 - mW^2)^2*
       vT^2) + (3*mt^2*mW^2*(-4*mt^2 + 9*mW^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*
       Vdag[si, ww])/(32*(mt^2 - mW^2)^2*vT^2)) + 
   Clq1[uu, vv, ww, t]*U[vv, ri]*V[t, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Udag[pi, uu]*Vdag[si, ww])/
      (64*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Udag[pi, uu]*Vdag[si, ww])/
      (32*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
       Udag[pi, uu]*Vdag[si, ww])/(32*(mt^2 - mW^2)^2*vT^2)) + 
   Clq3[uu, vv, ww, t]*U[vv, ri]*V[t, ti]*
    ((3*mt^2*(mt^2 + mW^2)*Udag[pi, uu]*Vdag[si, ww])/
      (64*(mt - mW)*(mt + mW)*vT^2) + ((mt^6 - 26*mt^4*mW^2 + 28*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Udag[pi, uu]*Vdag[si, ww])/
      (32*(mt^2 - mW^2)^2*vT^2) + (3*(8*mt^4*mW^2 - 9*mt^2*mW^4)*
       Log[\[Mu]W^2/mW^2]*Udag[pi, uu]*Vdag[si, ww])/
      (32*(mt^2 - mW^2)^2*vT^2)) + Clq3[uu, vv, ww, xx]*U[vv, ri]*V[xx, ti]*
    (((2*(-93 + 16*bEvan)*mW^2 + (-15 + 4*bEvan)*mZ^2)*Udag[pi, uu]*
       Vdag[si, ww])/(48*vT^2) - (3*mW^2*Log[\[Mu]W^2/mW^2]*Udag[pi, uu]*
       Vdag[si, ww])/(2*vT^2) - ((2*mW^2 + mZ^2)*Log[\[Mu]W^2/mZ^2]*
       Udag[pi, uu]*Vdag[si, ww])/(8*vT^2)) + Clq1[uu, vv, ww, xx]*U[vv, ri]*
    V[xx, ti]*(-1/48*((-15 + 4*bEvan)*(2*mW^2 + mZ^2)*Udag[pi, uu]*
        Vdag[si, ww])/vT^2 + ((2*mW^2 + mZ^2)*Log[\[Mu]W^2/mZ^2]*Udag[pi, uu]*
       Vdag[si, ww])/(8*vT^2)))/Pi^2


==> anc/matching/4__LLLL/LVLLnue.txt <==
CHl1[si, ti]*kd[pi, ri] + CHl3[si, ti]*kd[pi, ri] + 
 (CHD*kd[pi, ri]*kd[si, ti])/2 - ((-2*mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti])/
  (mZ^2*vT^2) + (CHWB*g1bar*mW*vT*kd[pi, ri]*kd[si, ti])/mZ^2 - 
 (2*U[si, ri]*Udag[pi, ti])/vT^2 - 2*CHl3[si, vv]*U[vv, ri]*Udag[pi, ti] - 
 2*CHl3[uu, ti]*U[si, ri]*Udag[pi, uu] + Cll[si, ti, uu, vv]*U[vv, ri]*
  Udag[pi, uu] + Cll[uu, vv, si, ti]*U[vv, ri]*Udag[pi, uu] + 
 ((-2*mW^2 + mZ^2)*CHl1[uu, vv]*kd[si, ti]*U[vv, ri]*Udag[pi, uu])/mZ^2 - 
 ((-2*mW^2 + mZ^2)*CHl3[uu, vv]*kd[si, ti]*U[vv, ri]*Udag[pi, uu])/mZ^2 + 
 (((21*mH^4*mZ^2*(-2*mW^2 + mZ^2) + mH^2*(-32*mW^6 + 32*mW^4*mZ^2 + 
        114*mW^2*mZ^4 + 3*mZ^6) + 12*mZ^2*(-2*mW^2 + mZ^2)*
       (2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
    (96*mH^2*mZ^4*vT^4) + (3*mH^2*(mH^2 - 2*mZ^2)*(-2*mW^2 + mZ^2)*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mH^2])/(16*(mH - mZ)*mZ^2*(mH + mZ)*vT^4) - 
   (mt^2*Nc*Clq1[si, ti, t, t]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(8*vT^2) + 
   (mt^2*Nc*Clq3[si, ti, t, t]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(8*vT^2) + 
   (mt^2*Nc*Clu[si, ti, t, t]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(8*vT^2) + 
   ((-108*mt^4*mZ^2*(-2*mW^2 + mZ^2) + 
      mH^2*(64*mW^6 - 2*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 + 
        (27*mt^2 + 40*mW^2)*mZ^4))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(216*mH^2*mZ^4*vT^4) + 
   ((-4*mW^4 + 4*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*Nc*CHq1[t, t]*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(36*mZ^2*vT^2) + 
   ((-4*mW^4 + 4*mW^2*mZ^2 + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*CHu[t, t]*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(36*mZ^2*vT^2) + 
   (g1bar*mt*(16*mW^4 - 13*mW^2*mZ^2)*Nc*CuB[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(24*Sqrt[2]*mZ^4*vT) + 
   (g1bar*mt*(16*mW^4 - 13*mW^2*mZ^2)*Nc*CuBDag[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(24*Sqrt[2]*mZ^4*vT) - 
   (mt*(16*mW^5 - 21*mW^3*mZ^2 + 5*mW*mZ^4)*Nc*CuW[t, t]*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(12*Sqrt[2]*mZ^4*vT^2) - 
   (mt*(16*mW^5 - 21*mW^3*mZ^2 + 5*mW*mZ^4)*Nc*CuWDag[t, t]*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(12*Sqrt[2]*mZ^4*vT^2) + 
   CHl1[si, ti]*((3*(2*mW^2 - mZ^2)*kd[pi, ri])/(8*vT^2) - 
     (mt^2*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(8*vT^2)) - 
   ((12*mW^6*mZ^2 - 6*mW^4*mZ^4 + mH^2*(28*mW^6 - 36*mW^4*mZ^2 + 
        5*mW^2*mZ^4))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
    (8*mH^2*mZ^4*vT^4) + CHl3[si, ti]*(((23*mW^2 - 3*mZ^2)*kd[pi, ri])/
      (8*vT^2) - (mt^2*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(8*vT^2) + 
     (3*mW^2*kd[pi, ri]*Log[\[Mu]W^2/mW^2])/(4*vT^2)) + 
   CW*((3*mW^3*(-mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti])/(2*mZ^2*vT^3) - 
     (3*mW^3*(12*mW^4 - 13*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(2*mZ^4*vT^3)) + 
   (3*mZ^2*(3*mH^2 - 2*mZ^2)*(-2*mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mZ^2])/(16*mH^2*(mH - mZ)*(mH + mZ)*vT^4) + 
   Clq3[si, vv, t, t]*U[vv, ri]*(-1/8*(mt^2*Nc*Udag[pi, ti])/vT^2 - 
     (mt^2*Nc*Log[\[Mu]W^2/mt^2]*Udag[pi, ti])/(4*vT^2)) + 
   U[si, ri]*(((7*mH^4*mZ^2 + 4*mZ^2*(2*mW^4 + mZ^4 - 4*mt^4*Nc) + 
        mH^2*(-10*mW^2*mZ^2 - 5*mZ^4 + 2*mt^2*mZ^2*Nc))*Udag[pi, ti])/
      (16*mH^2*mZ^2*vT^4) + (3*(mH^4 - 2*mH^2*mW^2)*Log[\[Mu]W^2/mH^2]*
       Udag[pi, ti])/(8*(mH^2 - mW^2)*vT^4) + 
     (mt^2*(mH^2 - 4*mt^2)*Nc*Log[\[Mu]W^2/mt^2]*Udag[pi, ti])/
      (4*mH^2*vT^4) - (3*mW^2*(4*mW^4*(mW - mZ)*(mW + mZ) + 
        mH^4*(mW^2 - 2*mZ^2) + mH^2*(-6*mW^4 + 7*mW^2*mZ^2))*
       Log[\[Mu]W^2/mW^2]*Udag[pi, ti])/(8*mH^2*(mH - mW)*(mH + mW)*(mW - mZ)*
       (mW + mZ)*vT^4) + (3*mZ^2*((2*mZ^2)/mH^2 + (-2*mW^2 + mZ^2)/
         (mW^2 - mZ^2))*Log[\[Mu]W^2/mZ^2]*Udag[pi, ti])/(8*vT^4)) + 
   CHl3[si, vv]*U[vv, ri]*(((-22*mW^2*mZ^2 + mt^2*mZ^2*Nc)*Udag[pi, ti])/
      (8*mZ^2*vT^2) + (mt^2*Nc*Log[\[Mu]W^2/mt^2]*Udag[pi, ti])/(4*vT^2) - 
     (3*mW^2*Log[\[Mu]W^2/mW^2]*Udag[pi, ti])/(4*vT^2) - 
     (3*mW^2*Log[\[Mu]W^2/mZ^2]*Udag[pi, ti])/(4*vT^2)) + 
   CHl1[si, vv]*U[vv, ri]*((-3*mW^2*Log[\[Mu]W^2/mW^2]*Udag[pi, ti])/
      (4*vT^2) + (3*mW^2*Log[\[Mu]W^2/mZ^2]*Udag[pi, ti])/(4*vT^2)) + 
   CH*((-3*(-2*mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti])/(8*mZ^2) - 
     (3*(-2*mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(8*mZ^2) + 
     U[si, ri]*((-3*Udag[pi, ti])/4 - (3*Log[\[Mu]W^2/mH^2]*Udag[pi, ti])/
        4)) + CHq3[t, t]*
    (((4*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(36*mZ^2*vT^2) + 
     U[si, ri]*((mt^2*Nc*Udag[pi, ti])/(4*vT^2) + 
       (mt^2*Nc*Log[\[Mu]W^2/mt^2]*Udag[pi, ti])/(2*vT^2))) + 
   CuH[t, t]*((mt^3*(-2*mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
      (4*Sqrt[2]*mH^2*mZ^2*vT) + (mt^3*(-2*mW^2 + mZ^2)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(4*Sqrt[2]*mH^2*mZ^2*vT) + 
     U[si, ri]*((mt^3*Nc*Udag[pi, ti])/(2*Sqrt[2]*mH^2*vT) + 
       (mt^3*Nc*Log[\[Mu]W^2/mt^2]*Udag[pi, ti])/(2*Sqrt[2]*mH^2*vT))) + 
   CuHDag[t, t]*((mt^3*(-2*mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
      (4*Sqrt[2]*mH^2*mZ^2*vT) + (mt^3*(-2*mW^2 + mZ^2)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(4*Sqrt[2]*mH^2*mZ^2*vT) + 
     U[si, ri]*((mt^3*Nc*Udag[pi, ti])/(2*Sqrt[2]*mH^2*vT) + 
       (mt^3*Nc*Log[\[Mu]W^2/mt^2]*Udag[pi, ti])/(2*Sqrt[2]*mH^2*vT))) + 
   CHW*((mW^2*(3*mH^4*(mW - mZ)*mZ^2*(mW + mZ) + 2*mH^6*(-mW^2 + mZ^2) + 
        mZ^2*(4*mW^6 + 2*mW^2*mZ^4 - 3*mZ^6 - 8*mt^4*(mW - mZ)*(mW + mZ)*
           Nc) + mH^2*(-4*mW^6 - 5*mW^2*mZ^4 + 6*mZ^6 + 8*mt^4*(mW - mZ)*
           (mW + mZ)*Nc))*kd[pi, ri]*kd[si, ti])/(4*mH^2*(mH - mZ)*mZ^4*
       (mH + mZ)*vT^2) - (mH^2*mW^2*(mW - mZ)*(mW + mZ)*
       (mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(2*mZ^4*(mH^2 - mZ^2)^2*vT^2) + 
     (2*mt^4*mW^2*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(mH^2*mZ^4*vT^2) + 
     (3*mW^4*(-2*mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (2*mH^2*mZ^4*vT^2) + (mW^2*(-12*mH^4*mW^2 + mH^2*(9*mH^2 + 26*mW^2)*
         mZ^2 - 4*(5*mH^2 + 3*mW^2)*mZ^4 + 9*mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(4*mH^2*(mH^2 - mZ^2)^2*vT^2) + 
     U[si, ri]*((mW^2*(2*mW^2 + mZ^2)*Udag[pi, ti])/(2*mH^2*vT^2) + 
       (3*mW^4*Log[\[Mu]W^2/mW^2]*Udag[pi, ti])/(mH^2*vT^2) + 
       (3*mW^2*mZ^2*Log[\[Mu]W^2/mZ^2]*Udag[pi, ti])/(2*mH^2*vT^2))) + 
   CHBox*(((-2*mW^2 + mZ^2)*(11*mH^4 - 5*mH^2*mZ^2 + 
        4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
      (16*mH^2*mZ^2*vT^2) + (mH^2*(5*mH^2 - 8*mZ^2)*(-2*mW^2 + mZ^2)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(8*(mH - mZ)*mZ^2*(mH + mZ)*
       vT^2) - (mt^4*(-2*mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(mH^2*mZ^2*vT^2) + 
     (3*mW^4*(-2*mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (2*mH^2*mZ^2*vT^2) + (3*mZ^2*(3*mH^2 - 2*mZ^2)*(-2*mW^2 + mZ^2)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(8*mH^2*(mH - mZ)*(mH + mZ)*
       vT^2) + U[si, ri]*
      (((11*mH^4 - 5*mH^2*mW^2 + 4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*Udag[pi, ti])/
        (8*mH^2*vT^2) + (mH^2*(5*mH^2 - 8*mW^2)*Log[\[Mu]W^2/mH^2]*
         Udag[pi, ti])/(4*(mH^2 - mW^2)*vT^2) - 
       (2*mt^4*Nc*Log[\[Mu]W^2/mt^2]*Udag[pi, ti])/(mH^2*vT^2) + 
       (3*mW^4*(5*mH^2 - 4*mW^2)*Log[\[Mu]W^2/mW^2]*Udag[pi, ti])/
        (4*mH^2*(mH^2 - mW^2)*vT^2) + (3*mZ^4*Log[\[Mu]W^2/mZ^2]*
         Udag[pi, ti])/(2*mH^2*vT^2))) + 
   CHB*(((mW - mZ)*(mW + mZ)*(2*mH^6*mW^2 - 3*mH^4*mW^2*mZ^2 + 
        mH^2*(4*mW^6 - mZ^6 + mW^2*(7*mZ^4 - 8*mt^4*Nc)) + 
        mZ^2*(-4*mW^6 + mZ^6 - 4*mW^2*(mZ^4 - 2*mt^4*Nc)))*kd[pi, ri]*
       kd[si, ti])/(4*mH^2*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(mW - mZ)*(mW + mZ)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(2*mZ^4*(mH^2 - mZ^2)^2*vT^2) + 
     (2*mt^4*mW^2*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (mH^2*mZ^4*vT^2) + (3*mW^6*(mW - mZ)*(mW + mZ)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^4*vT^2) + 
     ((mW - mZ)*(mW + mZ)*(12*mH^4*mW^2 - mH^2*(3*mH^2 + 26*mW^2)*mZ^2 + 
        6*(mH^2 + 2*mW^2)*mZ^4 - 3*mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(4*mH^2*(mH^2 - mZ^2)^2*vT^2) + 
     U[si, ri]*((mZ^2*(-mW + mZ)*(mW + mZ)*Udag[pi, ti])/(2*mH^2*vT^2) + 
       (3*mZ^2*(-mW + mZ)*(mW + mZ)*Log[\[Mu]W^2/mZ^2]*Udag[pi, ti])/
        (2*mH^2*vT^2))) + 
   CHD*(((3*mH^4*(9*mW^2*mZ^2 - 8*mZ^4) + mH^2*(-16*mW^6 - 36*mW^4*mZ^2 + 
          51*mW^2*mZ^4 - 18*mZ^6) - 12*mZ^4*(mW^4 + mW^2*mZ^2 - 2*mt^4*Nc))*
       kd[pi, ri]*kd[si, ti])/(96*mH^2*mZ^4*vT^2) + 
     (mH^2*(5*mH^2*mW^2 - 2*(2*mH^2 + mW^2)*mZ^2 + 4*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(16*(mH - mZ)*mZ^2*(mH + mZ)*vT^2) + 
     ((54*mt^4*mZ^4 + mH^2*(32*mW^6 - 27*mt^2*mZ^4 + 
          mW^2*(27*mt^2*mZ^2 - 20*mZ^4)))*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(216*mH^2*mZ^4*vT^2) + 
     (mW^4*(-3*mZ^4 + mH^2*(-14*mW^2 + 4*mZ^2))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(8*mH^2*mZ^4*vT^2) + 
     (3*mW^2*mZ^2*(-3*mH^2 + 2*mZ^2)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(16*mH^2*(mH - mZ)*(mH + mZ)*vT^2) + 
     U[si, ri]*(((-11*mH^4*mZ^2 + mH^2*(32*mW^2*mZ^2 - 5*mZ^4) - 
          8*mZ^2*(mW^4 - 2*mt^4*Nc))*Udag[pi, ti])/(32*mH^2*mZ^2*vT^2) - 
       ((5*mH^4 - 8*mH^2*mW^2)*Log[\[Mu]W^2/mH^2]*Udag[pi, ti])/
        (16*(mH^2 - mW^2)*vT^2) + (mt^4*Nc*Log[\[Mu]W^2/mt^2]*Udag[pi, ti])/
        (2*mH^2*vT^2) - (3*mW^2*(-4*mW^6 + 4*mW^4*mZ^2 + 
          mH^4*(mW^2 - 2*mZ^2) + mH^2*(4*mW^4 - 3*mW^2*mZ^2))*
         Log[\[Mu]W^2/mW^2]*Udag[pi, ti])/(16*mH^2*(mH - mW)*(mH + mW)*
         (mW - mZ)*(mW + mZ)*vT^2) + (3*(4*mW^4 - 6*mW^2*mZ^2 + mZ^4)*
         Log[\[Mu]W^2/mZ^2]*Udag[pi, ti])/(16*(mW - mZ)*(mW + mZ)*vT^2))) + 
   CHWB*(-1/96*(g1bar*mW*(3*mH^6*(8*mW^2 + 3*mZ^2) + 
         2*mH^4*(48*mW^4 - 50*mW^2*mZ^2 + 9*mZ^4) + 
         mH^2*(48*mW^6 - 96*mW^4*mZ^2 - 51*mZ^6 + 
           4*mW^2*(37*mZ^4 - 24*mt^4*Nc)) + 12*mZ^2*(-4*mW^6 + mZ^6 - 
           4*mW^2*(mZ^4 - 2*mt^4*Nc)))*kd[pi, ri]*kd[si, ti])/
       (mH^2*(mH - mZ)*mZ^4*(mH + mZ)*vT) - 
     (g1bar*mH^2*mW*(12*mW^2*mZ^4 + mH^4*(4*mW^2 + mZ^2) - 
        3*mH^2*(4*mW^2*mZ^2 + mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(16*mZ^4*(mH^2 - mZ^2)^2*vT) + 
     (g1bar*(8*mW^3*(9*mt^4 + 4*mH^2*mW^2) - 3*mH^2*mW*(3*mt^2 + 8*mW^2)*
         mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (72*mH^2*mZ^4*vT) - (3*g1bar*(4*mW^7 + 5*mH^2*(2*mW^5 - mW^3*mZ^2))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(8*mH^2*mZ^4*vT) + 
     (g1bar*mW*(3*mH^2 - 2*mZ^2)*(12*mW^2*mZ^2 - 3*mZ^4 + 
        mH^2*(-8*mW^2 + mZ^2))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (16*(mH^3 - mH*mZ^2)^2*vT) + U[si, ri]*
      ((g1bar*mW*(3*mH^2*mZ^2 + mZ^4)*Udag[pi, ti])/(4*mH^2*mZ^2*vT) + 
       (3*g1bar*mW*mZ^2*Log[\[Mu]W^2/mZ^2]*Udag[pi, ti])/(4*mH^2*vT))) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*Nc*Clq1[uu, vv, t, t]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2]*U[vv, ri]*Udag[pi, uu])/(72*mZ^2*vT^2) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*Nc*Clq3[uu, vv, t, t]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2]*U[vv, ri]*Udag[pi, uu])/(72*mZ^2*vT^2) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*Clu[uu, vv, t, t]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2]*U[vv, ri]*Udag[pi, uu])/(72*mZ^2*vT^2) + 
   Clq3[uu, ti, t, t]*U[si, ri]*(-1/8*(mt^2*Nc*Udag[pi, uu])/vT^2 - 
     (mt^2*Nc*Log[\[Mu]W^2/mt^2]*Udag[pi, uu])/(4*vT^2)) + 
   Cll[si, vv, uu, ti]*U[vv, ri]*(((-15 + 4*bEvan)*mW^2*Udag[pi, uu])/
      (8*vT^2) - (3*mW^2*Log[\[Mu]W^2/mW^2]*Udag[pi, uu])/(4*vT^2)) + 
   Cll[uu, ti, si, vv]*U[vv, ri]*(((-15 + 4*bEvan)*mW^2*Udag[pi, uu])/
      (8*vT^2) - (3*mW^2*Log[\[Mu]W^2/mW^2]*Udag[pi, uu])/(4*vT^2)) + 
   CHl1[uu, vv]*U[vv, ri]*(((8*mW^6 - 44*mW^4*mZ^2 + 36*mW^2*mZ^4 - 9*mZ^6)*
       kd[si, ti]*Udag[pi, uu])/(24*mZ^4*vT^2) + 
     ((-64*mW^6 + 2*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 - (27*mt^2 + 40*mW^2)*mZ^4)*
       Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Udag[pi, uu])/(216*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Udag[pi, uu])/
      (2*mZ^4*vT^2)) + CHl3[uu, vv]*U[vv, ri]*
    (((-8*mW^6 + 26*mW^4*mZ^2 + 33*mW^2*mZ^4 + 9*mZ^6)*kd[si, ti]*
       Udag[pi, uu])/(24*mZ^4*vT^2) + 
     ((64*mW^6 - 2*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 + (27*mt^2 + 40*mW^2)*mZ^4)*
       Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Udag[pi, uu])/(216*mZ^4*vT^2) - 
     ((14*mW^6 - 22*mW^4*mZ^2 + 5*mW^2*mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
       Udag[pi, uu])/(4*mZ^4*vT^2)) + CHl3[uu, ti]*U[si, ri]*
    (((-22*mW^2*mZ^2 + mt^2*mZ^2*Nc)*Udag[pi, uu])/(8*mZ^2*vT^2) + 
     (mt^2*Nc*Log[\[Mu]W^2/mt^2]*Udag[pi, uu])/(4*vT^2) - 
     (3*mW^2*Log[\[Mu]W^2/mW^2]*Udag[pi, uu])/(4*vT^2) - 
     (3*mW^2*Log[\[Mu]W^2/mZ^2]*Udag[pi, uu])/(4*vT^2)) + 
   CHl1[uu, ti]*U[si, ri]*((-3*mW^2*Log[\[Mu]W^2/mW^2]*Udag[pi, uu])/
      (4*vT^2) + (3*mW^2*Log[\[Mu]W^2/mZ^2]*Udag[pi, uu])/(4*vT^2)) + 
   Cll[si, ti, uu, vv]*U[vv, ri]*
    (-1/16*((-15 + 4*bEvan)*(2*mW^2 - mZ^2)*Udag[pi, uu])/vT^2 + 
     (3*(2*mW^2 - mZ^2)*Log[\[Mu]W^2/mZ^2]*Udag[pi, uu])/(8*vT^2)) + 
   Cll[uu, vv, si, ti]*U[vv, ri]*
    (-1/16*((-15 + 4*bEvan)*(2*mW^2 - mZ^2)*Udag[pi, uu])/vT^2 + 
     (3*(2*mW^2 - mZ^2)*Log[\[Mu]W^2/mZ^2]*Udag[pi, uu])/(8*vT^2)))/Pi^2


==> anc/matching/4__LLLL/LVLLnuedu.txt <==
(-2*Udag[pi, ri]*Vdag[si, ti])/vT^2 - 2*CHl3[uu, ri]*Udag[pi, uu]*
  Vdag[si, ti] - 2*CHq3[ww, ti]*Udag[pi, ri]*Vdag[si, ww] + 
 2*Clq3[uu, ri, ww, ti]*Udag[pi, uu]*Vdag[si, ww] + 
 (Cqu1[t, ti, t, t]*((mt^2*Udag[pi, ri]*Vdag[si, t])/(4*vT^2) + 
     (mt^2*Log[\[Mu]W^2/mt^2]*Udag[pi, ri]*Vdag[si, t])/(2*vT^2)) + 
   Cqu8[t, ti, t, t]*((cf*mt^2*Udag[pi, ri]*Vdag[si, t])/(4*vT^2) + 
     (cf*mt^2*Log[\[Mu]W^2/mt^2]*Udag[pi, ri]*Vdag[si, t])/(2*vT^2)) + 
   CuGDag[t, ti]*((-5*cf*g3bar*mt*Udag[pi, ri]*Vdag[si, t])/(8*Sqrt[2]*vT) - 
     (3*cf*g3bar*mt*Log[\[Mu]W^2/mt^2]*Udag[pi, ri]*Vdag[si, t])/
      (4*Sqrt[2]*vT)) + CuWDag[t, ti]*
    ((mW*(18*mt^4 - 55*mt^2*mW^2 + 28*mW^4 + 10*mt^2*mZ^2 - 10*mW^2*mZ^2)*
       Udag[pi, ri]*Vdag[si, t])/(24*Sqrt[2]*(mt^3 - mt*mW^2)*vT^2) - 
     (mt*mW*(5*mt^4 + 2*mt^2*mW^2 - 4*mW^4)*(mW - mZ)*(mW + mZ)*
       Log[\[Mu]W^2/mt^2]*Udag[pi, ri]*Vdag[si, t])/(8*Sqrt[2]*(mt - mW)^2*
       (mt + mW)^2*(mt - mZ)*(mt + mZ)*vT^2) - 
     (3*mW^5*(mt^4 + 4*mW^2*(mW - mZ)*(mW + mZ) + mt^2*(-6*mW^2 + 5*mZ^2))*
       Log[\[Mu]W^2/mW^2]*Udag[pi, ri]*Vdag[si, t])/(8*Sqrt[2]*mt*(mt - mW)^2*
       (mt + mW)^2*(mW - mZ)*(mW + mZ)*vT^2) + 
     (mW*(20*mt^2*mW^4 - 4*mW^2*(7*mt^2 + 4*mW^2)*mZ^2 + 
        (5*mt^2 + 26*mW^2)*mZ^4 - 10*mZ^6)*Log[\[Mu]W^2/mZ^2]*Udag[pi, ri]*
       Vdag[si, t])/(8*Sqrt[2]*mt*(mt - mZ)*(mt + mZ)*(-mW + mZ)*(mW + mZ)*
       vT^2)) + CHq3[t, ti]*
    (((9*mt^4 + 103*mt^2*mW^2 - 76*mW^4 - 22*(mt - mW)*(mt + mW)*mZ^2)*
       Udag[pi, ri]*Vdag[si, t])/(96*(mt - mW)*(mt + mW)*vT^2) - 
     (mt^2*(mt^6 - mt^4*(mW^2 - 4*mZ^2) + 4*mW^4*(mW^2 + mZ^2) - 
        2*mt^2*mW^2*(5*mW^2 + mZ^2))*Log[\[Mu]W^2/mt^2]*Udag[pi, ri]*
       Vdag[si, t])/(16*(mt - mW)^2*(mt + mW)^2*(mt - mZ)*(mt + mZ)*vT^2) + 
     (mt^2*(-(mW^2*(-2*mt^4 + 7*mt^2*mW^2 + mW^4)) - 
        2*(mt^4 - 5*mt^2*mW^2 + mW^4)*mZ^2)*Log[\[Mu]W^2/mW^2]*Udag[pi, ri]*
       Vdag[si, t])/(16*(mt - mW)^2*(mt + mW)^2*(mW - mZ)*(mW + mZ)*vT^2) + 
     ((8*(-(mW^2*mZ) + mZ^3)^2 - 3*mt^2*(4*mW^4 - 6*mW^2*mZ^2 + mZ^4))*
       Log[\[Mu]W^2/mZ^2]*Udag[pi, ri]*Vdag[si, t])/(16*(mt - mZ)*(mt + mZ)*
       (-mW + mZ)*(mW + mZ)*vT^2)) + CHq1[t, ti]*
    (-1/96*((27*mt^2 + 40*mW^2 - 22*mZ^2)*Udag[pi, ri]*Vdag[si, t])/vT^2 + 
     (mt^2*(-5*mt^4 - 4*mW^2*(mW^2 + mZ^2) + 2*mt^2*(3*mW^2 + 5*mZ^2))*
       Log[\[Mu]W^2/mt^2]*Udag[pi, ri]*Vdag[si, t])/(16*(mt - mW)*(mt + mW)*
       (mt - mZ)*(mt + mZ)*vT^2) + (3*mt^2*(mW^4 - 2*mW^2*mZ^2)*
       Log[\[Mu]W^2/mW^2]*Udag[pi, ri]*Vdag[si, t])/(16*(mt - mW)*(mt + mW)*
       (mW - mZ)*(mW + mZ)*vT^2) + 
     ((-8*(-(mW^2*mZ) + mZ^3)^2 + 3*mt^2*(4*mW^4 - 6*mW^2*mZ^2 + mZ^4))*
       Log[\[Mu]W^2/mZ^2]*Udag[pi, ri]*Vdag[si, t])/(16*(mt - mZ)*(mt + mZ)*
       (-mW + mZ)*(mW + mZ)*vT^2)) + CuHDag[t, ti]*
    (((7*mH^2*mt^2 - 4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*Udag[pi, ri]*Vdag[si, t])/
      (32*Sqrt[2]*mH^2*mt*vT) + (3*mt*(mH^4 - 2*mH^2*mW^2)*Log[\[Mu]W^2/mH^2]*
       Udag[pi, ri]*Vdag[si, t])/(16*Sqrt[2]*(mH - mt)*(mH + mt)*(mH - mW)*
       (mH + mW)*vT) + (mt^3*((3*(mt^2 - 2*mW^2))/((-mH^2 + mt^2)*
          (mt^2 - mW^2)) + (8*Nc)/mH^2)*Log[\[Mu]W^2/mt^2]*Udag[pi, ri]*
       Vdag[si, t])/(16*Sqrt[2]*vT) - 
     (3*(5*mH^2*mt^2*mW^4 - 4*(mH^2 + mt^2)*mW^6 + 4*mW^8)*Log[\[Mu]W^2/mW^2]*
       Udag[pi, ri]*Vdag[si, t])/(16*Sqrt[2]*mH^2*mt*(mH - mW)*(mt - mW)*
       (mH + mW)*(mt + mW)*vT) - (3*mZ^4*Log[\[Mu]W^2/mZ^2]*Udag[pi, ri]*
       Vdag[si, t])/(8*Sqrt[2]*mH^2*mt*vT)) + 
   CuBDag[t, ti]*(-1/96*(g1bar*(7*mt^2 - 32*mW^2 + 20*mZ^2)*Udag[pi, ri]*
        Vdag[si, t])/(Sqrt[2]*mt*vT) - 
     (g1bar*(5*mt^5 + 2*mt^3*mW^2 - 4*mt*mW^4)*Log[\[Mu]W^2/mt^2]*
       Udag[pi, ri]*Vdag[si, t])/(16*Sqrt[2]*(mt - mW)*(mt + mW)*(mt - mZ)*
       (mt + mZ)*vT) + (3*g1bar*mt*mW^4*Log[\[Mu]W^2/mW^2]*Udag[pi, ri]*
       Vdag[si, t])/(16*Sqrt[2]*(mt^2 - mW^2)*(mW^2 - mZ^2)*vT) + 
     (g1bar*(2*(mW - mZ)*mZ^2*(mW + mZ)*(8*mW^2 - 5*mZ^2) + 
        mt^2*(-20*mW^4 + 28*mW^2*mZ^2 - 5*mZ^4))*Log[\[Mu]W^2/mZ^2]*
       Udag[pi, ri]*Vdag[si, t])/(16*Sqrt[2]*mt*(mt - mZ)*(mt + mZ)*
       (-mW + mZ)*(mW + mZ)*vT)) + Clq1[uu, ri, t, ti]*
    ((-3*mt^2*mW^2*Log[\[Mu]W^2/mt^2]*Udag[pi, uu]*Vdag[si, t])/
      (8*(mt^2 - mW^2)*vT^2) + (3*mt^2*mW^2*Log[\[Mu]W^2/mW^2]*Udag[pi, uu]*
       Vdag[si, t])/(8*(mt^2 - mW^2)*vT^2)) + Clq3[uu, ri, t, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Udag[pi, uu]*Vdag[si, t])/
      (32*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 8*mt^4*mW^2 + 10*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Udag[pi, uu]*Vdag[si, t])/(16*(mt^2 - mW^2)^2*
       vT^2) + (3*mt^2*mW^2*(-2*mt^2 + 3*mW^2)*Log[\[Mu]W^2/mW^2]*
       Udag[pi, uu]*Vdag[si, t])/(16*(mt^2 - mW^2)^2*vT^2)) + 
   ((21*mH^4*mZ^2 + 12*mZ^2*(2*mW^4 + mZ^4 - 4*mt^4*Nc) + 
      mH^2*(8*(-12 + bEvan)*mW^4 + 2*(33 - 4*bEvan)*mW^2*mZ^2 - 15*mZ^4 + 
        6*mt^2*mZ^2*Nc))*Udag[pi, ri]*Vdag[si, ti])/(48*mH^2*mZ^2*vT^4) + 
   (3*(mH^4 - 2*mH^2*mW^2)*Log[\[Mu]W^2/mH^2]*Udag[pi, ri]*Vdag[si, ti])/
    (8*(mH^2 - mW^2)*vT^4) + (mt^2*(mH^2 - 4*mt^2)*Nc*Log[\[Mu]W^2/mt^2]*
     Udag[pi, ri]*Vdag[si, ti])/(4*mH^2*vT^4) - 
   (3*mW^2*(4*mW^4*(mW - mZ)*(mW + mZ) + mH^4*(mW^2 - 2*mZ^2) + 
      mH^2*(-6*mW^4 + 7*mW^2*mZ^2))*Log[\[Mu]W^2/mW^2]*Udag[pi, ri]*
     Vdag[si, ti])/(8*mH^2*(mH - mW)*(mH + mW)*(mW - mZ)*(mW + mZ)*vT^4) + 
   (((6*mZ^6)/mH^2 + (-8*mW^6 + 16*mW^4*mZ^2 - 14*mW^2*mZ^4 + 3*mZ^6)/
       (mW^2 - mZ^2))*Log[\[Mu]W^2/mZ^2]*Udag[pi, ri]*Vdag[si, ti])/
    (8*mZ^2*vT^4) + CH*((-3*Udag[pi, ri]*Vdag[si, ti])/4 - 
     (3*Log[\[Mu]W^2/mH^2]*Udag[pi, ri]*Vdag[si, ti])/4) + 
   CHq3[t, t]*((mt^2*Nc*Udag[pi, ri]*Vdag[si, ti])/(4*vT^2) + 
     (mt^2*Nc*Log[\[Mu]W^2/mt^2]*Udag[pi, ri]*Vdag[si, ti])/(2*vT^2)) + 
   CuH[t, t]*((mt^3*Nc*Udag[pi, ri]*Vdag[si, ti])/(2*Sqrt[2]*mH^2*vT) + 
     (mt^3*Nc*Log[\[Mu]W^2/mt^2]*Udag[pi, ri]*Vdag[si, ti])/
      (2*Sqrt[2]*mH^2*vT)) + CuHDag[t, t]*
    ((mt^3*Nc*Udag[pi, ri]*Vdag[si, ti])/(2*Sqrt[2]*mH^2*vT) + 
     (mt^3*Nc*Log[\[Mu]W^2/mt^2]*Udag[pi, ri]*Vdag[si, ti])/
      (2*Sqrt[2]*mH^2*vT)) + 
   CHW*((mW^2*(2*mW^2 + mZ^2)*Udag[pi, ri]*Vdag[si, ti])/(2*mH^2*vT^2) + 
     (3*mW^4*Log[\[Mu]W^2/mW^2]*Udag[pi, ri]*Vdag[si, ti])/(mH^2*vT^2) + 
     (3*mW^2*mZ^2*Log[\[Mu]W^2/mZ^2]*Udag[pi, ri]*Vdag[si, ti])/
      (2*mH^2*vT^2)) + 
   CHBox*(((11*mH^4 - 5*mH^2*mW^2 + 4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*
       Udag[pi, ri]*Vdag[si, ti])/(8*mH^2*vT^2) + 
     (mH^2*(5*mH^2 - 8*mW^2)*Log[\[Mu]W^2/mH^2]*Udag[pi, ri]*Vdag[si, ti])/
      (4*(mH^2 - mW^2)*vT^2) - (2*mt^4*Nc*Log[\[Mu]W^2/mt^2]*Udag[pi, ri]*
       Vdag[si, ti])/(mH^2*vT^2) + (3*mW^4*(5*mH^2 - 4*mW^2)*
       Log[\[Mu]W^2/mW^2]*Udag[pi, ri]*Vdag[si, ti])/
      (4*mH^2*(mH^2 - mW^2)*vT^2) + (3*mZ^4*Log[\[Mu]W^2/mZ^2]*Udag[pi, ri]*
       Vdag[si, ti])/(2*mH^2*vT^2)) + 
   CHB*((mZ^2*(-mW + mZ)*(mW + mZ)*Udag[pi, ri]*Vdag[si, ti])/(2*mH^2*vT^2) + 
     (3*mZ^2*(-mW + mZ)*(mW + mZ)*Log[\[Mu]W^2/mZ^2]*Udag[pi, ri]*
       Vdag[si, ti])/(2*mH^2*vT^2)) + 
   CHD*(((-33*mH^4*mZ^2 + mH^2*(8*(-12 + bEvan)*mW^4 + 96*mW^2*mZ^2 - 
          15*mZ^4) - 24*mZ^2*(mW^4 - 2*mt^4*Nc))*Udag[pi, ri]*Vdag[si, ti])/
      (96*mH^2*mZ^2*vT^2) - ((5*mH^4 - 8*mH^2*mW^2)*Log[\[Mu]W^2/mH^2]*
       Udag[pi, ri]*Vdag[si, ti])/(16*(mH^2 - mW^2)*vT^2) + 
     (mt^4*Nc*Log[\[Mu]W^2/mt^2]*Udag[pi, ri]*Vdag[si, ti])/(2*mH^2*vT^2) + 
     (mW^2*(5*mH^4*mW^2 - 20*mH^2*mW^4 + 12*mW^6 + 
        (-2*mH^4 + 17*mH^2*mW^2 - 12*mW^4)*mZ^2)*Log[\[Mu]W^2/mW^2]*
       Udag[pi, ri]*Vdag[si, ti])/(16*mH^2*(mH - mW)*(mH + mW)*(mW - mZ)*
       (mW + mZ)*vT^2) + ((8*mW^6 - 12*mW^4*mZ^2 + 10*mW^2*mZ^4 - 3*mZ^6)*
       Log[\[Mu]W^2/mZ^2]*Udag[pi, ri]*Vdag[si, ti])/
      (16*mZ^2*(-mW^2 + mZ^2)*vT^2)) + 
   CHWtB*((((3*I)/4)*g1bar*mW*Udag[pi, ri]*Vdag[si, ti])/vT + 
     ((I/2)*g1bar*mW*Log[\[Mu]W^2/mZ^2]*Udag[pi, ri]*Vdag[si, ti])/vT) + 
   CHWB*((g1bar*mW*(3*mZ^4 + mH^2*(2*(-12 + bEvan)*mW^2 + 9*mZ^2))*
       Udag[pi, ri]*Vdag[si, ti])/(12*mH^2*mZ^2*vT) + 
     (g1bar*mW*(-4*mH^2*mW^2 + 3*mZ^4)*Log[\[Mu]W^2/mZ^2]*Udag[pi, ri]*
       Vdag[si, ti])/(4*mH^2*mZ^2*vT)) + Clq3[uu, ri, t, t]*
    (-1/8*(mt^2*Nc*Udag[pi, uu]*Vdag[si, ti])/vT^2 - 
     (mt^2*Nc*Log[\[Mu]W^2/mt^2]*Udag[pi, uu]*Vdag[si, ti])/(4*vT^2)) + 
   CHl1[uu, ri]*((mW^2*Log[\[Mu]W^2/mW^2]*Udag[pi, uu]*Vdag[si, ti])/
      (4*vT^2) - (mW^2*Log[\[Mu]W^2/mZ^2]*Udag[pi, uu]*Vdag[si, ti])/
      (4*vT^2)) + CHl3[uu, ri]*
    (((4*(-12 + bEvan)*mW^4 - 2*(9 + 2*bEvan)*mW^2*mZ^2 + 3*mt^2*mZ^2*Nc)*
       Udag[pi, uu]*Vdag[si, ti])/(24*mZ^2*vT^2) + 
     (mt^2*Nc*Log[\[Mu]W^2/mt^2]*Udag[pi, uu]*Vdag[si, ti])/(4*vT^2) - 
     (3*mW^2*Log[\[Mu]W^2/mW^2]*Udag[pi, uu]*Vdag[si, ti])/(4*vT^2) + 
     (mW^2*(-4*mW^2 + mZ^2)*Log[\[Mu]W^2/mZ^2]*Udag[pi, uu]*Vdag[si, ti])/
      (4*mZ^2*vT^2)) + Cqq1[t, ti, ww, t]*
    ((mt^2*Udag[pi, ri]*Vdag[si, ww])/(16*vT^2) - 
     (mt^2*Log[\[Mu]W^2/mt^2]*Udag[pi, ri]*Vdag[si, ww])/(8*vT^2)) + 
   Cqq1[ww, t, t, ti]*((mt^2*Udag[pi, ri]*Vdag[si, ww])/(16*vT^2) - 
     (mt^2*Log[\[Mu]W^2/mt^2]*Udag[pi, ri]*Vdag[si, ww])/(8*vT^2)) + 
   Cqq3[t, ti, ww, t]*(-1/16*(mt^2*Udag[pi, ri]*Vdag[si, ww])/vT^2 + 
     (mt^2*Log[\[Mu]W^2/mt^2]*Udag[pi, ri]*Vdag[si, ww])/(8*vT^2)) + 
   Cqq3[ww, t, t, ti]*(-1/16*(mt^2*Udag[pi, ri]*Vdag[si, ww])/vT^2 + 
     (mt^2*Log[\[Mu]W^2/mt^2]*Udag[pi, ri]*Vdag[si, ww])/(8*vT^2)) + 
   Cqq3[t, t, ww, ti]*(-1/8*(mt^2*Nc*Udag[pi, ri]*Vdag[si, ww])/vT^2 - 
     (mt^2*Nc*Log[\[Mu]W^2/mt^2]*Udag[pi, ri]*Vdag[si, ww])/(4*vT^2)) + 
   Cqq3[ww, ti, t, t]*(-1/8*(mt^2*Nc*Udag[pi, ri]*Vdag[si, ww])/vT^2 - 
     (mt^2*Nc*Log[\[Mu]W^2/mt^2]*Udag[pi, ri]*Vdag[si, ww])/(4*vT^2)) + 
   CHq1[ww, ti]*((-3*mW^2*Log[\[Mu]W^2/mW^2]*Udag[pi, ri]*Vdag[si, ww])/
      (4*vT^2) + (3*mW^2*Log[\[Mu]W^2/mZ^2]*Udag[pi, ri]*Vdag[si, ww])/
      (4*vT^2)) + CHq3[ww, ti]*
    (((4*(-12 + bEvan)*mW^4 - 2*(9 + 2*bEvan)*mW^2*mZ^2 + 3*mt^2*mZ^2*Nc)*
       Udag[pi, ri]*Vdag[si, ww])/(24*mZ^2*vT^2) + 
     (mt^2*Nc*Log[\[Mu]W^2/mt^2]*Udag[pi, ri]*Vdag[si, ww])/(4*vT^2) - 
     (3*mW^2*Log[\[Mu]W^2/mW^2]*Udag[pi, ri]*Vdag[si, ww])/(4*vT^2) + 
     (mW^2*(-4*mW^2 + mZ^2)*Log[\[Mu]W^2/mZ^2]*Udag[pi, ri]*Vdag[si, ww])/
      (4*mZ^2*vT^2)) + Clq1[uu, ri, ww, ti]*
    (((-15 + 4*bEvan)*mW^2*Udag[pi, uu]*Vdag[si, ww])/(8*vT^2) - 
     (3*mW^2*Log[\[Mu]W^2/mW^2]*Udag[pi, uu]*Vdag[si, ww])/(4*vT^2)) + 
   Clq3[uu, ri, ww, ti]*(((-4*(-12 + bEvan)*mW^4 + (3 + 8*bEvan)*mW^2*mZ^2 + 
        (15 - 4*bEvan)*mZ^4)*Udag[pi, uu]*Vdag[si, ww])/(24*mZ^2*vT^2) + 
     (3*mW^2*Log[\[Mu]W^2/mW^2]*Udag[pi, uu]*Vdag[si, ww])/(4*vT^2) + 
     ((4*mW^4 - 2*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2]*Udag[pi, uu]*
       Vdag[si, ww])/(4*mZ^2*vT^2)))/Pi^2


==> anc/matching/4__LLLL/LVLLnunu.txt <==
(CHD*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/8 - 
 (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])/(4*vT^2) + 
 (CHl1[uu, vv]*kd[si, ti]*U[vv, ri]*Udag[pi, uu])/4 - 
 (CHl3[uu, vv]*kd[si, ti]*U[vv, ri]*Udag[pi, uu])/4 + 
 (CHl1[uu, xx]*kd[si, ri]*U[xx, ti]*Udag[pi, uu])/4 - 
 (CHl3[uu, xx]*kd[si, ri]*U[xx, ti]*Udag[pi, uu])/4 + 
 (CHl1[ww, vv]*kd[pi, ti]*U[vv, ri]*Udag[si, ww])/4 - 
 (CHl3[ww, vv]*kd[pi, ti]*U[vv, ri]*Udag[si, ww])/4 + 
 (CHl1[ww, xx]*kd[pi, ri]*U[xx, ti]*Udag[si, ww])/4 - 
 (CHl3[ww, xx]*kd[pi, ri]*U[xx, ti]*Udag[si, ww])/4 + 
 (Cll[uu, vv, ww, xx]*U[vv, ri]*U[xx, ti]*Udag[pi, uu]*Udag[si, ww])/4 + 
 (Cll[uu, xx, ww, vv]*U[vv, ri]*U[xx, ti]*Udag[pi, uu]*Udag[si, ww])/4 + 
 (Cll[ww, vv, uu, xx]*U[vv, ri]*U[xx, ti]*Udag[pi, uu]*Udag[si, ww])/4 + 
 (Cll[ww, xx, uu, vv]*U[vv, ri]*U[xx, ti]*Udag[pi, uu]*Udag[si, ww])/4 + 
 (((7*mH^4 + mH^2*(-4*mW^2 + mZ^2) + 4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*
     (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/(128*mH^2*vT^4) + 
   (3*mH^2*(mH^2 - 2*mZ^2)*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
     Log[\[Mu]W^2/mH^2])/(64*(mH^2 - mZ^2)*vT^4) + 
   CH*((-3*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/32 - 
     (3*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mH^2])/
      32) + (mt^2*(mH^2 - 4*mt^2)*Nc*(kd[pi, ti]*kd[si, ri] + 
      kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/(32*mH^2*vT^4) - 
   (mt^2*Nc*CHq1[t, t]*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
     Log[\[Mu]W^2/mt^2])/(16*vT^2) + 
   (mt^2*Nc*CHq3[t, t]*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
     Log[\[Mu]W^2/mt^2])/(16*vT^2) + 
   (mt^2*Nc*CHu[t, t]*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
     Log[\[Mu]W^2/mt^2])/(16*vT^2) + 
   CuH[t, t]*((mt^3*Nc*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/
      (16*Sqrt[2]*mH^2*vT) + (mt^3*Nc*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/(16*Sqrt[2]*mH^2*vT)) + 
   CuHDag[t, t]*((mt^3*Nc*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/
      (16*Sqrt[2]*mH^2*vT) + (mt^3*Nc*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/(16*Sqrt[2]*mH^2*vT)) - 
   (3*mW^2*(mH^2 - 2*mW^2)*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
     Log[\[Mu]W^2/mW^2])/(32*mH^2*vT^4) + 
   CHD*(-1/64*((4*mH^4 + 2*mW^4 + 3*mH^2*mZ^2 - 4*mt^4*Nc)*
        (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/(mH^2*vT^2) - 
     (mH^2*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mH^2])/(16*vT^2) - (mt^2*(mH^2 - 2*mt^2)*Nc*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/
      (32*mH^2*vT^2) - (3*mW^4*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mW^2])/(32*mH^2*vT^2)) + 
   (3*mZ^4*(3*mH^2 - 2*mZ^2)*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
     Log[\[Mu]W^2/mZ^2])/(64*mH^2*(mH^2 - mZ^2)*vT^4) + 
   CHW*((mW^2*(2*mW^2 + mZ^2)*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti]))/(16*mH^2*vT^2) + 
     (3*mW^4*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mW^2])/(8*mH^2*vT^2) + 
     (3*mW^2*mZ^2*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mZ^2])/(16*mH^2*vT^2)) + 
   CHBox*(((11*mH^4 - 5*mH^2*mZ^2 + 4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/(64*mH^2*vT^2) + 
     (mH^2*(5*mH^2 - 8*mZ^2)*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mH^2])/(32*(mH^2 - mZ^2)*vT^2) - 
     (mt^4*Nc*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mt^2])/(4*mH^2*vT^2) + 
     (3*mW^4*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mW^2])/(8*mH^2*vT^2) + 
     (3*mZ^4*(3*mH^2 - 2*mZ^2)*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mZ^2])/(32*mH^2*(mH^2 - mZ^2)*
       vT^2)) + CHB*((mZ^2*(-mW^2 + mZ^2)*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti]))/(16*mH^2*vT^2) + 
     (3*mZ^2*(-mW^2 + mZ^2)*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mZ^2])/(16*mH^2*vT^2)) + 
   CHWB*((g1bar*mW*mZ^2*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/
      (32*mH^2*vT) + (3*g1bar*mW*mZ^2*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mZ^2])/(32*mH^2*vT)) - 
   (mt^2*Nc*Clq1[uu, vv, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*U[vv, ri]*
     Udag[pi, uu])/(32*vT^2) - (mt^2*Nc*Clq3[uu, vv, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2]*U[vv, ri]*Udag[pi, uu])/(32*vT^2) + 
   (mt^2*Nc*Clu[uu, vv, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*U[vv, ri]*
     Udag[pi, uu])/(32*vT^2) - (mt^2*Nc*Clq1[uu, xx, t, t]*kd[si, ri]*
     Log[\[Mu]W^2/mt^2]*U[xx, ti]*Udag[pi, uu])/(32*vT^2) - 
   (mt^2*Nc*Clq3[uu, xx, t, t]*kd[si, ri]*Log[\[Mu]W^2/mt^2]*U[xx, ti]*
     Udag[pi, uu])/(32*vT^2) + (mt^2*Nc*Clu[uu, xx, t, t]*kd[si, ri]*
     Log[\[Mu]W^2/mt^2]*U[xx, ti]*Udag[pi, uu])/(32*vT^2) + 
   CHl1[uu, xx]*U[xx, ti]*((-3*mZ^2*kd[si, ri]*Udag[pi, uu])/(32*vT^2) - 
     (mt^2*Nc*kd[si, ri]*Log[\[Mu]W^2/mt^2]*Udag[pi, uu])/(32*vT^2)) + 
   CHl1[uu, vv]*U[vv, ri]*((-3*mZ^2*kd[si, ti]*Udag[pi, uu])/(32*vT^2) - 
     (mt^2*Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Udag[pi, uu])/(32*vT^2)) + 
   CHl3[uu, xx]*U[xx, ti]*(((-5*mW^2 + 3*mZ^2)*kd[si, ri]*Udag[pi, uu])/
      (32*vT^2) + (mt^2*Nc*kd[si, ri]*Log[\[Mu]W^2/mt^2]*Udag[pi, uu])/
      (32*vT^2) - (3*mW^2*kd[si, ri]*Log[\[Mu]W^2/mW^2]*Udag[pi, uu])/
      (16*vT^2)) + CHl3[uu, vv]*U[vv, ri]*
    (((-5*mW^2 + 3*mZ^2)*kd[si, ti]*Udag[pi, uu])/(32*vT^2) + 
     (mt^2*Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Udag[pi, uu])/(32*vT^2) - 
     (3*mW^2*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Udag[pi, uu])/(16*vT^2)) - 
   (mt^2*Nc*Clq1[ww, vv, t, t]*kd[pi, ti]*Log[\[Mu]W^2/mt^2]*U[vv, ri]*
     Udag[si, ww])/(32*vT^2) - (mt^2*Nc*Clq3[ww, vv, t, t]*kd[pi, ti]*
     Log[\[Mu]W^2/mt^2]*U[vv, ri]*Udag[si, ww])/(32*vT^2) + 
   (mt^2*Nc*Clu[ww, vv, t, t]*kd[pi, ti]*Log[\[Mu]W^2/mt^2]*U[vv, ri]*
     Udag[si, ww])/(32*vT^2) - (mt^2*Nc*Clq1[ww, xx, t, t]*kd[pi, ri]*
     Log[\[Mu]W^2/mt^2]*U[xx, ti]*Udag[si, ww])/(32*vT^2) - 
   (mt^2*Nc*Clq3[ww, xx, t, t]*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*U[xx, ti]*
     Udag[si, ww])/(32*vT^2) + (mt^2*Nc*Clu[ww, xx, t, t]*kd[pi, ri]*
     Log[\[Mu]W^2/mt^2]*U[xx, ti]*Udag[si, ww])/(32*vT^2) + 
   CHl1[ww, xx]*U[xx, ti]*((-3*mZ^2*kd[pi, ri]*Udag[si, ww])/(32*vT^2) - 
     (mt^2*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Udag[si, ww])/(32*vT^2)) + 
   CHl1[ww, vv]*U[vv, ri]*((-3*mZ^2*kd[pi, ti]*Udag[si, ww])/(32*vT^2) - 
     (mt^2*Nc*kd[pi, ti]*Log[\[Mu]W^2/mt^2]*Udag[si, ww])/(32*vT^2)) + 
   CHl3[ww, xx]*U[xx, ti]*(((-5*mW^2 + 3*mZ^2)*kd[pi, ri]*Udag[si, ww])/
      (32*vT^2) + (mt^2*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2]*Udag[si, ww])/
      (32*vT^2) - (3*mW^2*kd[pi, ri]*Log[\[Mu]W^2/mW^2]*Udag[si, ww])/
      (16*vT^2)) + CHl3[ww, vv]*U[vv, ri]*
    (((-5*mW^2 + 3*mZ^2)*kd[pi, ti]*Udag[si, ww])/(32*vT^2) + 
     (mt^2*Nc*kd[pi, ti]*Log[\[Mu]W^2/mt^2]*Udag[si, ww])/(32*vT^2) - 
     (3*mW^2*kd[pi, ti]*Log[\[Mu]W^2/mW^2]*Udag[si, ww])/(16*vT^2)) + 
   Cll[uu, vv, ww, xx]*U[vv, ri]*U[xx, ti]*
    (((-15 + 4*bEvan)*mZ^2*Udag[pi, uu]*Udag[si, ww])/(64*vT^2) - 
     (3*mZ^2*Log[\[Mu]W^2/mZ^2]*Udag[pi, uu]*Udag[si, ww])/(32*vT^2)) + 
   Cll[uu, xx, ww, vv]*U[vv, ri]*U[xx, ti]*
    (((-15 + 4*bEvan)*mZ^2*Udag[pi, uu]*Udag[si, ww])/(64*vT^2) - 
     (3*mZ^2*Log[\[Mu]W^2/mZ^2]*Udag[pi, uu]*Udag[si, ww])/(32*vT^2)) + 
   Cll[ww, vv, uu, xx]*U[vv, ri]*U[xx, ti]*
    (((-15 + 4*bEvan)*mZ^2*Udag[pi, uu]*Udag[si, ww])/(64*vT^2) - 
     (3*mZ^2*Log[\[Mu]W^2/mZ^2]*Udag[pi, uu]*Udag[si, ww])/(32*vT^2)) + 
   Cll[ww, xx, uu, vv]*U[vv, ri]*U[xx, ti]*
    (((-15 + 4*bEvan)*mZ^2*Udag[pi, uu]*Udag[si, ww])/(64*vT^2) - 
     (3*mZ^2*Log[\[Mu]W^2/mZ^2]*Udag[pi, uu]*Udag[si, ww])/(32*vT^2)))/Pi^2


==> anc/matching/4__LLLL/LVLLnuu.txt <==
CHq1[si, ti]*kd[pi, ri] - CHq3[si, ti]*kd[pi, ri] - 
 (CHD*kd[pi, ri]*kd[si, ti])/6 + ((-4*mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti])/
  (3*mZ^2*vT^2) - (2*CHWB*g1bar*mW*vT*kd[pi, ri]*kd[si, ti])/(3*mZ^2) + 
 Clq1[uu, vv, si, ti]*U[vv, ri]*Udag[pi, uu] + 
 Clq3[uu, vv, si, ti]*U[vv, ri]*Udag[pi, uu] - 
 ((-4*mW^2 + mZ^2)*CHl1[uu, vv]*kd[si, ti]*U[vv, ri]*Udag[pi, uu])/(3*mZ^2) + 
 ((-4*mW^2 + mZ^2)*CHl3[uu, vv]*kd[si, ti]*U[vv, ri]*Udag[pi, uu])/(3*mZ^2) + 
 (((-21*mH^4*mZ^2*(-4*mW^2 + mZ^2) + mH^2*(64*mW^6 + 176*mW^4*mZ^2 - 
        288*mW^2*mZ^4 + 21*mZ^6) - 12*mZ^2*(-4*mW^2 + mZ^2)*
       (2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
    (288*mH^2*mZ^4*vT^4) - (mH^2*(mH^2 - 2*mZ^2)*(-4*mW^2 + mZ^2)*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mH^2])/(16*(mH - mZ)*mZ^2*(mH + mZ)*vT^4) + 
   CH*(((-4*mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti])/(8*mZ^2) + 
     ((-4*mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(8*mZ^2)) - 
   (mt^2*Nc*Cqq1[si, ti, t, t]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(8*vT^2) - 
   (mt^2*Nc*Cqq1[t, t, si, ti]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(8*vT^2) - 
   (mt^2*Nc*Cqq3[si, ti, t, t]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(8*vT^2) - 
   (mt^2*Nc*Cqq3[t, t, si, ti]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(8*vT^2) + 
   (mt^2*Nc*Cqu1[si, ti, t, t]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(8*vT^2) + 
   ((108*mt^4*mZ^2*(-4*mW^2 + mZ^2) + 
      mH^2*(-128*mW^6 + 4*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 - 
        (27*mt^2 + 80*mW^2)*mZ^4))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(648*mH^2*mZ^4*vT^4) + 
   ((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-4*mW^2 + mZ^2))*Nc*CHq1[t, t]*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(4*mW^2 - mZ^2))*Nc*CHq3[t, t]*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) + 
   ((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(4*mW^2 - mZ^2))*Nc*CHu[t, t]*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) + 
   (g1bar*mt*(-16*mW^4 + 13*mW^2*mZ^2)*Nc*CuB[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(36*Sqrt[2]*mZ^4*vT) + 
   (g1bar*mt*(-16*mW^4 + 13*mW^2*mZ^2)*Nc*CuBDag[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(36*Sqrt[2]*mZ^4*vT) + 
   (mt*(16*mW^5 - 21*mW^3*mZ^2 + 5*mW*mZ^4)*Nc*CuW[t, t]*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(18*Sqrt[2]*mZ^4*vT^2) + 
   (mt*(16*mW^5 - 21*mW^3*mZ^2 + 5*mW*mZ^4)*Nc*CuWDag[t, t]*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(18*Sqrt[2]*mZ^4*vT^2) + 
   Cqq1[si, t, t, ti]*((mt^2*kd[pi, ri])/(8*vT^2) - 
     (mt^2*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(8*vT^2)) + 
   Cqq1[t, ti, si, t]*((mt^2*kd[pi, ri])/(8*vT^2) - 
     (mt^2*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(8*vT^2)) + 
   Cqq3[si, t, t, ti]*((mt^2*kd[pi, ri])/(8*vT^2) - 
     (mt^2*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(8*vT^2)) + 
   Cqq3[t, ti, si, t]*((mt^2*kd[pi, ri])/(8*vT^2) - 
     (mt^2*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(8*vT^2)) + 
   CHq1[si, ti]*(((-4*mW^2 + mZ^2)*kd[pi, ri])/(8*vT^2) - 
     (mt^2*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(8*vT^2)) + 
   CuH[t, t]*(-1/12*(mt^3*(-4*mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
       (Sqrt[2]*mH^2*mZ^2*vT) - (mt^3*(-4*mW^2 + mZ^2)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(12*Sqrt[2]*mH^2*mZ^2*vT)) + 
   CuHDag[t, t]*(-1/12*(mt^3*(-4*mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
       (Sqrt[2]*mH^2*mZ^2*vT) - (mt^3*(-4*mW^2 + mZ^2)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(12*Sqrt[2]*mH^2*mZ^2*vT)) + 
   ((24*mW^6*mZ^2 - 6*mW^4*mZ^4 + mH^2*(56*mW^6 - 72*mW^4*mZ^2 + 
        7*mW^2*mZ^4))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
    (24*mH^2*mZ^4*vT^4) + CHq3[si, ti]*
    (-1/8*((mW^2 + mZ^2)*kd[pi, ri])/vT^2 + 
     (mt^2*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(8*vT^2) - 
     (3*mW^2*kd[pi, ri]*Log[\[Mu]W^2/mW^2])/(4*vT^2)) + 
   CW*((mW^3*(mW - mZ)*(mW + mZ)*kd[pi, ri]*kd[si, ti])/(mZ^2*vT^3) + 
     (mW^3*(12*mW^4 - 13*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mZ^4*vT^3)) + 
   (mZ^2*(-4*mW^2 + mZ^2)*(-3*mH^2 + 2*mZ^2)*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mZ^2])/(16*mH^2*(mH - mZ)*(mH + mZ)*vT^4) + 
   CHBox*(-1/48*((-4*mW^2 + mZ^2)*(11*mH^4 - 5*mH^2*mZ^2 + 
         4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
       (mH^2*mZ^2*vT^2) - (mH^2*(5*mH^2 - 8*mZ^2)*(-4*mW^2 + mZ^2)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(24*(mH - mZ)*mZ^2*(mH + mZ)*vT^2) + 
     (mt^4*(-4*mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (3*mH^2*mZ^2*vT^2) - ((-4*mW^6 + mW^4*mZ^2)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(2*mH^2*mZ^2*vT^2) + 
     (mZ^2*(-4*mW^2 + mZ^2)*(-3*mH^2 + 2*mZ^2)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(8*mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHD*(((3*mH^4*mZ^2*(-9*mW^2 + 4*mZ^2) + mH^2*(16*mW^6 + 36*mW^4*mZ^2 - 
          3*mW^2*mZ^4 - 3*mZ^6) + 6*mZ^4*(mW^4 + 2*mW^2*mZ^2 - 2*mt^4*Nc))*
       kd[pi, ri]*kd[si, ti])/(144*mH^2*mZ^4*vT^2) + 
     (mH^2*(-5*mH^2*mW^2 + 2*(mH^2 + mW^2)*mZ^2 - 2*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(24*(mH - mZ)*mZ^2*(mH + mZ)*vT^2) + 
     ((-54*mt^4*mZ^4 + mH^2*(-64*mW^6 + 27*mt^2*mZ^4 + 
          mW^2*(-54*mt^2*mZ^2 + 40*mZ^4)))*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(648*mH^2*mZ^4*vT^2) + 
     (mW^4*(3*mZ^4 + 4*mH^2*(7*mW^2 - 2*mZ^2))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(24*mH^2*mZ^4*vT^2) + 
     (mW^2*(3*mH^2*mZ^2 - 2*mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (8*mH^2*(mH^2 - mZ^2)*vT^2)) + 
   CHB*(((-mW^2 + mZ^2)*(4*mH^6*mW^2 - 6*mH^4*mW^2*mZ^2 + 
        mH^2*(8*mW^6 - mZ^6 + 2*mW^2*(7*mZ^4 - 8*mt^4*Nc)) + 
        mZ^2*(-8*mW^6 + mZ^6 - 8*mW^2*(mZ^4 - 2*mt^4*Nc)))*kd[pi, ri]*
       kd[si, ti])/(12*mH^2*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) - 
     (mH^2*mW^2*(mW - mZ)*(mW + mZ)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(3*mZ^4*(mH^2 - mZ^2)^2*vT^2) + 
     (4*mt^4*mW^2*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^4*vT^2) + 
     (2*mW^6*(-mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (mH^2*mZ^4*vT^2) - ((mW - mZ)*(mW + mZ)*(24*mH^4*mW^2 - 
        mH^2*(3*mH^2 + 52*mW^2)*mZ^2 + 6*(mH^2 + 4*mW^2)*mZ^4 - 3*mZ^6)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(12*mH^2*(mH^2 - mZ^2)^2*
       vT^2)) + CHW*((mW^2*(4*mH^6*mW^2 + 8*mH^2*mW^6 - 4*mH^6*mZ^2 - 
        6*mH^4*mW^2*mZ^2 - 8*mW^6*mZ^2 + 6*mH^4*mZ^4 + 12*mH^2*mW^2*mZ^4 - 
        11*mH^2*mZ^6 - 6*mW^2*mZ^6 + 5*mZ^8 + 16*mt^4*(mH - mZ)*(mH + mZ)*
         (-mW + mZ)*(mW + mZ)*Nc)*kd[pi, ri]*kd[si, ti])/
      (12*mH^2*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(mW - mZ)*(mW + mZ)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(3*mZ^4*(mH^2 - mZ^2)^2*vT^2) + 
     (4*mt^4*mW^2*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (3*mH^2*mZ^4*vT^2) - ((-4*mW^8 + mW^4*mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(2*mH^2*mZ^4*vT^2) + 
     (mW^2*(3*mH^4*(8*mW^2 - 5*mZ^2) + 3*mZ^4*(8*mW^2 - 5*mZ^2) + 
        mH^2*(-52*mW^2*mZ^2 + 34*mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(12*mH^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHWB*((g1bar*mW*(3*mH^6*(8*mW^2 + 3*mZ^2) + 
        mH^4*(96*mW^4 + 20*mW^2*mZ^2 - 30*mZ^4) + 
        mH^2*(48*mW^6 - 96*mW^4*mZ^2 + 3*mZ^6 + 
          4*mW^2*(7*mZ^4 - 24*mt^4*Nc)) + 6*mZ^2*(-8*mW^6 + mZ^6 - 
          8*mW^2*(mZ^4 - 2*mt^4*Nc)))*kd[pi, ri]*kd[si, ti])/
      (144*mH^2*(mH - mZ)*mZ^4*(mH + mZ)*vT) + 
     (g1bar*mH^2*mW*(12*mW^2*mZ^4 + mH^4*(4*mW^2 + mZ^2) - 
        3*mH^2*(4*mW^2*mZ^2 + mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(24*mZ^4*(mH^2 - mZ^2)^2*vT) + 
     (g1bar*(-8*mW^3*(9*mt^4 + 4*mH^2*mW^2) + 3*mH^2*mW*(3*mt^2 + 8*mW^2)*
         mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (108*mH^2*mZ^4*vT) + (g1bar*(4*mW^7 + 5*mH^2*(2*mW^5 - mW^3*mZ^2))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(4*mH^2*mZ^4*vT) + 
     (g1bar*mW*(24*mH^4*mW^2 + 24*mW^2*mZ^4 - 3*mZ^6 + 
        mH^2*(-52*mW^2*mZ^2 + 5*mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(24*(mH^3 - mH*mZ^2)^2*vT)) + 
   ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-4*mW^2 + mZ^2))*Nc*
     Clq1[uu, vv, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*U[vv, ri]*Udag[pi, uu])/
    (216*mZ^2*vT^2) + ((16*mW^2*(mW - mZ)*(mW + mZ) + 
      9*mt^2*(-4*mW^2 + mZ^2))*Nc*Clq3[uu, vv, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2]*U[vv, ri]*Udag[pi, uu])/(216*mZ^2*vT^2) + 
   ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(4*mW^2 - mZ^2))*Nc*
     Clu[uu, vv, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*U[vv, ri]*Udag[pi, uu])/
    (216*mZ^2*vT^2) + CHl1[uu, vv]*U[vv, ri]*
    (-1/72*((16*mW^6 + 32*mW^4*mZ^2 - 24*mW^2*mZ^4 + 3*mZ^6)*kd[si, ti]*
        Udag[pi, uu])/(mZ^4*vT^2) + 
     ((128*mW^6 - 4*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 + (27*mt^2 + 80*mW^2)*mZ^4)*
       Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Udag[pi, uu])/(648*mZ^4*vT^2) + 
     (7*mW^4*(-mW^2 + mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Udag[pi, uu])/
      (3*mZ^4*vT^2)) + CHl3[uu, vv]*U[vv, ri]*
    (((16*mW^6 + 68*mW^4*mZ^2 - 105*mW^2*mZ^4 + 3*mZ^6)*kd[si, ti]*
       Udag[pi, uu])/(72*mZ^4*vT^2) + 
     ((-128*mW^6 + 4*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 - (27*mt^2 + 80*mW^2)*
         mZ^4)*Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Udag[pi, uu])/
      (648*mZ^4*vT^2) + ((28*mW^6 - 44*mW^4*mZ^2 + 7*mW^2*mZ^4)*kd[si, ti]*
       Log[\[Mu]W^2/mW^2]*Udag[pi, uu])/(12*mZ^4*vT^2)) + 
   Clq1[uu, vv, si, ti]*U[vv, ri]*
    (((-15 + 4*bEvan)*(4*mW^2 - mZ^2)*Udag[pi, uu])/(48*vT^2) + 
     ((-4*mW^2 + mZ^2)*Log[\[Mu]W^2/mZ^2]*Udag[pi, uu])/(8*vT^2)) + 
   Clq3[uu, vv, si, ti]*U[vv, ri]*
    ((((-84 + 40*bEvan)*mW^2 + (15 - 4*bEvan)*mZ^2)*Udag[pi, uu])/(48*vT^2) + 
     ((-4*mW^2 + mZ^2)*Log[\[Mu]W^2/mZ^2]*Udag[pi, uu])/(8*vT^2)))/Pi^2


==> anc/matching/4__LLLL/LVLLuu.txt <==
Cqq1[pi, ri, si, ti]/2 + Cqq1[si, ti, pi, ri]/2 + Cqq3[pi, ri, si, ti]/2 + 
 Cqq3[si, ti, pi, ri]/2 + ((-1 + (4*mW^2)/mZ^2)*CHq1[si, ti]*kd[pi, ri])/6 + 
 ((-4*mW^2 + mZ^2)*CHq3[si, ti]*kd[pi, ri])/(6*mZ^2) + 
 ((-1 + (4*mW^2)/mZ^2)*CHq1[pi, ri]*kd[si, ti])/6 + 
 ((-4*mW^2 + mZ^2)*CHq3[pi, ri]*kd[si, ti])/(6*mZ^2) + 
 (CHD*(-16*mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti])/(36*mZ^4) - 
 ((-4*mW^2 + mZ^2)^2*kd[pi, ri]*kd[si, ti])/(18*mZ^4*vT^2) + 
 (2*CHWB*g1bar*mW*(-4*mW^2 + mZ^2)*vT*kd[pi, ri]*kd[si, ti])/(9*mZ^4) + 
 ((((-9*g3bar^2)/Nc + (16*mW^2*(mW - mZ)*(mW + mZ))/(mZ^2*vT^2))*
     Cqq3[si, uu, uu, ti]*kd[pi, ri])/432 + 
   (((-9*g3bar^2)/Nc + (16*mW^2*(mW - mZ)*(mW + mZ))/(mZ^2*vT^2))*
     Cqq3[uu, ti, si, uu]*kd[pi, ri])/432 + 
   (g3bar^2*Cqq3[si, uu, uu, ri]*kd[pi, ti])/48 + 
   (g3bar^2*Cqq3[uu, ri, si, uu]*kd[pi, ti])/48 + 
   (g3bar^2*Cqq3[pi, uu, uu, ti]*kd[si, ri])/48 + 
   (g3bar^2*Cqq3[uu, ti, pi, uu]*kd[si, ri])/48 + 
   (((-9*g3bar^2)/Nc + (16*mW^2*(mW - mZ)*(mW + mZ))/(mZ^2*vT^2))*
     Cqq3[pi, uu, uu, ri]*kd[si, ti])/432 + 
   (((-9*g3bar^2)/Nc + (16*mW^2*(mW - mZ)*(mW + mZ))/(mZ^2*vT^2))*
     Cqq3[uu, ri, pi, uu]*kd[si, ti])/432 + 
   (g3bar^3*vT*CuG[t, t]*(Nc*kd[pi, ti]*kd[si, ri] - kd[pi, ri]*kd[si, ti]))/
    (96*Sqrt[2]*mt*Nc) + (g3bar^3*vT*CuGDag[t, t]*(Nc*kd[pi, ti]*kd[si, ri] - 
      kd[pi, ri]*kd[si, ti]))/(96*Sqrt[2]*mt*Nc) + 
   (9*g3bar^2*mH^2*mZ^2*Nc*vT^2*(5*mt^2*(16*(-121 + 36*bEvan)*mW^4 + 
         8*(121 - 36*bEvan)*mW^2*mZ^2 + (-85 + 36*bEvan)*mZ^4) - 
       54*g3bar^2*mZ^4*vT^2)*kd[pi, ti]*kd[si, ri] + 
     (2835*mH^4*mt^2*mZ^2*(-4*mW^2 + mZ^2)^2*Nc + 1620*mt^2*mZ^2*
        (-4*mW^2 + mZ^2)^2*Nc*(2*mW^4 + mZ^4 - 4*mt^4*Nc) + 
       mH^2*(-6144*mW^4*(mW^2*mZ - mZ^3)^2*Nc^2 + 486*g3bar^4*mZ^6*vT^4 + 
         mt^2*((2560*(175 - 36*bEvan)*mW^8 + 384*(-1381 + 360*bEvan)*mW^6*
              mZ^2 - 432*(-269 + 120*bEvan)*mW^4*mZ^4 + 
             4*(-10771 + 1440*bEvan)*mW^2*mZ^6 - 1755*mZ^8)*Nc - 
           45*g3bar^2*mZ^2*(16*(-121 + 36*bEvan)*mW^4 + 8*(121 - 36*bEvan)*
              mW^2*mZ^2 + (-85 + 36*bEvan)*mZ^4)*vT^2)))*kd[pi, ri]*
      kd[si, ti])/(233280*mH^2*mt^2*mZ^6*Nc*vT^4) + 
   (mH^2*(mH^2 - 2*mZ^2)*(-4*mW^2 + mZ^2)^2*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mH^2])/(96*(mH - mZ)*mZ^4*(mH + mZ)*vT^4) + 
   CH*(-1/48*((-4*mW^2 + mZ^2)^2*kd[pi, ri]*kd[si, ti])/mZ^4 - 
     ((-4*mW^2 + mZ^2)^2*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (48*mZ^4)) + ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-4*mW^2 + mZ^2))*
     Nc*Cqq1[si, ti, t, t]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(432*mZ^2*vT^2) + 
   ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-4*mW^2 + mZ^2))*Nc*
     Cqq1[t, t, si, ti]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(432*mZ^2*vT^2) + 
   ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-4*mW^2 + mZ^2))*Nc*
     Cqq3[si, ti, t, t]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(432*mZ^2*vT^2) + 
   ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-4*mW^2 + mZ^2))*Nc*
     Cqq3[t, t, si, ti]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(432*mZ^2*vT^2) + 
   ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(4*mW^2 - mZ^2))*Nc*
     Cqu1[si, ti, t, t]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(432*mZ^2*vT^2) + 
   (g3bar^2*Cqu8[si, ti, t, t]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(192*Nc) - 
   (g3bar^2*Cqu8[si, ri, t, t]*kd[pi, ti]*Log[\[Mu]W^2/mt^2])/192 - 
   (g3bar^2*Cqu8[pi, ti, t, t]*kd[si, ri]*Log[\[Mu]W^2/mt^2])/192 + 
   ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-4*mW^2 + mZ^2))*Nc*
     Cqq1[pi, ri, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(432*mZ^2*vT^2) + 
   ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-4*mW^2 + mZ^2))*Nc*
     Cqq1[t, t, pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(432*mZ^2*vT^2) + 
   ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-4*mW^2 + mZ^2))*Nc*
     Cqq3[pi, ri, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(432*mZ^2*vT^2) + 
   ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-4*mW^2 + mZ^2))*Nc*
     Cqq3[t, t, pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(432*mZ^2*vT^2) + 
   ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(4*mW^2 - mZ^2))*Nc*
     Cqu1[pi, ri, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(432*mZ^2*vT^2) + 
   (g3bar^2*Cqu8[pi, ri, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(192*Nc) + 
   ((-4*mW^2 + mZ^2)*(-108*mt^4*mZ^2*(-4*mW^2 + mZ^2) + 
      mH^2*(256*mW^6 - 4*mW^2*(27*mt^2 + 104*mW^2)*mZ^2 + 
        (27*mt^2 + 160*mW^2)*mZ^4))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(3888*mH^2*mZ^6*vT^4) + 
   ((4*mW^2 - mZ^2)*(16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-4*mW^2 + mZ^2))*
     Nc*CHq1[t, t]*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
    (648*mZ^4*vT^2) - ((-4*mW^2 + mZ^2)*(9*mt^2*(4*mW^2 - mZ^2) + 
      16*mW^2*(-mW^2 + mZ^2))*Nc*CHq3[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(648*mZ^4*vT^2) + 
   ((-4*mW^2 + mZ^2)*(9*mt^2*(-4*mW^2 + mZ^2) + 16*mW^2*(-mW^2 + mZ^2))*Nc*
     CHu[t, t]*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(648*mZ^4*vT^2) + 
   Cqq1[si, t, t, ti]*
    (((18*mt^2*(4*mW^2 - mZ^2)*Nc + 32*mW^2*(-mW^2 + mZ^2)*Nc - 
        9*g3bar^2*mZ^2*vT^2)*kd[pi, ri])/(864*mZ^2*Nc*vT^2) + 
     ((32*mW^2*(mW - mZ)*(mW + mZ)*Nc + 18*mt^2*(-4*mW^2 + mZ^2)*Nc + 
        9*g3bar^2*mZ^2*vT^2)*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/
      (864*mZ^2*Nc*vT^2)) + Cqq1[t, ti, si, t]*
    (((18*mt^2*(4*mW^2 - mZ^2)*Nc + 32*mW^2*(-mW^2 + mZ^2)*Nc - 
        9*g3bar^2*mZ^2*vT^2)*kd[pi, ri])/(864*mZ^2*Nc*vT^2) + 
     ((32*mW^2*(mW - mZ)*(mW + mZ)*Nc + 18*mt^2*(-4*mW^2 + mZ^2)*Nc + 
        9*g3bar^2*mZ^2*vT^2)*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/
      (864*mZ^2*Nc*vT^2)) + Cqq3[si, t, t, ti]*
    (((18*mt^2*(4*mW^2 - mZ^2)*Nc + 32*mW^2*(-mW^2 + mZ^2)*Nc - 
        9*g3bar^2*mZ^2*vT^2)*kd[pi, ri])/(864*mZ^2*Nc*vT^2) + 
     ((32*mW^2*(mW - mZ)*(mW + mZ)*Nc + 18*mt^2*(-4*mW^2 + mZ^2)*Nc + 
        9*g3bar^2*mZ^2*vT^2)*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/
      (864*mZ^2*Nc*vT^2)) + Cqq3[t, ti, si, t]*
    (((18*mt^2*(4*mW^2 - mZ^2)*Nc + 32*mW^2*(-mW^2 + mZ^2)*Nc - 
        9*g3bar^2*mZ^2*vT^2)*kd[pi, ri])/(864*mZ^2*Nc*vT^2) + 
     ((32*mW^2*(mW - mZ)*(mW + mZ)*Nc + 18*mt^2*(-4*mW^2 + mZ^2)*Nc + 
        9*g3bar^2*mZ^2*vT^2)*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/
      (864*mZ^2*Nc*vT^2)) + Cqq1[si, t, t, ri]*((g3bar^2*kd[pi, ti])/96 - 
     (g3bar^2*kd[pi, ti]*Log[\[Mu]W^2/mt^2])/96) + 
   Cqq1[t, ri, si, t]*((g3bar^2*kd[pi, ti])/96 - 
     (g3bar^2*kd[pi, ti]*Log[\[Mu]W^2/mt^2])/96) + 
   Cqq3[si, t, t, ri]*((g3bar^2*kd[pi, ti])/96 - 
     (g3bar^2*kd[pi, ti]*Log[\[Mu]W^2/mt^2])/96) + 
   Cqq3[t, ri, si, t]*((g3bar^2*kd[pi, ti])/96 - 
     (g3bar^2*kd[pi, ti]*Log[\[Mu]W^2/mt^2])/96) + 
   Cqq1[pi, t, t, ti]*((g3bar^2*kd[si, ri])/96 - 
     (g3bar^2*kd[si, ri]*Log[\[Mu]W^2/mt^2])/96) + 
   Cqq1[t, ti, pi, t]*((g3bar^2*kd[si, ri])/96 - 
     (g3bar^2*kd[si, ri]*Log[\[Mu]W^2/mt^2])/96) + 
   Cqq3[pi, t, t, ti]*((g3bar^2*kd[si, ri])/96 - 
     (g3bar^2*kd[si, ri]*Log[\[Mu]W^2/mt^2])/96) + 
   Cqq3[t, ti, pi, t]*((g3bar^2*kd[si, ri])/96 - 
     (g3bar^2*kd[si, ri]*Log[\[Mu]W^2/mt^2])/96) + 
   Cqq1[pi, t, t, ri]*
    (((18*mt^2*(4*mW^2 - mZ^2)*Nc + 32*mW^2*(-mW^2 + mZ^2)*Nc - 
        9*g3bar^2*mZ^2*vT^2)*kd[si, ti])/(864*mZ^2*Nc*vT^2) + 
     ((32*mW^2*(mW - mZ)*(mW + mZ)*Nc + 18*mt^2*(-4*mW^2 + mZ^2)*Nc + 
        9*g3bar^2*mZ^2*vT^2)*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (864*mZ^2*Nc*vT^2)) + Cqq1[t, ri, pi, t]*
    (((18*mt^2*(4*mW^2 - mZ^2)*Nc + 32*mW^2*(-mW^2 + mZ^2)*Nc - 
        9*g3bar^2*mZ^2*vT^2)*kd[si, ti])/(864*mZ^2*Nc*vT^2) + 
     ((32*mW^2*(mW - mZ)*(mW + mZ)*Nc + 18*mt^2*(-4*mW^2 + mZ^2)*Nc + 
        9*g3bar^2*mZ^2*vT^2)*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (864*mZ^2*Nc*vT^2)) + Cqq3[pi, t, t, ri]*
    (((18*mt^2*(4*mW^2 - mZ^2)*Nc + 32*mW^2*(-mW^2 + mZ^2)*Nc - 
        9*g3bar^2*mZ^2*vT^2)*kd[si, ti])/(864*mZ^2*Nc*vT^2) + 
     ((32*mW^2*(mW - mZ)*(mW + mZ)*Nc + 18*mt^2*(-4*mW^2 + mZ^2)*Nc + 
        9*g3bar^2*mZ^2*vT^2)*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (864*mZ^2*Nc*vT^2)) + Cqq3[t, ri, pi, t]*
    (((18*mt^2*(4*mW^2 - mZ^2)*Nc + 32*mW^2*(-mW^2 + mZ^2)*Nc - 
        9*g3bar^2*mZ^2*vT^2)*kd[si, ti])/(864*mZ^2*Nc*vT^2) + 
     ((32*mW^2*(mW - mZ)*(mW + mZ)*Nc + 18*mt^2*(-4*mW^2 + mZ^2)*Nc + 
        9*g3bar^2*mZ^2*vT^2)*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (864*mZ^2*Nc*vT^2)) + CuW[t, t]*
    ((4*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT^2) + (mt*(64*mW^7 - 100*mW^5*mZ^2 + 41*mW^3*mZ^4 - 
        5*mW*mZ^6)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (54*Sqrt[2]*mZ^6*vT^2)) + CuWDag[t, t]*
    ((4*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT^2) + (mt*(64*mW^7 - 100*mW^5*mZ^2 + 41*mW^3*mZ^4 - 
        5*mW*mZ^6)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (54*Sqrt[2]*mZ^6*vT^2)) + 
   CuH[t, t]*((mt^3*(-4*mW^2 + mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (72*Sqrt[2]*mH^2*mZ^4*vT) + (mt^3*(-4*mW^2 + mZ^2)^2*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(72*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuHDag[t, t]*((mt^3*(-4*mW^2 + mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (72*Sqrt[2]*mH^2*mZ^4*vT) + (mt^3*(-4*mW^2 + mZ^2)^2*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(72*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuB[t, t]*((2*Sqrt[2]*g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT) - (g1bar*mt*(64*mW^6 - 68*mW^4*mZ^2 + 13*mW^2*mZ^4)*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(108*Sqrt[2]*mZ^6*vT)) + 
   CuBDag[t, t]*((2*Sqrt[2]*g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*
       kd[si, ti])/(81*mt*mZ^4*vT) - 
     (g1bar*mt*(64*mW^6 - 68*mW^4*mZ^2 + 13*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(108*Sqrt[2]*mZ^6*vT)) + 
   (((mW^2*(18*(-4*mW^3*mZ + mW*mZ^3)^2 + mH^2*(1344*mW^6 - 1792*mW^4*mZ^2 + 
           336*mW^2*mZ^4 + 31*mZ^6))*kd[pi, ri]*kd[si, ti])/(mH^2*mZ^6) + 
      (18*g3bar^2*vT^2*(-(Nc*kd[pi, ti]*kd[si, ri]) + kd[pi, ri]*kd[si, ti]))/
       Nc)*Log[\[Mu]W^2/mW^2])/(432*vT^4) + 
   CW*((mW^3*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/
      (3*mZ^4*vT^3) - ((-48*mW^9 + 64*mW^7*mZ^2 - 17*mW^5*mZ^4 + mW^3*mZ^6)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(3*mZ^6*vT^3)) - 
   ((-4*mW^2 + mZ^2)^2*(99*g3bar^2*mH^2*(mH - mZ)*mZ^2*(mH + mZ)*Nc*vT^2*
       kd[pi, ti]*kd[si, ri] + ((162*mZ^8 + 352*mH^4*mW^2*(-mW^2 + mZ^2) + 
          mH^2*(352*mW^4*mZ^2 - 352*mW^2*mZ^4 - 243*mZ^6))*Nc - 
        99*g3bar^2*mH^2*(mH - mZ)*mZ^2*(mH + mZ)*vT^2)*kd[pi, ri]*kd[si, ti])*
     Log[\[Mu]W^2/mZ^2])/(7776*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*Nc*vT^4) + 
   Cqq1[pi, ri, si, ti]*(((-15 + 4*bEvan)*(-4*mW^2 + mZ^2)^2)/
      (288*mZ^2*vT^2) - ((-4*mW^2 + mZ^2)^2*Log[\[Mu]W^2/mZ^2])/
      (48*mZ^2*vT^2)) + Cqq1[si, ti, pi, ri]*
    (((-15 + 4*bEvan)*(-4*mW^2 + mZ^2)^2)/(288*mZ^2*vT^2) - 
     ((-4*mW^2 + mZ^2)^2*Log[\[Mu]W^2/mZ^2])/(48*mZ^2*vT^2)) + 
   Cqq3[pi, ri, si, ti]*((16*(-15 + 4*bEvan)*mW^4 + 8*(6 + 5*bEvan)*mW^2*
        mZ^2 + (-15 + 4*bEvan)*mZ^4)/(288*mZ^2*vT^2) - 
     ((-4*mW^2 + mZ^2)^2*Log[\[Mu]W^2/mZ^2])/(48*mZ^2*vT^2)) + 
   Cqq3[si, ti, pi, ri]*((16*(-15 + 4*bEvan)*mW^4 + 8*(6 + 5*bEvan)*mW^2*
        mZ^2 + (-15 + 4*bEvan)*mZ^4)/(288*mZ^2*vT^2) - 
     ((-4*mW^2 + mZ^2)^2*Log[\[Mu]W^2/mZ^2])/(48*mZ^2*vT^2)) + 
   CHq1[si, ti]*
    (((4*(16*(-377 + 72*bEvan)*mW^6 + 8*(821 - 180*bEvan)*mW^4*mZ^2 + 
          4*(-323 + 72*bEvan)*mW^2*mZ^4 + 27*mZ^6)*Nc - 
        9*(-121 + 36*bEvan)*g3bar^2*mZ^2*(-4*mW^2 + mZ^2)*vT^2)*kd[pi, ri])/
      (15552*mZ^4*Nc*vT^2) + ((128*mW^6 - 4*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 + 
        (27*mt^2 + 80*mW^2)*mZ^4)*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/
      (1296*mZ^4*vT^2) + (7*mW^4*(-mW^2 + mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mW^2])/(6*mZ^4*vT^2) - 
     (11*(-4*mW^2 + mZ^2)*(-32*mW^4*Nc + 32*mW^2*mZ^2*Nc - 
        9*g3bar^2*mZ^2*vT^2)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2])/
      (2592*mZ^4*Nc*vT^2)) + CHq3[si, ti]*
    (-1/15552*((4*(16*(-377 + 72*bEvan)*mW^6 + 4*(1423 - 360*bEvan)*mW^4*
            mZ^2 + (799 + 288*bEvan)*mW^2*mZ^4 + 27*mZ^6)*Nc - 
         9*g3bar^2*mZ^2*((484 - 144*bEvan)*mW^2 + (-133 + 36*bEvan)*mZ^2)*
          vT^2)*kd[pi, ri])/(mZ^4*Nc*vT^2) + 
     ((-128*mW^6 + 4*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 - (27*mt^2 + 80*mW^2)*
         mZ^4)*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(1296*mZ^4*vT^2) + 
     ((252*mW^6*Nc - 364*mW^4*mZ^2*Nc + 31*mW^2*mZ^4*Nc + 
        9*g3bar^2*mZ^4*vT^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2])/
      (216*mZ^4*Nc*vT^2) + (11*(-4*mW^2 + mZ^2)*(-32*mW^4*Nc + 
        32*mW^2*mZ^2*Nc - 9*g3bar^2*mZ^2*vT^2)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2])/
      (2592*mZ^4*Nc*vT^2)) + CHq1[si, ri]*
    (((-121 + 36*bEvan)*g3bar^2*(-4*mW^2 + mZ^2)*kd[pi, ti])/(1728*mZ^2) - 
     (11*g3bar^2*(-4*mW^2 + mZ^2)*kd[pi, ti]*Log[\[Mu]W^2/mZ^2])/
      (288*mZ^2)) + CHq3[si, ri]*
    ((g3bar^2*(4*(-121 + 36*bEvan)*mW^2 + (133 - 36*bEvan)*mZ^2)*kd[pi, ti])/
      (1728*mZ^2) - (g3bar^2*kd[pi, ti]*Log[\[Mu]W^2/mW^2])/24 + 
     (11*g3bar^2*(-4*mW^2 + mZ^2)*kd[pi, ti]*Log[\[Mu]W^2/mZ^2])/
      (288*mZ^2)) + CHq1[pi, ti]*
    (((-121 + 36*bEvan)*g3bar^2*(-4*mW^2 + mZ^2)*kd[si, ri])/(1728*mZ^2) - 
     (11*g3bar^2*(-4*mW^2 + mZ^2)*kd[si, ri]*Log[\[Mu]W^2/mZ^2])/
      (288*mZ^2)) + CHq3[pi, ti]*
    ((g3bar^2*(4*(-121 + 36*bEvan)*mW^2 + (133 - 36*bEvan)*mZ^2)*kd[si, ri])/
      (1728*mZ^2) - (g3bar^2*kd[si, ri]*Log[\[Mu]W^2/mW^2])/24 + 
     (11*g3bar^2*(-4*mW^2 + mZ^2)*kd[si, ri]*Log[\[Mu]W^2/mZ^2])/
      (288*mZ^2)) + CHq1[pi, ri]*
    (((4*(16*(-377 + 72*bEvan)*mW^6 + 8*(821 - 180*bEvan)*mW^4*mZ^2 + 
          4*(-323 + 72*bEvan)*mW^2*mZ^4 + 27*mZ^6)*Nc - 
        9*(-121 + 36*bEvan)*g3bar^2*mZ^2*(-4*mW^2 + mZ^2)*vT^2)*kd[si, ti])/
      (15552*mZ^4*Nc*vT^2) + ((128*mW^6 - 4*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 + 
        (27*mt^2 + 80*mW^2)*mZ^4)*Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (1296*mZ^4*vT^2) + (7*mW^4*(-mW^2 + mZ^2)*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(6*mZ^4*vT^2) - 
     (11*(-4*mW^2 + mZ^2)*(-32*mW^4*Nc + 32*mW^2*mZ^2*Nc - 
        9*g3bar^2*mZ^2*vT^2)*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (2592*mZ^4*Nc*vT^2)) + CHq3[pi, ri]*
    (-1/15552*((4*(16*(-377 + 72*bEvan)*mW^6 + 4*(1423 - 360*bEvan)*mW^4*
            mZ^2 + (799 + 288*bEvan)*mW^2*mZ^4 + 27*mZ^6)*Nc - 
         9*g3bar^2*mZ^2*((484 - 144*bEvan)*mW^2 + (-133 + 36*bEvan)*mZ^2)*
          vT^2)*kd[si, ti])/(mZ^4*Nc*vT^2) + 
     ((-128*mW^6 + 4*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 - (27*mt^2 + 80*mW^2)*
         mZ^4)*Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(1296*mZ^4*vT^2) + 
     ((252*mW^6*Nc - 364*mW^4*mZ^2*Nc + 31*mW^2*mZ^4*Nc + 
        9*g3bar^2*mZ^4*vT^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (216*mZ^4*Nc*vT^2) + (11*(-4*mW^2 + mZ^2)*(-32*mW^4*Nc + 
        32*mW^2*mZ^2*Nc - 9*g3bar^2*mZ^2*vT^2)*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (2592*mZ^4*Nc*vT^2)) + 
   CHBox*(((-4*mW^2 + mZ^2)^2*(11*mH^4 - 5*mH^2*mZ^2 + 
        4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
      (288*mH^2*mZ^4*vT^2) + (mH^2*(5*mH^2 - 8*mZ^2)*(-4*mW^2 + mZ^2)^2*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(144*(mH - mZ)*mZ^4*
       (mH + mZ)*vT^2) - (mt^4*(-4*mW^2 + mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(18*mH^2*mZ^4*vT^2) + 
     (mW^4*(-4*mW^2 + mZ^2)^2*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (12*mH^2*mZ^4*vT^2) + ((3*mH^2 - 2*mZ^2)*(-4*mW^2 + mZ^2)^2*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(48*mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHB*(((4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*(-8*mH^6*mW^2 + 12*mH^4*mW^2*mZ^2 + 
        mH^2*(-16*mW^6 + mZ^6 + 8*mW^2*(-3*mZ^4 + 4*mt^4*Nc)) - 
        mZ^2*(-16*mW^6 + mZ^6 + 4*mW^2*(-3*mZ^4 + 8*mt^4*Nc)))*kd[pi, ri]*
       kd[si, ti])/(72*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) - 
     (mH^2*mW^2*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(9*mZ^6*(mH^2 - mZ^2)^2*
       vT^2) + (4*mt^4*mW^2*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^6*vT^2) - 
     (2*mW^6*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^6*vT^2) + 
     ((4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*(-36*mH^4*mW^2 + mH^2*(3*mH^2 + 80*mW^2)*
         mZ^2 - 6*(mH^2 + 6*mW^2)*mZ^4 + 3*mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(72*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHW*((mW^2*(4*mW^2 - mZ^2)*(8*mH^6*(mW - mZ)*(mW + mZ) + 
        12*mH^4*mZ^2*(-mW^2 + mZ^2) + mH^2*(16*mW^6 - 8*mW^4*mZ^2 + 
          22*mW^2*mZ^4 - 21*mZ^6 - 32*mt^4*(mW - mZ)*(mW + mZ)*Nc) + 
        mZ^2*(-16*mW^6 + 8*mW^4*mZ^2 - 10*mW^2*mZ^4 + 9*mZ^6 + 
          32*mt^4*(mW - mZ)*(mW + mZ)*Nc))*kd[pi, ri]*kd[si, ti])/
      (72*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(9*mZ^6*(mH^2 - mZ^2)^2*
       vT^2) - (4*mt^4*mW^2*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^6*vT^2) + 
     (mW^4*(32*mW^6 - 24*mW^4*mZ^2 + mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(12*mH^2*mZ^6*vT^2) + 
     (mW^2*(4*mW^2 - mZ^2)*(9*mH^4*(4*mW^2 - 3*mZ^2) + 
        9*mZ^4*(4*mW^2 - 3*mZ^2) + mH^2*(-80*mW^2*mZ^2 + 62*mZ^4))*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(72*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHD*(-1/466560*(45*(-121 + 36*bEvan)*g3bar^2*mZ^2*(-16*mW^4 + mZ^4)*
         kd[pi, ti]*kd[si, ri] + 
        ((3240*mH^4*mt^2*mZ^2*(4*mW^4 - 9*mW^2*mZ^2 + 2*mZ^4)*Nc - 
           3240*mt^2*mZ^2*Nc*(16*mW^8 - 4*mW^2*mZ^6 + 2*mt^4*mZ^4*Nc + 
             mW^4*(15*mZ^4 - 32*mt^4*Nc)) + mH^2*(12288*mW^6*(mW - mZ)*mZ^2*
              (mW + mZ)*Nc^2 + mt^2*(4*(1280*(-175 + 36*bEvan)*mW^8 + 
                 96*(1147 - 360*bEvan)*mW^6*mZ^2 + 33408*mW^4*mZ^4 + 
                 10*(-997 + 144*bEvan)*mW^2*mZ^6 + 135*mZ^8)*Nc - 45*
                (-121 + 36*bEvan)*g3bar^2*mZ^2*(-16*mW^4 + mZ^4)*vT^2)))*
          kd[pi, ri]*kd[si, ti])/(mH^2*mt^2*Nc*vT^2))/mZ^6 - 
     (mH^2*(4*mW^2 - mZ^2)*(2*mW^2*mZ^2 + mZ^4 + mH^2*(mW - mZ)*(mW + mZ))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(72*(mH - mZ)*mZ^4*(mH + mZ)*
       vT^2) + ((54*mt^4*mZ^2*(-16*mW^4 + mZ^4) + 
        mH^2*(-1024*mW^8 + 960*mW^6*mZ^2 - 27*mt^2*mZ^6 + 
          4*mW^2*(27*mt^2*mZ^4 - 20*mZ^6)))*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3888*mH^2*mZ^6*vT^2) + 
     ((144*mW^8*mZ^2 - 9*mW^4*mZ^6 + 56*mH^2*(24*mW^8 - 17*mW^6*mZ^2))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(432*mH^2*mZ^6*vT^2) + 
     ((-4*mW^2 + mZ^2)*(99*g3bar^2*mH^2*(mH - mZ)*mZ^2*(mH + mZ)*
         (4*mW^2 + mZ^2)*Nc*vT^2*kd[pi, ti]*kd[si, ri] + 
        (-8*mW^2*(-162*mZ^8 + 44*mH^4*(8*mW^4 - 4*mW^2*mZ^2 - mZ^4) + 
            mH^2*(-352*mW^4*mZ^2 + 176*mW^2*mZ^4 + 287*mZ^6))*Nc - 
          99*g3bar^2*mH^2*(mH - mZ)*mZ^2*(mH + mZ)*(4*mW^2 + mZ^2)*vT^2)*
         kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mZ^2])/(15552*mH^2*(mH - mZ)*
       mZ^6*(mH + mZ)*Nc*vT^2)) + 
   CHWB*((g1bar*mW*(-45*(-121 + 36*bEvan)*g3bar^2*mZ^2*(-4*mW^2 + mZ^2)*vT^2*
         kd[pi, ti]*kd[si, ri] + 
        ((405*mH^6*mt^2*(32*mW^4 + 4*mW^2*mZ^2 - 3*mZ^4)*Nc - 
           405*mt^2*mZ^2*(-4*mW^2 + mZ^2)*Nc*(-16*mW^6 + mZ^6 + 
             4*mW^2*(-3*mZ^4 + 8*mt^4*Nc)) + 
           mH^2*(2*Nc*(mt^2*(12960*mW^8 + 40*(-3205 + 576*bEvan)*mW^6*mZ^2 + 
                 8*(13357 - 2520*bEvan)*mW^4*mZ^4 + 8*(-2327 + 450*bEvan)*
                  mW^2*mZ^6 + 675*mZ^8) + 48*mW^2*(32*mW^2*(mW - mZ)*mZ^4*
                  (mW + mZ) + 135*mt^6*(-4*mW^2 + mZ^2))*Nc) - 
             45*(-121 + 36*bEvan)*g3bar^2*mt^2*mZ^4*(-4*mW^2 + mZ^2)*vT^2) + 
           mH^4*(-3072*mW^4*(mW - mZ)*mZ^2*(mW + mZ)*Nc^2 + 
             mt^2*(2*(160*(781 - 144*bEvan)*mW^6 + 16*(-6071 + 1260*bEvan)*
                  mW^4*mZ^2 - 2*(-4853 + 1800*bEvan)*mW^2*mZ^4 + 945*mZ^6)*
                Nc + 45*(-121 + 36*bEvan)*g3bar^2*mZ^2*(-4*mW^2 + mZ^2)*
                vT^2)))*kd[pi, ri]*kd[si, ti])/(mH^2*mt^2*(mH - mZ)*(mH + mZ)*
          Nc)))/(58320*mZ^6*vT) + 
     (g1bar*mH^2*mW*(16*mH^4*mW^4 - 48*mH^2*mW^4*mZ^2 - 
        (mH^4 - 48*mW^4)*mZ^4 + 3*(mH^2 - 4*mW^2)*mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(72*mZ^6*(mH^2 - mZ^2)^2*vT) + 
     (g1bar*mW*(216*mt^4*mW^2*(-4*mW^2 + mZ^2) - 27*mH^2*mt^2*mZ^2*
         (-4*mW^2 + mZ^2) - 8*mH^2*mW^2*(64*mW^4 - 74*mW^2*mZ^2 + 19*mZ^4))*
       Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(972*mH^2*mZ^6*vT) + 
     (g1bar*(36*(4*mW^9 - mW^7*mZ^2) + mH^2*(528*mW^7 - 402*mW^5*mZ^2 + 
          25*mW^3*mZ^4))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (108*mH^2*mZ^6*vT) + (g1bar*mW*(4*mW^2 - mZ^2)*
       (-198*g3bar^2*mZ^2*(mH^3 - mH*mZ^2)^2*Nc*vT^2*kd[pi, ti]*kd[si, ri] + 
        ((-81*mZ^8*(-12*mW^2 + mZ^2) + 176*mH^6*(8*mW^4 - 5*mW^2*mZ^2) + 
            mH^4*(-2816*mW^4*mZ^2 + 2732*mW^2*mZ^4 + 81*mZ^6) + 
            4*mH^2*(352*mW^4*mZ^4 - 760*mW^2*mZ^6 + 27*mZ^8))*Nc + 
          198*g3bar^2*mZ^2*(mH^3 - mH*mZ^2)^2*vT^2)*kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mZ^2])/(3888*mZ^6*(mH^3 - mH*mZ^2)^2*Nc*vT)))/Pi^2


==> anc/matching/4__LLRR/LV1LRdd.txt <==
-1/3*((2*mW^2 + mZ^2)*CHd[si, ti]*kd[pi, ri])/mZ^2 - 
 (CHD*(2*mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti])/(9*mZ^4) + 
 (2*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/(9*mZ^4*vT^2) + 
 (CHWB*g1bar*mW*(-4*mW^2 + mZ^2)*vT*kd[pi, ri]*kd[si, ti])/(9*mZ^4) + 
 Cqd1[uu, vv, si, ti]*V[vv, ri]*Vdag[pi, uu] + 
 (2*(-mW + mZ)*(mW + mZ)*CHq1[uu, vv]*kd[si, ti]*V[vv, ri]*Vdag[pi, uu])/
  (3*mZ^2) + (2*(-mW + mZ)*(mW + mZ)*CHq3[uu, vv]*kd[si, ti]*V[vv, ri]*
   Vdag[pi, uu])/(3*mZ^2) + 
 (((mW - mZ)*(mW + mZ)*(2835*mH^4*mt^2*mZ^2*(2*mW^2 + mZ^2) + 
      1620*mt^2*mZ^2*(2*mW^2 + mZ^2)*(2*mW^4 + mZ^4 - 4*mt^4*Nc) + 
      mH^2*(mt^2*(320*(10 + 9*cEvan)*mW^6 + 8*(1339 - 180*cEvan)*mW^4*mZ^2 - 
          2*(-469 + 720*cEvan)*mW^2*mZ^4 - 1485*mZ^6) + 
        768*mW^4*mZ^2*(-mW^2 + mZ^2)*Nc))*kd[pi, ri]*kd[si, ti])/
    (58320*mH^2*mt^2*mZ^6*vT^4) - 
   (mH^2*(mH^2 - 2*mZ^2)*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mH^2])/(24*(mH - mZ)*mZ^4*(mH + mZ)*vT^4) + 
   CH*(((-2*mW^4 + mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/(12*mZ^4) + 
     ((-2*mW^4 + mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (12*mZ^4)) + ((-mW^2 + mZ^2)*(108*mt^4*mZ^2*(2*mW^2 + mZ^2) + 
      mH^2*(128*mW^6 - 2*mW^2*(27*mt^2 + 56*mW^2)*mZ^2 + 
        (-27*mt^2 + 20*mW^2)*mZ^4))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(972*mH^2*mZ^6*vT^4) + 
   CuH[t, t]*(-1/18*(mt^3*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
        kd[si, ti])/(Sqrt[2]*mH^2*mZ^4*vT) - 
     (mt^3*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(18*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuHDag[t, t]*(-1/18*(mt^3*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
        kd[si, ti])/(Sqrt[2]*mH^2*mZ^4*vT) - 
     (mt^3*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(18*Sqrt[2]*mH^2*mZ^4*vT)) + 
   (mW^2*(mW - mZ)*(mW + mZ)*(9*mW^2*mZ^2*(2*mW^2 + mZ^2) + 
      mH^2*(84*mW^4 - 28*mW^2*mZ^2 - 9*mZ^4))*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mW^2])/(54*mH^2*mZ^6*vT^4) + 
   ((mW - mZ)*(mW + mZ)*(-162*mZ^8*(2*mW^2 + mZ^2) + 
      mH^4*(-112*mW^6 + 56*mW^4*mZ^2 + 92*mW^2*mZ^4) + 
      mH^2*(112*mW^6*mZ^2 - 56*mW^4*mZ^4 + 394*mW^2*mZ^6 + 243*mZ^8))*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(1944*mH^2*(mH - mZ)*mZ^6*
     (mH + mZ)*vT^4) + 
   CHBox*(-1/72*((-2*mW^4 + mW^2*mZ^2 + mZ^4)*(11*mH^4 - 5*mH^2*mZ^2 + 
         4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
       (mH^2*mZ^4*vT^2) - (mH^2*(5*mH^2 - 8*mZ^2)*(-2*mW^4 + mW^2*mZ^2 + 
        mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (36*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     (2*mt^4*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^4*vT^2) + 
     (mW^4*(mW - mZ)*(mW + mZ)*(2*mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^4*vT^2) - 
     ((3*mH^2 - 2*mZ^2)*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(12*mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHW*((mW^2*(mW - mZ)*(mW + mZ)*(mH^6*(8*mW^2 - 2*mZ^2) + 
        3*mH^4*mZ^2*(-4*mW^2 + mZ^2) + mH^2*(16*mW^6 + 4*mW^4*mZ^2 + 
          28*mW^2*mZ^4 - 3*mZ^6 + 8*mt^4*(-4*mW^2 + mZ^2)*Nc) - 
        4*mZ^2*(4*mW^6 + mW^4*mZ^2 + 2*mt^4*mZ^2*Nc + 
          4*mW^2*(mZ^4 - 2*mt^4*Nc)))*kd[pi, ri]*kd[si, ti])/
      (36*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(18*mZ^6*(mH^2 - mZ^2)^2*
       vT^2) - (2*mt^4*mW^2*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^6*vT^2) - 
     (mW^4*(-4*mW^6 + 3*mW^4*mZ^2 + mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^6*vT^2) + 
     (mW^2*(mW - mZ)*(mW + mZ)*(18*mH^4*mW^2 + 18*mW^2*mZ^4 + 
        mH^2*(-40*mW^2*mZ^2 + mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(18*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHB*(((mW - mZ)*(mW + mZ)*(2*mH^6*mW^2*(-4*mW^2 + mZ^2) + 
        3*mH^4*(4*mW^4*mZ^2 - mW^2*mZ^4) + mH^2*(-16*mW^8 + 4*mW^6*mZ^2 + 
          2*mZ^8 + 8*mW^4*(-3*mZ^4 + 4*mt^4*Nc) + 
          mW^2*(7*mZ^6 - 8*mt^4*mZ^2*Nc)) - 2*mZ^2*(-8*mW^8 + 2*mW^6*mZ^2 + 
          mZ^8 + mW^4*(-6*mZ^4 + 16*mt^4*Nc) + 
          2*mW^2*(mZ^6 - 2*mt^4*mZ^2*Nc)))*kd[pi, ri]*kd[si, ti])/
      (36*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) - 
     (mH^2*mW^2*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(18*mZ^6*(mH^2 - mZ^2)^2*
       vT^2) + (2*mt^4*mW^2*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^6*vT^2) - 
     (mW^6*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^6*vT^2) - 
     ((-mW^2 + mZ^2)*(3*mH^4*(-6*mW^4 + 2*mW^2*mZ^2 + mZ^4) + 
        3*mZ^4*(-6*mW^4 + 2*mW^2*mZ^2 + mZ^4) + 
        mH^2*(40*mW^4*mZ^2 - 13*mW^2*mZ^4 - 6*mZ^6))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(18*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   Cqd1[t, vv, si, ti]*V[vv, ri]*((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, t])/
      (64*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(32*(mt^2 - mW^2)^2*vT^2) + 
     (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(32*(mt^2 - mW^2)^2*
       vT^2)) + V[t, ri]*(((18*mt^8 - 163*mt^6*mW^2 + 259*mt^4*mW^4 - 
        108*mt^2*mW^6)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Vdag[pi, t])/
      (216*(mt^2 - mW^2)^3*mZ^2*vT^4) + 
     (mW^2*(-24*mt^8 + 6*mt^6*mW^2 + 63*mt^4*mW^4 - 50*mt^2*mW^6 + 8*mW^8)*
       (mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
      (108*(mt^2 - mW^2)^4*mZ^2*vT^4) + 
     (mt^2*mW^2*(32*mt^6 - 38*mt^4*mW^2 - 15*mt^2*mW^4 + 18*mW^6)*(mW - mZ)*
       (mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
      (108*(mt^2 - mW^2)^4*mZ^2*vT^4)) + CuWDag[t, vv]*V[vv, ri]*
    ((mt*mW*(54*mt^6 - 59*mt^4*mW^2 - 35*mt^2*mW^4 + 34*mW^6)*(mW - mZ)*
       (mW + mZ)*kd[si, ti]*Vdag[pi, t])/(108*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
       vT^2) + (mt*mW^3*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + mW^6)*
       (mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
      (18*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*vT^2) - 
     (mt*mW^3*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + mW^6)*(mW - mZ)*
       (mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
      (18*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*vT^2)) + CHq3[t, vv]*V[vv, ri]*
    (-1/864*((45*mt^8 + 247*mt^6*mW^2 - 577*mt^4*mW^4 + 261*mt^2*mW^6)*
        (mW - mZ)*(mW + mZ)*kd[si, ti]*Vdag[pi, t])/((mt^2 - mW^2)^3*mZ^2*
        vT^2) - ((63*mt^10 - 156*mt^8*mW^2 + 327*mt^6*mW^4 - 450*mt^4*mW^6 + 
        236*mt^2*mW^8 - 32*mW^10)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(432*(mt^2 - mW^2)^4*mZ^2*vT^2) + 
     (mt^2*mW^2*(128*mt^6 - 179*mt^4*mW^2 - 6*mt^2*mW^4 + 45*mW^6)*(mW - mZ)*
       (mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
      (432*(mt^2 - mW^2)^4*mZ^2*vT^2)) + CHq1[t, vv]*V[vv, ri]*
    ((mt^2*(mt^2 + mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Vdag[pi, t])/
      (32*(mt - mW)*(mt + mW)*mZ^2*vT^2) + 
     (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(48*(mt^2 - mW^2)^2*mZ^2*vT^2) + 
     (mt^2*mW^4*(-mW^2 + mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
      (16*(mt^2 - mW^2)^2*mZ^2*vT^2)) + CuBDag[t, vv]*V[vv, ri]*
    (-1/12*(g1bar*mt*mW^4*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
       (Sqrt[2]*(mt^2 - mW^2)*mZ^2*vT) + 
     (g1bar*mt*mW^4*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
      (12*Sqrt[2]*(mt^2 - mW^2)*mZ^2*vT)) + Cqd1[t, t, si, ti]*
    (((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + (mt^2*V[t, ri]*Vdag[pi, t])/
      (8*vT^2)) + CHq3[t, t]*
    (((mW - mZ)*(mW + mZ)*(-8*mW^4 + 2*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(162*mZ^4*vT^2) + 
     (mt^2*(mW - mZ)*(mW + mZ)*kd[si, ti]*V[t, ri]*Vdag[pi, t])/
      (12*mZ^2*vT^2)) + CHq1[t, t]*
    (((-mW^2 + mZ^2)*(-8*mW^4 + 2*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(162*mZ^4*vT^2) + 
     (mt^2*(-mW + mZ)*(mW + mZ)*kd[si, ti]*V[t, ri]*Vdag[pi, t])/
      (12*mZ^2*vT^2)) + Cud1[t, t, si, ti]*
    (-1/216*((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
        kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(mZ^2*vT^2) + 
     V[t, ri]*(-1/32*(mt^2*(mt^2 - 7*mW^2)*Vdag[pi, t])/
         ((mt^2 - mW^2)*vT^2) + ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(16*(mt^2 - mW^2)^2*vT^2) - 
       (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(16*(mt^2 - mW^2)^2*
         vT^2))) + CHd[si, ti]*
    (((-mW^2 + mZ^2)*((82 - 72*cEvan)*mW^4 + (107 - 36*cEvan)*mW^2*mZ^2 + 
        27*mZ^4)*kd[pi, ri])/(972*mZ^4*vT^2) + 
     ((-64*mW^6 + 104*mW^4*mZ^2 + 27*mt^2*mZ^4 + 
        mW^2*(54*mt^2*mZ^2 - 40*mZ^4))*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/
      (648*mZ^4*vT^2) + (7*mW^4*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
       Log[\[Mu]W^2/mW^2])/(6*mZ^4*vT^2) + 
     ((-14*mW^6 + mW^4*mZ^2 + 13*mW^2*mZ^4)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2])/
      (162*mZ^4*vT^2) + V[t, ri]*((mt^2*(mt^2 - 7*mW^2)*Vdag[pi, t])/
        (32*(mt^2 - mW^2)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(16*(mt^2 - mW^2)^2*vT^2) + 
       (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(16*(mt^2 - mW^2)^2*
         vT^2))) + CW*((mW^3*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*
       kd[si, ti])/(6*mZ^4*vT^3) - 
     ((-48*mW^9 + 64*mW^7*mZ^2 - 17*mW^5*mZ^4 + mW^3*mZ^6)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mW^2])/(6*mZ^6*vT^3) + 
     V[t, ri]*(-1/4*(mt^2*mW^3*(3*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
          Vdag[pi, t])/((mt^2 - mW^2)^2*mZ^2*vT^3) + 
       (mt^6*mW^3*(-mW^2 + mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
        (2*(mt^2 - mW^2)^3*mZ^2*vT^3) + (mt^6*mW^3*(mW - mZ)*(mW + mZ)*
         kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(2*(mt^2 - mW^2)^3*mZ^2*
         vT^3))) + CHu[t, t]*
    (((mW - mZ)*(mW + mZ)*(8*mW^4 - 2*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(162*mZ^4*vT^2) + 
     V[t, ri]*((mt^2*(mt^2 - 7*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Vdag[pi, t])/(48*(mt - mW)*(mt + mW)*mZ^2*vT^2) - 
       (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(24*(mt^2 - mW^2)^2*mZ^2*vT^2) + 
       (mt^2*mW^4*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
         Vdag[pi, t])/(8*(mt^2 - mW^2)^2*mZ^2*vT^2))) + 
   CuW[t, t]*((2*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT^2) + (mt*(64*mW^7 - 100*mW^5*mZ^2 + 41*mW^3*mZ^4 - 
        5*mW*mZ^6)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (108*Sqrt[2]*mZ^6*vT^2) + V[t, ri]*
      (-1/24*(mt*mW*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*(mW - mZ)*(mW + mZ)*
          kd[si, ti]*Vdag[pi, t])/(Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT^2) - 
       (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(12*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2) + (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(12*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2))) + CuWDag[t, t]*
    ((2*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT^2) + (mt*(64*mW^7 - 100*mW^5*mZ^2 + 41*mW^3*mZ^4 - 
        5*mW*mZ^6)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (108*Sqrt[2]*mZ^6*vT^2) + V[t, ri]*
      (-1/24*(mt*mW*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*(mW - mZ)*(mW + mZ)*
          kd[si, ti]*Vdag[pi, t])/(Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT^2) - 
       (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(12*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2) + (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(12*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2))) + 
   CHD*(((405*mH^4*mt^2*mZ^2*(-4*mW^4 + 9*mW^2*mZ^2 + 16*mZ^4) + 
        mH^2*(mt^2*(640*(10 + 9*cEvan)*mW^8 + 24*(781 - 180*cEvan)*mW^6*
             mZ^2 - 16344*mW^4*mZ^4 + 5*(697 - 288*cEvan)*mW^2*mZ^6 + 
            1080*mZ^8) - 1536*mW^6*(mW - mZ)*mZ^2*(mW + mZ)*Nc) + 
        1620*mt^2*mZ^2*(4*mW^8 + 6*mW^4*mZ^4 - mW^2*mZ^6 - 
          4*mt^4*(2*mW^4 + mZ^4)*Nc))*kd[pi, ri]*kd[si, ti])/
      (116640*mH^2*mt^2*mZ^6*vT^2) - 
     (mH^2*(8*mW^4*mZ^2 + 2*mW^2*mZ^4 + 8*mZ^6 + 
        mH^2*(4*mW^4 - 5*mW^2*mZ^2 - 8*mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(144*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     ((-108*mt^4*mZ^2*(2*mW^4 + mZ^4) + mH^2*(-256*mW^8 + 240*mW^6*mZ^2 + 
          54*mt^2*mZ^6 + mW^2*(27*mt^2*mZ^4 - 20*mZ^6)))*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(1944*mH^2*mZ^6*vT^2) + 
     (mW^4*(mH^2*(168*mW^4 - 119*mW^2*mZ^2 - 2*mZ^4) + 
        9*(2*mW^4*mZ^2 + mZ^6))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (108*mH^2*mZ^6*vT^2) + (mW^2*(162*mZ^8*(-4*mW^2 + mZ^2) + 
        4*mH^4*(-56*mW^6 + 42*mW^4*mZ^2 + 23*mZ^6) + 
        mH^2*(224*mW^6*mZ^2 - 168*mW^4*mZ^4 + 972*mW^2*mZ^6 - 335*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(3888*mH^2*(mH - mZ)*mZ^6*
       (mH + mZ)*vT^2) + V[t, ri]*
      (((27*mt^8*mW^2 - 245*mt^6*mW^4 + 383*mt^4*mW^6 - 153*mt^2*mW^8 + 
          9*mt^2*(mt^2 - 7*mW^2)*(mt^2 - mW^2)^2*mZ^2)*kd[si, ti]*
         Vdag[pi, t])/(864*(mt^2 - mW^2)^3*mZ^2*vT^2) + 
       ((mW^2*(9*mt^10 - 84*mt^8*mW^2 + 93*mt^6*mW^4 + 36*mt^4*mW^6 - 
            64*mt^2*mW^8 + 16*mW^10) - 9*mt^2*(mt^2 - mW^2)^2*
           (mt^4 - 2*mt^2*mW^2 + 4*mW^4)*mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, t])/(432*(mt^2 - mW^2)^4*mZ^2*vT^2) + 
       (mt^2*mW^4*(64*mt^6 - 103*mt^4*mW^2 + 24*mt^2*mW^4 + 9*mW^6 + 
          27*(mt^2 - mW^2)^2*mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
        (432*(mt^2 - mW^2)^4*mZ^2*vT^2))) + 
   CuB[t, t]*((Sqrt[2]*g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT) - (g1bar*mt*(64*mW^6 - 68*mW^4*mZ^2 + 13*mW^2*mZ^4)*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(216*Sqrt[2]*mZ^6*vT) + 
     V[t, ri]*((g1bar*mt*mW^2*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*kd[si, ti]*
         Vdag[pi, t])/(48*Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT) + 
       (g1bar*(2*mt^5*mW^4 - mt^3*mW^6)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, t])/(24*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT) + 
       (g1bar*mt^3*mW^4*(-2*mt^2 + mW^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
         Vdag[pi, t])/(24*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT))) + 
   CuBDag[t, t]*((Sqrt[2]*g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT) - (g1bar*mt*(64*mW^6 - 68*mW^4*mZ^2 + 13*mW^2*mZ^4)*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(216*Sqrt[2]*mZ^6*vT) + 
     V[t, ri]*((g1bar*mt*mW^2*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*kd[si, ti]*
         Vdag[pi, t])/(48*Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT) + 
       (g1bar*(2*mt^5*mW^4 - mt^3*mW^6)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, t])/(24*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT) + 
       (g1bar*mt^3*mW^4*(-2*mt^2 + mW^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
         Vdag[pi, t])/(24*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT))) + 
   CHWB*((g1bar*mW*(405*mH^6*mt^2*(32*mW^4 + 4*mW^2*mZ^2 - 3*mZ^4) + 
        2*mH^4*(mt^2*(160*(121 + 36*cEvan)*mW^6 - 4*(1859 + 1260*cEvan)*mW^4*
             mZ^2 - 2*(2047 + 360*cEvan)*mW^2*mZ^4 + 675*mZ^6) - 
          1536*mW^4*(mW - mZ)*mZ^2*(mW + mZ)*Nc) + 
        mH^2*(mt^2*(25920*mW^8 - 80*(565 + 144*cEvan)*mW^6*mZ^2 + 
            8*(4289 + 1260*cEvan)*mW^4*mZ^4 + 32*(-301 + 45*cEvan)*mW^2*
             mZ^6 - 1755*mZ^8) + 96*mW^2*(32*mW^2*(mW - mZ)*mZ^4*(mW + mZ) + 
            135*mt^6*(-4*mW^2 + mZ^2))*Nc) + 3240*mt^2*mZ^2*
         (-8*mW^8 + 2*mW^6*mZ^2 + mZ^8 + mW^4*(-6*mZ^4 + 16*mt^4*Nc) + 
          2*mW^2*(mZ^6 - 2*mt^4*mZ^2*Nc)))*kd[pi, ri]*kd[si, ti])/
      (116640*mH^2*mt^2*(mH - mZ)*mZ^6*(mH + mZ)*vT) + 
     (g1bar*mH^2*mW*(16*mH^4*mW^4 - 48*mH^2*mW^4*mZ^2 - 
        (mH^4 - 48*mW^4)*mZ^4 + 3*(mH^2 - 4*mW^2)*mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(144*mZ^6*(mH^2 - mZ^2)^2*vT) + 
     (g1bar*mW*(216*mt^4*mW^2*(-4*mW^2 + mZ^2) - 27*mH^2*mt^2*mZ^2*
         (-4*mW^2 + mZ^2) - 8*mH^2*mW^2*(64*mW^4 - 74*mW^2*mZ^2 + 19*mZ^4))*
       Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(1944*mH^2*mZ^6*vT) + 
     (g1bar*(36*(4*mW^9 - mW^7*mZ^2) + mH^2*(528*mW^7 - 402*mW^5*mZ^2 + 
          17*mW^3*mZ^4))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (216*mH^2*mZ^6*vT) + 
     (g1bar*mW*(-324*mZ^8*(-6*mW^4 + 2*mW^2*mZ^2 + mZ^4) + 
        8*mH^6*mW^2*(-56*mW^4 + 49*mW^2*mZ^2 + 16*mZ^4) + 
        mH^2*mZ^4*(-448*mW^6 - 3928*mW^4*mZ^2 + 1424*mW^2*mZ^4 + 675*mZ^6) + 
        mH^4*(896*mW^6*mZ^2 + 1160*mW^4*mZ^4 - 580*mW^2*mZ^6 - 405*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (3888*mZ^6*(mH^3 - mH*mZ^2)^2*vT) + 
     V[t, ri]*((g1bar*(9*mt^8*mW - 100*mt^6*mW^3 + 178*mt^4*mW^5 - 
          81*mt^2*mW^7)*kd[si, ti]*Vdag[pi, t])/(216*(mt^2 - mW^2)^3*mZ^2*
         vT) + (g1bar*mW^3*(-39*mt^8 + 30*mt^6*mW^2 + 81*mt^4*mW^4 - 
          82*mt^2*mW^6 + 16*mW^8)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
        (216*(mt^2 - mW^2)^4*mZ^2*vT) + 
       (g1bar*(55*mt^8*mW^3 - 94*mt^6*mW^5 + 15*mt^4*mW^7 + 18*mt^2*mW^9)*
         kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(216*(mt^2 - mW^2)^4*mZ^2*
         vT))) + (2*mW^2*(mW - mZ)*(mW + mZ)*Cqq3[uu, ww, ww, vv]*kd[si, ti]*
     V[vv, ri]*Vdag[pi, uu])/(27*mZ^2*vT^2) + 
   (2*mW^2*(mW - mZ)*(mW + mZ)*Cqq3[ww, vv, uu, ww]*kd[si, ti]*V[vv, ri]*
     Vdag[pi, uu])/(27*mZ^2*vT^2) + ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*
     Cqq1[t, t, uu, vv]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*V[vv, ri]*Vdag[pi, uu])/
    (108*mZ^2*vT^2) + ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*
     Cqq1[uu, vv, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*V[vv, ri]*Vdag[pi, uu])/
    (108*mZ^2*vT^2) - ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*
     Cqq3[t, t, uu, vv]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*V[vv, ri]*Vdag[pi, uu])/
    (108*mZ^2*vT^2) - ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*
     Cqq3[uu, vv, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*V[vv, ri]*Vdag[pi, uu])/
    (108*mZ^2*vT^2) - ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*
     Cqu1[uu, vv, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*V[vv, ri]*Vdag[pi, uu])/
    (108*mZ^2*vT^2) + Cqq3[t, vv, uu, t]*V[vv, ri]*
    (-1/6*(mt^2*(mW - mZ)*(mW + mZ)*kd[si, ti]*Vdag[pi, uu])/(mZ^2*vT^2) + 
     ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
       Vdag[pi, uu])/(54*mZ^2*vT^2)) + Cqq3[uu, t, t, vv]*V[vv, ri]*
    (-1/6*(mt^2*(mW - mZ)*(mW + mZ)*kd[si, ti]*Vdag[pi, uu])/(mZ^2*vT^2) + 
     ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
       Vdag[pi, uu])/(54*mZ^2*vT^2)) + Cqd1[uu, t, si, ti]*V[t, ri]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, uu])/(64*(mt - mW)*(mt + mW)*vT^2) - 
     ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/
      (32*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, uu])/(32*(mt^2 - mW^2)^2*vT^2)) + 
   CuW[uu, t]*V[t, ri]*((mt*mW*(54*mt^6 - 59*mt^4*mW^2 - 35*mt^2*mW^4 + 
        34*mW^6)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Vdag[pi, uu])/
      (108*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT^2) + 
     (mt*mW^3*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + mW^6)*(mW - mZ)*
       (mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/
      (18*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*vT^2) - 
     (mt*mW^3*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + mW^6)*(mW - mZ)*
       (mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/
      (18*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*vT^2)) + 
   CHq3[uu, t]*V[t, ri]*
    (-1/864*((45*mt^8 + 247*mt^6*mW^2 - 577*mt^4*mW^4 + 261*mt^2*mW^6)*
        (mW - mZ)*(mW + mZ)*kd[si, ti]*Vdag[pi, uu])/((mt^2 - mW^2)^3*mZ^2*
        vT^2) - ((63*mt^10 - 156*mt^8*mW^2 + 327*mt^6*mW^4 - 450*mt^4*mW^6 + 
        236*mt^2*mW^8 - 32*mW^10)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/(432*(mt^2 - mW^2)^4*mZ^2*vT^2) + 
     (mt^2*mW^2*(128*mt^6 - 179*mt^4*mW^2 - 6*mt^2*mW^4 + 45*mW^6)*(mW - mZ)*
       (mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/
      (432*(mt^2 - mW^2)^4*mZ^2*vT^2)) + CHq1[uu, t]*V[t, ri]*
    ((mt^2*(mt^2 + mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Vdag[pi, uu])/
      (32*(mt - mW)*(mt + mW)*mZ^2*vT^2) + 
     (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/(48*(mt^2 - mW^2)^2*mZ^2*vT^2) + 
     (mt^2*mW^4*(-mW^2 + mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/
      (16*(mt^2 - mW^2)^2*mZ^2*vT^2)) + CuB[uu, t]*V[t, ri]*
    (-1/12*(g1bar*mt*mW^4*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/
       (Sqrt[2]*(mt^2 - mW^2)*mZ^2*vT) + 
     (g1bar*mt*mW^4*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/
      (12*Sqrt[2]*(mt^2 - mW^2)*mZ^2*vT)) + Cqd1[uu, vv, si, ti]*V[vv, ri]*
    (((-3 + 4*cEvan)*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*Vdag[pi, uu])/
      (72*mZ^2*vT^2) - ((-2*mW^4 + mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2]*
       Vdag[pi, uu])/(12*mZ^2*vT^2)) + CHq1[uu, vv]*V[vv, ri]*
    (((mW - mZ)*(mW + mZ)*((-41 + 36*cEvan)*mW^4 + (47 - 36*cEvan)*mW^2*
         mZ^2 + 27*mZ^4)*kd[si, ti]*Vdag[pi, uu])/(486*mZ^4*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/(324*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/
      (6*mZ^4*vT^2) - ((7*mW^6 - 17*mW^4*mZ^2 + 10*mW^2*mZ^4)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2]*Vdag[pi, uu])/(81*mZ^4*vT^2)) + 
   CHq3[uu, vv]*V[vv, ri]*(((mW - mZ)*(mW + mZ)*((-82 + 72*cEvan)*mW^4 + 
        (325 - 72*cEvan)*mW^2*mZ^2 + 54*mZ^4)*kd[si, ti]*Vdag[pi, uu])/
      (972*mZ^4*vT^2) - ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*
       Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/(324*mZ^4*vT^2) + 
     ((63*mW^6 - 95*mW^4*mZ^2 + 32*mW^2*mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, uu])/(54*mZ^4*vT^2) - ((7*mW^6 - 17*mW^4*mZ^2 + 10*mW^2*mZ^4)*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2]*Vdag[pi, uu])/(81*mZ^4*vT^2)))/Pi^2


==> anc/matching/4__LLRR/LV1LRdu.txt <==
-1/3*((2*mW^2 + mZ^2)*CHu[si, ti]*kd[pi, ri])/mZ^2 + 
 (2*CHD*(2*mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti])/(9*mZ^4) - 
 (4*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/(9*mZ^4*vT^2) - 
 (2*CHWB*g1bar*(-4*mW^3 + mW*mZ^2)*vT*kd[pi, ri]*kd[si, ti])/(9*mZ^4) + 
 Cqu1[ww, xx, si, ti]*V[xx, ri]*Vdag[pi, ww] + 
 (4*(mW - mZ)*(mW + mZ)*CHq1[ww, xx]*kd[si, ti]*V[xx, ri]*Vdag[pi, ww])/
  (3*mZ^2) + (4*(mW - mZ)*(mW + mZ)*CHq3[ww, xx]*kd[si, ti]*V[xx, ri]*
   Vdag[pi, ww])/(3*mZ^2) + 
 (((-mW + mZ)*(mW + mZ)*(2835*mH^4*mt^2*mZ^2*(2*mW^2 + mZ^2) + 
      1620*mt^2*mZ^2*(2*mW^2 + mZ^2)*(2*mW^4 + mZ^4 - 4*mt^4*Nc) + 
      mH^2*(mt^2*(80*(181 - 72*cEvan)*mW^6 + 16*(677 + 180*cEvan)*mW^4*mZ^2 + 
          2*(-4421 + 1440*cEvan)*mW^2*mZ^4 - 3105*mZ^6) + 
        768*mW^4*mZ^2*(-mW^2 + mZ^2)*Nc))*kd[pi, ri]*kd[si, ti])/
    (29160*mH^2*mt^2*mZ^6*vT^4) + 
   (mH^2*(mH^2 - 2*mZ^2)*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mH^2])/(12*(mH - mZ)*mZ^4*(mH + mZ)*vT^4) + 
   CH*(-1/6*((-2*mW^4 + mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/mZ^4 - 
     ((-2*mW^4 + mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (6*mZ^4)) + ((mW - mZ)*(mW + mZ)*(108*mt^4*mZ^2*(2*mW^2 + mZ^2) + 
      mH^2*(128*mW^6 - 2*mW^2*(27*mt^2 + 56*mW^2)*mZ^2 + 
        (-27*mt^2 + 20*mW^2)*mZ^4))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(486*mH^2*mZ^6*vT^4) + 
   CuH[t, t]*((mt^3*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti])/
      (9*Sqrt[2]*mH^2*mZ^4*vT) + (mt^3*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(9*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuHDag[t, t]*((mt^3*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti])/
      (9*Sqrt[2]*mH^2*mZ^4*vT) + (mt^3*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(9*Sqrt[2]*mH^2*mZ^4*vT)) - 
   (mW^2*(mW - mZ)*(mW + mZ)*(9*mW^2*mZ^2*(2*mW^2 + mZ^2) + 
      mH^2*(84*mW^4 - 28*mW^2*mZ^2 - 9*mZ^4))*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mW^2])/(27*mH^2*mZ^6*vT^4) + 
   ((mW - mZ)*(mW + mZ)*(162*mZ^8*(2*mW^2 + mZ^2) + 
      4*mH^4*mW^2*(-92*mW^4 + 64*mW^2*mZ^2 + 19*mZ^4) + 
      mH^2*(368*mW^6*mZ^2 - 256*mW^4*mZ^4 - 562*mW^2*mZ^6 - 243*mZ^8))*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(972*mH^2*(mH - mZ)*mZ^6*
     (mH + mZ)*vT^4) + 
   CHBox*(((-2*mW^4 + mW^2*mZ^2 + mZ^4)*(11*mH^4 - 5*mH^2*mZ^2 + 
        4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
      (36*mH^2*mZ^4*vT^2) + (mH^2*(5*mH^2 - 8*mZ^2)*(-2*mW^4 + mW^2*mZ^2 + 
        mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (18*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) - 
     (4*mt^4*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^4*vT^2) + 
     (2*mW^4*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^4*vT^2) + 
     ((3*mH^2 - 2*mZ^2)*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(6*mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHW*((mW^2*(mW - mZ)*(mW + mZ)*(2*mH^6*(-4*mW^2 + mZ^2) - 
        3*mH^4*mZ^2*(-4*mW^2 + mZ^2) - mH^2*(16*mW^6 + 4*mW^4*mZ^2 + 
          28*mW^2*mZ^4 - 3*mZ^6 + 8*mt^4*(-4*mW^2 + mZ^2)*Nc) + 
        4*mZ^2*(4*mW^6 + mW^4*mZ^2 + 2*mt^4*mZ^2*Nc + 
          4*mW^2*(mZ^4 - 2*mt^4*Nc)))*kd[pi, ri]*kd[si, ti])/
      (18*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) - 
     (mH^2*mW^2*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(9*mZ^6*(mH^2 - mZ^2)^2*
       vT^2) + (4*mt^4*mW^2*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^6*vT^2) + 
     (2*mW^4*(-4*mW^6 + 3*mW^4*mZ^2 + mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^6*vT^2) - 
     (mW^2*(mW - mZ)*(mW + mZ)*(18*mH^4*mW^2 + 18*mW^2*mZ^4 + 
        mH^2*(-40*mW^2*mZ^2 + mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(9*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHB*(((mW - mZ)*(mW + mZ)*(3*mH^4*mW^2*mZ^2*(-4*mW^2 + mZ^2) + 
        mH^6*(8*mW^4 - 2*mW^2*mZ^2) + mH^2*(16*mW^8 - 4*mW^6*mZ^2 + 
          24*mW^4*mZ^4 - 7*mW^2*mZ^6 - 2*mZ^8 + 8*mt^4*mW^2*(-4*mW^2 + mZ^2)*
           Nc) + 2*mZ^2*(-8*mW^8 + 2*mW^6*mZ^2 + mZ^8 + 
          mW^4*(-6*mZ^4 + 16*mt^4*Nc) + 2*mW^2*(mZ^6 - 2*mt^4*mZ^2*Nc)))*
       kd[pi, ri]*kd[si, ti])/(18*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(9*mZ^6*(mH^2 - mZ^2)^2*
       vT^2) - (4*mt^4*mW^2*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^6*vT^2) + 
     (2*mW^6*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^6*vT^2) + 
     ((-mW^2 + mZ^2)*(3*mH^4*(-6*mW^4 + 2*mW^2*mZ^2 + mZ^4) + 
        3*mZ^4*(-6*mW^4 + 2*mW^2*mZ^2 + mZ^4) + 
        mH^2*(40*mW^4*mZ^2 - 13*mW^2*mZ^4 - 6*mZ^6))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(9*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   (4*mW^2*(-mW^2 + mZ^2)*CHq3[t, vv]*kd[si, ti]*V[vv, ri]*Vdag[pi, t])/
    (27*mZ^2*vT^2) + Cqu1[t, xx, si, ti]*V[xx, ri]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, t])/(64*(mt - mW)*(mt + mW)*vT^2) - 
     ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
      (32*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, t])/(32*(mt^2 - mW^2)^2*vT^2)) + 
   V[t, ri]*(-1/108*((18*mt^8 - 163*mt^6*mW^2 + 259*mt^4*mW^4 - 
         108*mt^2*mW^6)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Vdag[pi, t])/
       ((mt^2 - mW^2)^3*mZ^2*vT^4) - 
     (mW^2*(-24*mt^8 + 6*mt^6*mW^2 + 63*mt^4*mW^4 - 50*mt^2*mW^6 + 8*mW^8)*
       (mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
      (54*(mt^2 - mW^2)^4*mZ^2*vT^4) - 
     (mt^2*mW^2*(32*mt^6 - 38*mt^4*mW^2 - 15*mt^2*mW^4 + 18*mW^6)*(mW - mZ)*
       (mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
      (54*(mt^2 - mW^2)^4*mZ^2*vT^4)) + CHq1[t, xx]*V[xx, ri]*
    (-1/16*(mt^2*(mt^2 + mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Vdag[pi, t])/
       ((mt - mW)*(mt + mW)*mZ^2*vT^2) - (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*
       (mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
      (24*(mt^2 - mW^2)^2*mZ^2*vT^2) + (mt^2*mW^4*(mW - mZ)*(mW + mZ)*
       kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(8*(mt^2 - mW^2)^2*mZ^2*
       vT^2)) + CuWDag[t, xx]*V[xx, ri]*
    (-1/54*(mt*mW*(54*mt^6 - 59*mt^4*mW^2 - 35*mt^2*mW^4 + 34*mW^6)*(mW - mZ)*
        (mW + mZ)*kd[si, ti]*Vdag[pi, t])/(Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
        vT^2) - (mt*mW^3*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + mW^6)*
       (mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
      (9*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*vT^2) + 
     (mt*mW^3*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + mW^6)*(mW - mZ)*
       (mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
      (9*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*vT^2)) + CHq3[t, xx]*V[xx, ri]*
    (((45*mt^8 + 311*mt^6*mW^2 - 769*mt^4*mW^4 + 453*mt^2*mW^6 - 64*mW^8)*
       (mW - mZ)*(mW + mZ)*kd[si, ti]*Vdag[pi, t])/(432*(mt^2 - mW^2)^3*mZ^2*
       vT^2) + ((63*mt^10 - 156*mt^8*mW^2 + 327*mt^6*mW^4 - 450*mt^4*mW^6 + 
        236*mt^2*mW^8 - 32*mW^10)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(216*(mt^2 - mW^2)^4*mZ^2*vT^2) - 
     (mt^2*mW^2*(128*mt^6 - 179*mt^4*mW^2 - 6*mt^2*mW^4 + 45*mW^6)*(mW - mZ)*
       (mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
      (216*(mt^2 - mW^2)^4*mZ^2*vT^2)) + CuBDag[t, xx]*V[xx, ri]*
    ((g1bar*mt*mW^4*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
      (Sqrt[2]*(6*mt^2*mZ^2*vT - 6*mW^2*mZ^2*vT)) - 
     (g1bar*mt*mW^4*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
      (6*Sqrt[2]*(mt^2 - mW^2)*mZ^2*vT)) + Cqu1[t, t, si, ti]*
    (((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + (mt^2*V[t, ri]*Vdag[pi, t])/
      (8*vT^2)) + CHq1[t, t]*
    (((mW - mZ)*(mW + mZ)*(-8*mW^4 + 2*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(81*mZ^4*vT^2) + 
     (mt^2*(mW - mZ)*(mW + mZ)*kd[si, ti]*V[t, ri]*Vdag[pi, t])/
      (6*mZ^2*vT^2)) + CHq3[t, t]*
    (((-mW^2 + mZ^2)*(-8*mW^4 + 2*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(81*mZ^4*vT^2) + 
     (mt^2*(-mW + mZ)*(mW + mZ)*kd[si, ti]*V[t, ri]*Vdag[pi, t])/
      (6*mZ^2*vT^2)) + Cuu[si, ti, t, t]*
    (-1/216*((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
        kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(mZ^2*vT^2) + 
     V[t, ri]*(-1/32*(mt^2*(mt^2 - 7*mW^2)*Vdag[pi, t])/
         ((mt^2 - mW^2)*vT^2) + ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(16*(mt^2 - mW^2)^2*vT^2) - 
       (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(16*(mt^2 - mW^2)^2*
         vT^2))) + Cuu[t, t, si, ti]*
    (-1/216*((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
        kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(mZ^2*vT^2) + 
     V[t, ri]*(-1/32*(mt^2*(mt^2 - 7*mW^2)*Vdag[pi, t])/
         ((mt^2 - mW^2)*vT^2) + ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(16*(mt^2 - mW^2)^2*vT^2) - 
       (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(16*(mt^2 - mW^2)^2*
         vT^2))) + CHu[si, ti]*
    (-1/486*((-mW^2 + mZ^2)*(8*(20 - 9*cEvan)*mW^4 + (191 - 36*cEvan)*mW^2*
          mZ^2 + 27*mZ^4)*kd[pi, ri])/(mZ^4*vT^2) + 
     ((-64*mW^6 + 104*mW^4*mZ^2 + 27*mt^2*mZ^4 + 
        mW^2*(54*mt^2*mZ^2 - 40*mZ^4))*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/
      (648*mZ^4*vT^2) + (7*mW^4*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
       Log[\[Mu]W^2/mW^2])/(6*mZ^4*vT^2) + 
     (mW^2*(mW - mZ)*(mW + mZ)*(26*mW^2 + mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mZ^2])/(81*mZ^4*vT^2) + 
     V[t, ri]*((mt^2*(mt^2 - 7*mW^2)*Vdag[pi, t])/(32*(mt^2 - mW^2)*vT^2) - 
       ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
        (16*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
         Vdag[pi, t])/(16*(mt^2 - mW^2)^2*vT^2))) + 
   Cuu[si, t, t, ti]*(((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 + mZ^2))*
       kd[pi, ri])/(216*mZ^2*vT^2) - 
     ((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 + mZ^2))*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + 
     V[t, ri]*(-1/32*(mt^2*((1 + 2*aEvan)*mt^2 - (7 + 2*aEvan)*mW^2)*
          Vdag[pi, t])/((mt - mW)*(mt + mW)*Nc*vT^2) + 
       ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
        (16*(mt^2 - mW^2)^2*Nc*vT^2) - (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
         Vdag[pi, t])/(16*(mt^2 - mW^2)^2*Nc*vT^2))) + 
   Cuu[t, ti, si, t]*(((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 + mZ^2))*
       kd[pi, ri])/(216*mZ^2*vT^2) - 
     ((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 + mZ^2))*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + 
     V[t, ri]*(-1/32*(mt^2*((1 + 2*aEvan)*mt^2 - (7 + 2*aEvan)*mW^2)*
          Vdag[pi, t])/((mt - mW)*(mt + mW)*Nc*vT^2) + 
       ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
        (16*(mt^2 - mW^2)^2*Nc*vT^2) - (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
         Vdag[pi, t])/(16*(mt^2 - mW^2)^2*Nc*vT^2))) + 
   CW*(-1/3*(mW^3*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/
       (mZ^4*vT^3) + (mW^3*(-48*mW^6 + 64*mW^4*mZ^2 - 17*mW^2*mZ^4 + mZ^6)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(3*mZ^6*vT^3) + 
     V[t, ri]*((mt^2*mW^3*(3*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Vdag[pi, t])/(2*(mt^2 - mW^2)^2*mZ^2*vT^3) + 
       (mt^6*mW^3*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, t])/((mt^2 - mW^2)^3*mZ^2*vT^3) + 
       (mt^6*mW^3*(-mW^2 + mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
        ((mt^2 - mW^2)^3*mZ^2*vT^3))) + 
   CuW[t, t]*((-4*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT^2) + (mt*(-64*mW^7 + 100*mW^5*mZ^2 - 41*mW^3*mZ^4 + 
        5*mW*mZ^6)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (54*Sqrt[2]*mZ^6*vT^2) + V[t, ri]*
      ((mt*mW*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Vdag[pi, t])/(12*Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT^2) + 
       (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(6*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2) - (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(6*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2))) + CuWDag[t, t]*
    ((-4*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT^2) + (mt*(-64*mW^7 + 100*mW^5*mZ^2 - 41*mW^3*mZ^4 + 
        5*mW*mZ^6)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (54*Sqrt[2]*mZ^6*vT^2) + V[t, ri]*
      ((mt*mW*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Vdag[pi, t])/(12*Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT^2) + 
       (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(6*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2) - (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(6*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2))) + CHu[t, t]*
    (-1/81*((mW - mZ)*(mW + mZ)*(8*mW^4 - 2*mW^2*mZ^2 + 
         9*mt^2*(2*mW^2 + mZ^2))*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
       (mZ^4*vT^2) + V[t, ri]*(-1/24*(mt^2*(mt^2 - 7*mW^2)*(mW - mZ)*
          (mW + mZ)*kd[si, ti]*Vdag[pi, t])/((mt - mW)*(mt + mW)*mZ^2*vT^2) + 
       (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(12*(mt^2 - mW^2)^2*mZ^2*vT^2) + 
       (mt^2*mW^4*(-mW^2 + mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
        (4*(mt^2 - mW^2)^2*mZ^2*vT^2))) + 
   CHD*(((-405*mH^4*mt^2*mZ^2*(-4*mW^4 + 9*mW^2*mZ^2 + 16*mZ^4) + 
        mH^2*(mt^2*(160*(-181 + 72*cEvan)*mW^8 - 96*(79 + 90*cEvan)*mW^6*
             mZ^2 + 16344*mW^4*mZ^4 + 5*(935 - 576*cEvan)*mW^2*mZ^6 + 
            2160*mZ^8) + 1536*mW^6*(mW - mZ)*mZ^2*(mW + mZ)*Nc) + 
        1620*mt^2*mZ^2*(-4*mW^8 + mW^2*mZ^6 + 4*mt^4*mZ^4*Nc + 
          mW^4*(-6*mZ^4 + 8*mt^4*Nc)))*kd[pi, ri]*kd[si, ti])/
      (58320*mH^2*mt^2*mZ^6*vT^2) + 
     (mH^2*(8*mW^4*mZ^2 + 2*mW^2*mZ^4 + 8*mZ^6 + 
        mH^2*(4*mW^4 - 5*mW^2*mZ^2 - 8*mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(72*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     ((108*mt^4*mZ^2*(2*mW^4 + mZ^4) + mH^2*(256*mW^8 - 240*mW^6*mZ^2 - 
          54*mt^2*mZ^6 + mW^2*(-27*mt^2*mZ^4 + 20*mZ^6)))*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(972*mH^2*mZ^6*vT^2) + 
     (mW^4*(mH^2*(-168*mW^4 + 119*mW^2*mZ^2 + 2*mZ^4) - 
        9*(2*mW^4*mZ^2 + mZ^6))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (54*mH^2*mZ^6*vT^2) + (mW^2*(-162*mZ^8*(-4*mW^2 + mZ^2) + 
        mH^4*(-736*mW^6 + 624*mW^4*mZ^2 + 76*mZ^6) + 
        mH^2*(736*mW^6*mZ^2 - 624*mW^4*mZ^4 - 972*mW^2*mZ^6 + 167*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(1944*mH^2*(mH - mZ)*mZ^6*
       (mH + mZ)*vT^2) + V[t, ri]*
      (((-27*mt^8*mW^2 + 245*mt^6*mW^4 - 383*mt^4*mW^6 + 153*mt^2*mW^8 - 
          9*mt^2*(mt^2 - 7*mW^2)*(mt^2 - mW^2)^2*mZ^2)*kd[si, ti]*
         Vdag[pi, t])/(432*(mt^2 - mW^2)^3*mZ^2*vT^2) + 
       ((-(mW^2*(9*mt^10 - 84*mt^8*mW^2 + 93*mt^6*mW^4 + 36*mt^4*mW^6 - 
             64*mt^2*mW^8 + 16*mW^10)) + 9*mt^2*(mt^2 - mW^2)^2*
           (mt^4 - 2*mt^2*mW^2 + 4*mW^4)*mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, t])/(216*(mt^2 - mW^2)^4*mZ^2*vT^2) - 
       (mt^2*mW^4*(64*mt^6 - 103*mt^4*mW^2 + 24*mt^2*mW^4 + 9*mW^6 + 
          27*(mt^2 - mW^2)^2*mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
        (216*(mt^2 - mW^2)^4*mZ^2*vT^2))) + 
   CuB[t, t]*((2*Sqrt[2]*g1bar*mW^4*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti])/(81*mt*mZ^4*vT) + 
     (g1bar*mt*(64*mW^6 - 68*mW^4*mZ^2 + 13*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(108*Sqrt[2]*mZ^6*vT) + 
     V[t, ri]*(-1/24*(g1bar*mt*mW^2*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*kd[si, ti]*
          Vdag[pi, t])/(Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT) + 
       (g1bar*mt^3*mW^4*(-2*mt^2 + mW^2)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, t])/(12*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT) + 
       (g1bar*(2*mt^5*mW^4 - mt^3*mW^6)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
         Vdag[pi, t])/(12*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT))) + 
   CuBDag[t, t]*((2*Sqrt[2]*g1bar*mW^4*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti])/(81*mt*mZ^4*vT) + 
     (g1bar*mt*(64*mW^6 - 68*mW^4*mZ^2 + 13*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(108*Sqrt[2]*mZ^6*vT) + 
     V[t, ri]*(-1/24*(g1bar*mt*mW^2*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*kd[si, ti]*
          Vdag[pi, t])/(Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT) + 
       (g1bar*mt^3*mW^4*(-2*mt^2 + mW^2)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, t])/(12*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT) + 
       (g1bar*(2*mt^5*mW^4 - mt^3*mW^6)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
         Vdag[pi, t])/(12*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT))) + 
   CHWB*(-1/58320*(g1bar*mW*(405*mH^6*mt^2*(32*mW^4 + 4*mW^2*mZ^2 - 3*mZ^4) + 
         2*mH^4*(mt^2*(320*(131 - 36*cEvan)*mW^6 + 16*(-1361 + 630*cEvan)*
              mW^4*mZ^2 + 2*(-6967 + 720*cEvan)*mW^2*mZ^4 + 2295*mZ^6) - 
           1536*mW^4*(mW - mZ)*mZ^2*(mW + mZ)*Nc) + 
         mH^2*(mt^2*(25920*mW^8 + 80*(-1129 + 288*cEvan)*mW^6*mZ^2 + 
             16*(3937 - 1260*cEvan)*mW^4*mZ^4 + 64*(157 - 45*cEvan)*mW^2*
              mZ^6 - 4995*mZ^8) + 96*mW^2*(32*mW^2*(mW - mZ)*mZ^4*(mW + mZ) + 
             135*mt^6*(-4*mW^2 + mZ^2))*Nc) + 3240*mt^2*mZ^2*
          (-8*mW^8 + 2*mW^6*mZ^2 + mZ^8 + mW^4*(-6*mZ^4 + 16*mt^4*Nc) + 
           2*mW^2*(mZ^6 - 2*mt^4*mZ^2*Nc)))*kd[pi, ri]*kd[si, ti])/
       (mH^2*mt^2*(mH - mZ)*mZ^6*(mH + mZ)*vT) + 
     (g1bar*mH^2*mW*(-16*mH^4*mW^4 + 48*mH^2*mW^4*mZ^2 + 
        (mH^4 - 48*mW^4)*mZ^4 - 3*(mH^2 - 4*mW^2)*mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(72*mZ^6*(mH^2 - mZ^2)^2*vT) + 
     (g1bar*(27*mH^2*mt^2*mW*mZ^2*(-4*mW^2 + mZ^2) + 
        216*mt^4*(4*mW^5 - mW^3*mZ^2) + 8*mH^2*mW^3*(64*mW^4 - 74*mW^2*mZ^2 + 
          19*mZ^4))*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (972*mH^2*mZ^6*vT) + (g1bar*mW^3*(36*mW^4*(-4*mW^2 + mZ^2) + 
        mH^2*(-528*mW^4 + 402*mW^2*mZ^2 - 17*mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(108*mH^2*mZ^6*vT) + 
     (g1bar*mW*(324*mZ^8*(-6*mW^4 + 2*mW^2*mZ^2 + mZ^4) - 
        8*mH^6*(184*mW^6 - 188*mW^4*mZ^2 + 13*mW^2*mZ^4) - 
        mH^2*mZ^4*(1472*mW^6 - 5824*mW^4*mZ^2 + 1400*mW^2*mZ^4 + 675*mZ^6) + 
        mH^4*(2944*mW^6*mZ^2 - 4952*mW^4*mZ^4 + 532*mW^2*mZ^6 + 405*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (1944*mZ^6*(mH^3 - mH*mZ^2)^2*vT) + 
     V[t, ri]*((g1bar*mW*(-9*mt^8 + 100*mt^6*mW^2 - 178*mt^4*mW^4 + 
          81*mt^2*mW^6)*kd[si, ti]*Vdag[pi, t])/(108*(mt^2 - mW^2)^3*mZ^2*
         vT) - (g1bar*mW^3*(-39*mt^8 + 30*mt^6*mW^2 + 81*mt^4*mW^4 - 
          82*mt^2*mW^6 + 16*mW^8)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
        (108*(mt^2 - mW^2)^4*mZ^2*vT) - 
       (g1bar*(55*mt^8*mW^3 - 94*mt^6*mW^5 + 15*mt^4*mW^7 + 18*mt^2*mW^9)*
         kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(108*(mt^2 - mW^2)^4*mZ^2*
         vT))) + (4*mW^2*(-mW^2 + mZ^2)*CHq3[uu, t]*kd[si, ti]*V[t, ri]*
     Vdag[pi, uu])/(27*mZ^2*vT^2) + (8*mW^2*(mW - mZ)*(mW + mZ)*CHq3[uu, vv]*
     kd[si, ti]*V[vv, ri]*Vdag[pi, uu])/(27*mZ^2*vT^2) + 
   (4*mW^2*(mW - mZ)*(mW + mZ)*Cqq3[t, vv, uu, t]*kd[si, ti]*V[vv, ri]*
     Vdag[pi, uu])/(27*mZ^2*vT^2) + 
   (4*mW^2*(mW - mZ)*(mW + mZ)*Cqq3[uu, t, t, vv]*kd[si, ti]*V[vv, ri]*
     Vdag[pi, uu])/(27*mZ^2*vT^2) + 
   (4*mW^2*(-mW^2 + mZ^2)*Cqq3[uu, ww, ww, vv]*kd[si, ti]*V[vv, ri]*
     Vdag[pi, uu])/(27*mZ^2*vT^2) + 
   (4*mW^2*(-mW^2 + mZ^2)*Cqq3[ww, vv, uu, ww]*kd[si, ti]*V[vv, ri]*
     Vdag[pi, uu])/(27*mZ^2*vT^2) - ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*
     Cqq1[t, t, ww, xx]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*V[xx, ri]*Vdag[pi, ww])/
    (54*mZ^2*vT^2) - ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*
     Cqq1[ww, xx, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*V[xx, ri]*Vdag[pi, ww])/
    (54*mZ^2*vT^2) + ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*
     Cqq3[t, t, ww, xx]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*V[xx, ri]*Vdag[pi, ww])/
    (54*mZ^2*vT^2) + ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*
     Cqq3[ww, xx, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*V[xx, ri]*Vdag[pi, ww])/
    (54*mZ^2*vT^2) + ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*
     Cqu1[ww, xx, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*V[xx, ri]*Vdag[pi, ww])/
    (54*mZ^2*vT^2) + Cqq3[t, xx, ww, t]*V[xx, ri]*
    (((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Vdag[pi, ww])/
      (27*mZ^2*vT^2) - ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, ww])/(27*mZ^2*vT^2)) + 
   Cqq3[ww, t, t, xx]*V[xx, ri]*(((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*
       kd[si, ti]*Vdag[pi, ww])/(27*mZ^2*vT^2) - 
     ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
       Vdag[pi, ww])/(27*mZ^2*vT^2)) + Cqu1[ww, t, si, ti]*V[t, ri]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, ww])/(64*(mt - mW)*(mt + mW)*vT^2) - 
     ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[pi, ww])/
      (32*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, ww])/(32*(mt^2 - mW^2)^2*vT^2)) + 
   CHq1[ww, t]*V[t, ri]*(-1/16*(mt^2*(mt^2 + mW^2)*(mW - mZ)*(mW + mZ)*
        kd[si, ti]*Vdag[pi, ww])/((mt - mW)*(mt + mW)*mZ^2*vT^2) - 
     (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, ww])/(24*(mt^2 - mW^2)^2*mZ^2*vT^2) + 
     (mt^2*mW^4*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, ww])/(8*(mt^2 - mW^2)^2*mZ^2*vT^2)) + 
   CuW[ww, t]*V[t, ri]*
    (-1/54*(mt*mW*(54*mt^6 - 59*mt^4*mW^2 - 35*mt^2*mW^4 + 34*mW^6)*(mW - mZ)*
        (mW + mZ)*kd[si, ti]*Vdag[pi, ww])/(Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
        vT^2) - (mt*mW^3*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + mW^6)*
       (mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, ww])/
      (9*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*vT^2) + 
     (mt*mW^3*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + mW^6)*(mW - mZ)*
       (mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, ww])/
      (9*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*vT^2)) + CHq3[ww, t]*V[t, ri]*
    (((45*mt^8 + 311*mt^6*mW^2 - 769*mt^4*mW^4 + 453*mt^2*mW^6 - 64*mW^8)*
       (mW - mZ)*(mW + mZ)*kd[si, ti]*Vdag[pi, ww])/(432*(mt^2 - mW^2)^3*mZ^2*
       vT^2) + ((63*mt^10 - 156*mt^8*mW^2 + 327*mt^6*mW^4 - 450*mt^4*mW^6 + 
        236*mt^2*mW^8 - 32*mW^10)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, ww])/(216*(mt^2 - mW^2)^4*mZ^2*vT^2) - 
     (mt^2*mW^2*(128*mt^6 - 179*mt^4*mW^2 - 6*mt^2*mW^4 + 45*mW^6)*(mW - mZ)*
       (mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, ww])/
      (216*(mt^2 - mW^2)^4*mZ^2*vT^2)) + CuB[ww, t]*V[t, ri]*
    ((g1bar*mt*mW^4*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, ww])/
      (Sqrt[2]*(6*mt^2*mZ^2*vT - 6*mW^2*mZ^2*vT)) - 
     (g1bar*mt*mW^4*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, ww])/
      (6*Sqrt[2]*(mt^2 - mW^2)*mZ^2*vT)) + Cqu1[ww, xx, si, ti]*V[xx, ri]*
    (-1/36*((-3 + 4*cEvan)*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*Vdag[pi, ww])/
       (mZ^2*vT^2) + ((-2*mW^4 + mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2]*
       Vdag[pi, ww])/(6*mZ^2*vT^2)) + CHq1[ww, xx]*V[xx, ri]*
    (((mW - mZ)*(mW + mZ)*((-202 + 72*cEvan)*mW^4 + (115 - 72*cEvan)*mW^2*
         mZ^2 + 54*mZ^4)*kd[si, ti]*Vdag[pi, ww])/(243*mZ^4*vT^2) + 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, ww])/(162*mZ^4*vT^2) + 
     (7*mW^4*(-mW^2 + mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, ww])/
      (3*mZ^4*vT^2) - (2*(20*mW^6 - 37*mW^4*mZ^2 + 17*mW^2*mZ^4)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2]*Vdag[pi, ww])/(81*mZ^4*vT^2)) + 
   CHq3[ww, xx]*V[xx, ri]*(((mW - mZ)*(mW + mZ)*(4*(-101 + 36*cEvan)*mW^4 - 
        (145 + 144*cEvan)*mW^2*mZ^2 + 108*mZ^4)*kd[si, ti]*Vdag[pi, ww])/
      (486*mZ^4*vT^2) + ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*
       Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, ww])/(162*mZ^4*vT^2) - 
     ((63*mW^6 - 95*mW^4*mZ^2 + 32*mW^2*mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, ww])/(27*mZ^4*vT^2) - 
     (2*(20*mW^6 - 37*mW^4*mZ^2 + 17*mW^2*mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mZ^2]*
       Vdag[pi, ww])/(81*mZ^4*vT^2)))/Pi^2


==> anc/matching/4__LLRR/LV1LRud.txt <==
Cqd1[pi, ri, si, ti] + ((-1 + (4*mW^2)/mZ^2)*CHd[si, ti]*kd[pi, ri])/3 + 
 (2*(-mW + mZ)*(mW + mZ)*CHq1[pi, ri]*kd[si, ti])/(3*mZ^2) + 
 (2*(mW - mZ)*(mW + mZ)*CHq3[pi, ri]*kd[si, ti])/(3*mZ^2) - 
 (CHD*(-4*mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti])/(9*mZ^4) + 
 (2*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/(9*mZ^4*vT^2) + 
 (CHWB*g1bar*(8*mW^3 - 5*mW*mZ^2)*vT*kd[pi, ri]*kd[si, ti])/(9*mZ^4) + 
 ((mW^2*(-mW^2 + mZ^2)*Cqq3[pi, uu, uu, ri]*kd[si, ti])/(27*mZ^2*vT^2) + 
   (mW^2*(-mW^2 + mZ^2)*Cqq3[uu, ri, pi, uu]*kd[si, ti])/(27*mZ^2*vT^2) + 
   ((mW - mZ)*(mW + mZ)*(2835*mH^4*mt^2*mZ^2*(-4*mW^2 + mZ^2) - 
      1620*mt^2*mZ^2*(4*mW^2 - mZ^2)*(2*mW^4 + mZ^4 - 4*mt^4*Nc) + 
      mH^2*(mt^2*(160*(-181 + 72*cEvan)*mW^6 + 64*(119 - 225*cEvan)*mW^4*
           mZ^2 + 4*(2771 + 720*cEvan)*mW^2*mZ^4 - 1485*mZ^6) + 
        1536*mW^4*(mW - mZ)*mZ^2*(mW + mZ)*Nc))*kd[pi, ri]*kd[si, ti])/
    (58320*mH^2*mt^2*mZ^6*vT^4) - 
   (mH^2*(mH^2 - 2*mZ^2)*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mH^2])/(24*(mH - mZ)*mZ^4*(mH + mZ)*vT^4) + 
   CH*(((4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/(12*mZ^4) + 
     ((4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (12*mZ^4)) + ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-4*mW^2 + mZ^2))*
     Nc*Cqd1[t, t, si, ti]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + 
   ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(4*mW^2 - mZ^2))*Nc*
     Cud1[t, t, si, ti]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqq1[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqq1[t, t, pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqq3[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqq3[t, t, pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) - 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqu1[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) + 
   ((mW - mZ)*(mW + mZ)*(-108*mt^4*mZ^2*(-4*mW^2 + mZ^2) + 
      mH^2*(256*mW^6 - 4*mW^2*(27*mt^2 + 80*mW^2)*mZ^2 + 
        (27*mt^2 + 100*mW^2)*mZ^4))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(972*mH^2*mZ^6*vT^4) + 
   ((mW - mZ)*(mW + mZ)*(-16*mW^4 + 10*mW^2*mZ^2 + 9*mt^2*(4*mW^2 - mZ^2))*Nc*
     CHq1[t, t]*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(162*mZ^4*vT^2) + 
   ((mW - mZ)*(mW + mZ)*(2*mW^2*(8*mW^2 - 5*mZ^2) + 9*mt^2*(-4*mW^2 + mZ^2))*
     Nc*CHq3[t, t]*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
    (162*mZ^4*vT^2) - ((-mW^2 + mZ^2)*(-16*mW^4 + 10*mW^2*mZ^2 + 
      9*mt^2*(-4*mW^2 + mZ^2))*Nc*CHu[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(162*mZ^4*vT^2) + Cqq1[pi, t, t, ri]*
    (-1/108*((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti])/(mZ^2*vT^2) + 
     ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (108*mZ^2*vT^2)) + Cqq1[t, ri, pi, t]*
    (-1/108*((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti])/(mZ^2*vT^2) + 
     ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (108*mZ^2*vT^2)) + Cqq3[pi, t, t, ri]*
    (-1/108*((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti])/(mZ^2*vT^2) + 
     ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (108*mZ^2*vT^2)) + Cqq3[t, ri, pi, t]*
    (-1/108*((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti])/(mZ^2*vT^2) + 
     ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (108*mZ^2*vT^2)) + CuW[t, t]*
    ((-4*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT^2) + (mt*mW*(-mW + mZ)*(mW + mZ)*(-16*mW^2 + 5*mZ^2)*
       (-8*mW^2 + 5*mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (108*Sqrt[2]*mZ^6*vT^2)) + CuWDag[t, t]*
    ((-4*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT^2) + (mt*mW*(-mW + mZ)*(mW + mZ)*(-16*mW^2 + 5*mZ^2)*
       (-8*mW^2 + 5*mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (108*Sqrt[2]*mZ^6*vT^2)) + 
   CuH[t, t]*(-1/18*(mt^3*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
        kd[si, ti])/(Sqrt[2]*mH^2*mZ^4*vT) - 
     (mt^3*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(18*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuHDag[t, t]*(-1/18*(mt^3*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
        kd[si, ti])/(Sqrt[2]*mH^2*mZ^4*vT) - 
     (mt^3*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(18*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuB[t, t]*((2*Sqrt[2]*g1bar*mW^4*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti])/(81*mt*mZ^4*vT) + 
     (g1bar*mt*(128*mW^6 - 184*mW^4*mZ^2 + 65*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(216*Sqrt[2]*mZ^6*vT)) + 
   CuBDag[t, t]*((2*Sqrt[2]*g1bar*mW^4*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti])/(81*mt*mZ^4*vT) + 
     (g1bar*mt*(128*mW^6 - 184*mW^4*mZ^2 + 65*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(216*Sqrt[2]*mZ^6*vT)) - 
   (mW^4*(mW - mZ)*(mW + mZ)*(36*mW^2*mZ^2 - 9*mZ^4 + 
      7*mH^2*(24*mW^2 - 17*mZ^2))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
    (54*mH^2*mZ^6*vT^4) + 
   CW*(-1/6*((8*mW^7 - 13*mW^5*mZ^2 + 5*mW^3*mZ^4)*kd[pi, ri]*kd[si, ti])/
       (mZ^4*vT^3) + (mW^3*(-mW + mZ)*(mW + mZ)*(-12*mW^2 + mZ^2)*
       (-8*mW^2 + 5*mZ^2)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (6*mZ^6*vT^3)) + ((-mW^2 + mZ^2)*(162*mZ^8*(-4*mW^2 + mZ^2) + 
      8*mH^4*(92*mW^6 - 106*mW^4*mZ^2 + 23*mW^2*mZ^4) + 
      mH^2*(-736*mW^6*mZ^2 + 848*mW^4*mZ^4 + 788*mW^2*mZ^6 - 243*mZ^8))*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(1944*mH^2*(mH - mZ)*mZ^6*
     (mH + mZ)*vT^4) + Cqd1[pi, ri, si, ti]*
    (((-3 + 4*cEvan)*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4))/(72*mZ^2*vT^2) - 
     ((4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2])/(12*mZ^2*vT^2)) + 
   CHd[si, ti]*(((-mW^2 + mZ^2)*((808 - 288*cEvan)*mW^4 + 
        2*(-107 + 36*cEvan)*mW^2*mZ^2 + 27*mZ^4)*kd[pi, ri])/
      (972*mZ^4*vT^2) + ((128*mW^6 - 4*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 + 
        (27*mt^2 + 80*mW^2)*mZ^4)*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/
      (648*mZ^4*vT^2) + (7*mW^4*(-mW^2 + mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2])/
      (3*mZ^4*vT^2) - ((40*mW^6 - 53*mW^4*mZ^2 + 13*mW^2*mZ^4)*kd[pi, ri]*
       Log[\[Mu]W^2/mZ^2])/(81*mZ^4*vT^2)) + 
   CHq3[pi, ri]*(((mW - mZ)*(mW + mZ)*(16*(-20 + 9*cEvan)*mW^4 + 
        (131 - 144*cEvan)*mW^2*mZ^2 - 54*mZ^4)*kd[si, ti])/(972*mZ^4*vT^2) + 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(324*mZ^4*vT^2) - 
     (7*(9*mW^6 - 13*mW^4*mZ^2 + 4*mW^2*mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (54*mZ^4*vT^2) - (2*(13*mW^6 - 23*mW^4*mZ^2 + 10*mW^2*mZ^4)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(81*mZ^4*vT^2)) + 
   CHq1[pi, ri]*(-1/486*((-mW^2 + mZ^2)*(8*(20 - 9*cEvan)*mW^4 + 
         (-175 + 72*cEvan)*mW^2*mZ^2 + 27*mZ^4)*kd[si, ti])/(mZ^4*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(324*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (6*mZ^4*vT^2) + (2*(13*mW^6 - 23*mW^4*mZ^2 + 10*mW^2*mZ^4)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(81*mZ^4*vT^2)) + 
   CHBox*(-1/72*((4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*(11*mH^4 - 5*mH^2*mZ^2 + 
         4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
       (mH^2*mZ^4*vT^2) - (mH^2*(5*mH^2 - 8*mZ^2)*(4*mW^4 - 5*mW^2*mZ^2 + 
        mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (36*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     (2*mt^4*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^4*vT^2) - 
     (mW^4*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^4*vT^2) - 
     ((3*mH^2 - 2*mZ^2)*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(12*mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHW*((mW^2*(mW - mZ)*(mW + mZ)*(2*mH^6*(-8*mW^2 + 5*mZ^2) + 
        3*mH^4*(8*mW^2*mZ^2 - 5*mZ^4) + mH^2*(-32*mW^6 + 4*mW^4*mZ^2 - 
          44*mW^2*mZ^4 + 27*mZ^6 + 8*mt^4*(8*mW^2 - 5*mZ^2)*Nc) + 
        4*mZ^2*(8*mW^6 - mW^4*mZ^2 + 5*mW^2*mZ^4 - 3*mZ^6 + 
          2*mt^4*(-8*mW^2 + 5*mZ^2)*Nc))*kd[pi, ri]*kd[si, ti])/
      (36*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) - 
     (mH^2*mW^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*(8*mW^4 - 13*mW^2*mZ^2 + 
        5*mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (18*mZ^6*(mH^2 - mZ^2)^2*vT^2) + 
     (2*mt^4*(8*mW^6 - 13*mW^4*mZ^2 + 5*mW^2*mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^6*vT^2) - 
     (mW^4*(8*mW^6 - 9*mW^4*mZ^2 + mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^6*vT^2) - 
     (mW^2*(mW - mZ)*(mW + mZ)*(36*mH^4*mW^2 - 2*mH^2*(9*mH^2 + 40*mW^2)*
         mZ^2 + (41*mH^2 + 36*mW^2)*mZ^4 - 18*mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(18*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHB*(((-mW^2 + mZ^2)*(2*mH^6*mW^2*(-8*mW^2 + 5*mZ^2) + 
        3*mH^4*(8*mW^4*mZ^2 - 5*mW^2*mZ^4) + mH^2*(-32*mW^8 + 20*mW^6*mZ^2 - 
          2*mZ^8 + mW^4*(-48*mZ^4 + 64*mt^4*Nc) + 
          5*mW^2*(7*mZ^6 - 8*mt^4*mZ^2*Nc)) + 
        2*mZ^2*(16*mW^8 - 10*mW^6*mZ^2 + mZ^8 + 4*mW^4*(3*mZ^4 - 8*mt^4*Nc) - 
          10*mW^2*(mZ^6 - 2*mt^4*mZ^2*Nc)))*kd[pi, ri]*kd[si, ti])/
      (36*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*(8*mW^4 - 13*mW^2*mZ^2 + 
        5*mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (18*mZ^6*(mH^2 - mZ^2)^2*vT^2) - 
     (2*mt^4*(8*mW^6 - 13*mW^4*mZ^2 + 5*mW^2*mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^6*vT^2) + 
     (mW^6*(8*mW^4 - 13*mW^2*mZ^2 + 5*mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^6*vT^2) + 
     ((mW - mZ)*(mW + mZ)*(36*mH^4*mW^4 - 10*mH^2*mW^2*(3*mH^2 + 8*mW^2)*
         mZ^2 + (3*mH^4 + 65*mH^2*mW^2 + 36*mW^4)*mZ^4 - 
        6*(mH^2 + 5*mW^2)*mZ^6 + 3*mZ^8)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(18*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHD*(((405*mH^4*mt^2*mZ^2*(8*mW^4 - 45*mW^2*mZ^2 + 16*mZ^4) + 
        mH^2*(mt^2*(320*(-181 + 72*cEvan)*mW^8 - 288*(-49 + 90*cEvan)*mW^6*
             mZ^2 + 47268*mW^4*mZ^4 + 5*(-3257 + 576*cEvan)*mW^2*mZ^6 + 
            1080*mZ^8) + 3072*mW^6*(mW - mZ)*mZ^2*(mW + mZ)*Nc) - 
        1620*mt^2*mZ^2*(8*mW^8 - 5*mW^2*mZ^6 + 4*mt^4*mZ^4*Nc + 
          2*mW^4*(3*mZ^4 - 8*mt^4*Nc)))*kd[pi, ri]*kd[si, ti])/
      (116640*mH^2*mt^2*mZ^6*vT^2) + 
     (mH^2*(2*mZ^2*(8*mW^4 + 5*mW^2*mZ^2 - 4*mZ^4) + 
        mH^2*(8*mW^4 - 25*mW^2*mZ^2 + 8*mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(144*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     ((-108*mt^4*mZ^2*(-4*mW^4 + mZ^4) + mH^2*(512*mW^8 - 576*mW^6*mZ^2 + 
          54*mt^2*mZ^6 + 5*mW^2*mZ^4*(-27*mt^2 + 20*mZ^2)))*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(1944*mH^2*mZ^6*vT^2) - 
     (mW^4*(36*mW^4*mZ^2 - 9*mZ^6 + 7*mH^2*(48*mW^4 - 43*mW^2*mZ^2 + 2*mZ^4))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(108*mH^2*mZ^6*vT^2) - 
     (mW^2*(162*mZ^8*(-8*mW^2 + 5*mZ^2) + 8*mH^4*(184*mW^6 - 198*mW^4*mZ^2 + 
          23*mZ^6) + mH^2*(-1472*mW^6*mZ^2 + 1584*mW^4*mZ^4 + 
          1944*mW^2*mZ^6 - 1399*mZ^8))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(3888*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2)) + 
   CHWB*((g1bar*mW*(-405*mH^6*mt^2*(8*mW^2 - 5*mZ^2)*(8*mW^2 + 3*mZ^2) + 
        2*mH^4*(mt^2*(640*(-131 + 36*cEvan)*mW^6 + 8*(12149 - 4140*cEvan)*
             mW^4*mZ^2 + 2*(-8431 + 5040*cEvan)*mW^2*mZ^4 - 3375*mZ^6) + 
          3072*mW^4*(mW - mZ)*mZ^2*(mW + mZ)*Nc) + 
        mH^2*(mt^2*(-51840*mW^8 + 80*(2501 - 576*cEvan)*mW^6*mZ^2 + 
            16*(-14579 + 4140*cEvan)*mW^4*mZ^4 - 4*(-22201 + 5040*cEvan)*mW^2*
             mZ^6 - 10665*mZ^8) + 96*mW^2*(135*mt^6*(8*mW^2 - 5*mZ^2) + 
            64*mW^2*mZ^4*(-mW^2 + mZ^2))*Nc) + 3240*mt^2*mZ^2*
         (16*mW^8 - 10*mW^6*mZ^2 + mZ^8 + 4*mW^4*(3*mZ^4 - 8*mt^4*Nc) - 
          10*mW^2*(mZ^6 - 2*mt^4*mZ^2*Nc)))*kd[pi, ri]*kd[si, ti])/
      (116640*mH^2*mt^2*(mH - mZ)*mZ^6*(mH + mZ)*vT) - 
     (g1bar*mH^2*mW*(8*mW^2 - 5*mZ^2)*(12*mW^2*mZ^4 + mH^4*(4*mW^2 + mZ^2) - 
        3*mH^2*(4*mW^2*mZ^2 + mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(144*mZ^6*(mH^2 - mZ^2)^2*vT) + 
     (g1bar*mW*(8*mW^2 - 5*mZ^2)*(8*mW^2*(27*mt^4 + 16*mH^2*mW^2) - 
        mH^2*(27*mt^2 + 104*mW^2)*mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(1944*mH^2*mZ^6*vT) - 
     (g1bar*(36*(8*mW^9 - 5*mW^7*mZ^2) + mH^2*(1056*mW^7 - 1074*mW^5*mZ^2 + 
          169*mW^3*mZ^4))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (216*mH^2*mZ^6*vT) + 
     (g1bar*mW*(-324*mZ^8*(12*mW^4 - 10*mW^2*mZ^2 + mZ^4) - 
        16*mH^6*(184*mW^6 - 251*mW^4*mZ^2 + 76*mW^2*mZ^4) + 
        mH^2*mZ^4*(-2944*mW^6 + 12656*mW^4*mZ^2 - 8020*mW^2*mZ^4 + 
          513*mZ^6) + mH^4*(5888*mW^6*mZ^2 - 11920*mW^4*mZ^4 + 
          5024*mW^2*mZ^6 + 81*mZ^8))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(3888*mZ^6*(mH^3 - mH*mZ^2)^2*vT)))/Pi^2


==> anc/matching/4__LLRR/LV1LRuddu.txt <==
-(CHudDag[si, ti]*V[pi, ri]) + 
 (CHudDag[si, ti]*((2*(-51 + 2*cEvan)*mW^4 - 4*(-57 + cEvan)*mW^2*mZ^2 + 
      9*(-8*mZ^4 + mt^2*mZ^2*Nc))/(144*mZ^2*vT^2) + 
    (mt^2*Nc*Log[\[Mu]W^2/mt^2])/(8*vT^2) + (3*mW^2*mZ^2*Log[\[Mu]W^2/mW^2])/
     (8*(mW^2 - mZ^2)*vT^2) + ((10*mW^6 - 29*mW^4*mZ^2 + 37*mW^2*mZ^4 - 
       9*mZ^6)*Log[\[Mu]W^2/mZ^2])/(24*mZ^2*(-mW^2 + mZ^2)*vT^2))*V[pi, ri])/
  Pi^2


==> anc/matching/4__LLRR/LV1LRuu.txt <==
Cqu1[pi, ri, si, ti] + ((-1 + (4*mW^2)/mZ^2)*CHu[si, ti]*kd[pi, ri])/3 + 
 (4*(mW - mZ)*(mW + mZ)*CHq1[pi, ri]*kd[si, ti])/(3*mZ^2) + 
 (4*(-mW + mZ)*(mW + mZ)*CHq3[pi, ri]*kd[si, ti])/(3*mZ^2) + 
 (2*CHD*(-4*mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti])/(9*mZ^4) - 
 (4*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/(9*mZ^4*vT^2) + 
 (2*CHWB*g1bar*(-8*mW^3 + 5*mW*mZ^2)*vT*kd[pi, ri]*kd[si, ti])/(9*mZ^4) + 
 ((2*mW^2*(mW - mZ)*(mW + mZ)*Cqq3[pi, uu, uu, ri]*kd[si, ti])/
    (27*mZ^2*vT^2) + (2*mW^2*(mW - mZ)*(mW + mZ)*Cqq3[uu, ri, pi, uu]*
     kd[si, ti])/(27*mZ^2*vT^2) + 
   ((mW - mZ)*(mW + mZ)*(-2835*mH^4*mt^2*mZ^2*(-4*mW^2 + mZ^2) + 
      1620*mt^2*mZ^2*(4*mW^2 - mZ^2)*(2*mW^4 + mZ^4 - 4*mt^4*Nc) + 
      mH^2*(mt^2*(640*(-41 + 36*cEvan)*mW^6 + 16*(4399 - 1800*cEvan)*mW^4*
           mZ^2 + 16*(-2219 + 360*cEvan)*mW^2*mZ^4 + 3105*mZ^6) - 
        1536*mW^4*(mW - mZ)*mZ^2*(mW + mZ)*Nc))*kd[pi, ri]*kd[si, ti])/
    (29160*mH^2*mt^2*mZ^6*vT^4) + 
   (mH^2*(mH^2 - 2*mZ^2)*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mH^2])/(12*(mH - mZ)*mZ^4*(mH + mZ)*vT^4) + 
   CH*(-1/6*((4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/mZ^4 - 
     ((4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (6*mZ^4)) + ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-4*mW^2 + mZ^2))*Nc*
     Cqu1[t, t, si, ti]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + 
   ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(4*mW^2 - mZ^2))*Nc*
     Cuu[si, ti, t, t]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + 
   ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(4*mW^2 - mZ^2))*Nc*
     Cuu[t, t, si, ti]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) - 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqq1[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(54*mZ^2*vT^2) - 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqq1[t, t, pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(54*mZ^2*vT^2) - 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqq3[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(54*mZ^2*vT^2) - 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqq3[t, t, pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(54*mZ^2*vT^2) + 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqu1[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(54*mZ^2*vT^2) + 
   ((-mW^2 + mZ^2)*(-108*mt^4*mZ^2*(-4*mW^2 + mZ^2) + 
      mH^2*(256*mW^6 - 4*mW^2*(27*mt^2 + 80*mW^2)*mZ^2 + 
        (27*mt^2 + 100*mW^2)*mZ^4))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(486*mH^2*mZ^6*vT^4) + 
   ((mW - mZ)*(mW + mZ)*(2*mW^2*(8*mW^2 - 5*mZ^2) + 9*mt^2*(-4*mW^2 + mZ^2))*
     Nc*CHq1[t, t]*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(81*mZ^4*vT^2) + 
   ((mW - mZ)*(mW + mZ)*(-16*mW^4 + 10*mW^2*mZ^2 + 9*mt^2*(4*mW^2 - mZ^2))*Nc*
     CHq3[t, t]*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(81*mZ^4*vT^2) + 
   ((-mW^2 + mZ^2)*(-16*mW^4 + 10*mW^2*mZ^2 + 9*mt^2*(-4*mW^2 + mZ^2))*Nc*
     CHu[t, t]*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(81*mZ^4*vT^2) + 
   Cuu[si, t, t, ti]*(((9*mt^2*(-4*mW^2 + mZ^2) + 16*mW^2*(-mW^2 + mZ^2))*
       kd[pi, ri])/(216*mZ^2*vT^2) + 
     ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(4*mW^2 - mZ^2))*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2)) + 
   Cuu[t, ti, si, t]*(((9*mt^2*(-4*mW^2 + mZ^2) + 16*mW^2*(-mW^2 + mZ^2))*
       kd[pi, ri])/(216*mZ^2*vT^2) + 
     ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(4*mW^2 - mZ^2))*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2)) + Cqq1[pi, t, t, ri]*
    (((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti])/(54*mZ^2*vT^2) - 
     ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (54*mZ^2*vT^2)) + Cqq1[t, ri, pi, t]*
    (((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti])/(54*mZ^2*vT^2) - 
     ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (54*mZ^2*vT^2)) + Cqq3[pi, t, t, ri]*
    (((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti])/(54*mZ^2*vT^2) - 
     ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (54*mZ^2*vT^2)) + Cqq3[t, ri, pi, t]*
    (((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti])/(54*mZ^2*vT^2) - 
     ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (54*mZ^2*vT^2)) + CuW[t, t]*
    ((8*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT^2) + (mt*mW*(mW - mZ)*(mW + mZ)*(8*mW^2 - 5*mZ^2)*
       (16*mW^2 - 5*mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (54*Sqrt[2]*mZ^6*vT^2)) + CuWDag[t, t]*
    ((8*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT^2) + (mt*mW*(mW - mZ)*(mW + mZ)*(8*mW^2 - 5*mZ^2)*
       (16*mW^2 - 5*mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (54*Sqrt[2]*mZ^6*vT^2)) + 
   CuH[t, t]*((mt^3*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti])/
      (9*Sqrt[2]*mH^2*mZ^4*vT) + (mt^3*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(9*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuHDag[t, t]*((mt^3*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti])/(9*Sqrt[2]*mH^2*mZ^4*vT) + 
     (mt^3*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(9*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuB[t, t]*((4*Sqrt[2]*g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT) - (g1bar*mt*(128*mW^6 - 184*mW^4*mZ^2 + 65*mW^2*mZ^4)*
       Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(108*Sqrt[2]*mZ^6*vT)) + 
   CuBDag[t, t]*((4*Sqrt[2]*g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*
       kd[si, ti])/(81*mt*mZ^4*vT) - 
     (g1bar*mt*(128*mW^6 - 184*mW^4*mZ^2 + 65*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(108*Sqrt[2]*mZ^6*vT)) + 
   (mW^4*(mW - mZ)*(mW + mZ)*(36*mW^2*mZ^2 - 9*mZ^4 + 
      7*mH^2*(24*mW^2 - 17*mZ^2))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
    (27*mH^2*mZ^6*vT^4) + 
   CW*(((8*mW^7 - 13*mW^5*mZ^2 + 5*mW^3*mZ^4)*kd[pi, ri]*kd[si, ti])/
      (3*mZ^4*vT^3) + ((96*mW^9 - 164*mW^7*mZ^2 + 73*mW^5*mZ^4 - 5*mW^3*mZ^6)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(3*mZ^6*vT^3)) + 
   ((mW - mZ)*(mW + mZ)*(162*mZ^8*(-4*mW^2 + mZ^2) - 
      8*mH^4*(112*mW^6 - 140*mW^4*mZ^2 + 19*mW^2*mZ^4) + 
      mH^2*(896*mW^6*mZ^2 - 1120*mW^4*mZ^4 + 1124*mW^2*mZ^6 - 243*mZ^8))*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(972*mH^2*(mH - mZ)*mZ^6*
     (mH + mZ)*vT^4) + Cqu1[pi, ri, si, ti]*
    (-1/36*((-3 + 4*cEvan)*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4))/(mZ^2*vT^2) + 
     ((4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2])/(6*mZ^2*vT^2)) + 
   CHu[si, ti]*(-1/486*((-mW^2 + mZ^2)*((652 - 288*cEvan)*mW^4 + 
         2*(-191 + 36*cEvan)*mW^2*mZ^2 + 27*mZ^4)*kd[pi, ri])/(mZ^4*vT^2) + 
     ((128*mW^6 - 4*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 + (27*mt^2 + 80*mW^2)*mZ^4)*
       Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(648*mZ^4*vT^2) + 
     (7*mW^4*(-mW^2 + mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2])/(3*mZ^4*vT^2) + 
     (2*mW^2*(28*mW^4 - 29*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2])/
      (81*mZ^4*vT^2)) + CHq3[pi, ri]*
    (((-mW^2 + mZ^2)*((652 - 288*cEvan)*mW^4 + (-1003 + 288*cEvan)*mW^2*
         mZ^2 + 108*mZ^4)*kd[si, ti])/(486*mZ^4*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(162*mZ^4*vT^2) + 
     (7*(9*mW^6 - 13*mW^4*mZ^2 + 4*mW^2*mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (27*mZ^4*vT^2) - (4*(14*mW^6 - 31*mW^4*mZ^2 + 17*mW^2*mZ^4)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(81*mZ^4*vT^2)) + 
   CHq1[pi, ri]*((-2*(-mW^2 + mZ^2)*((163 - 72*cEvan)*mW^4 + 
        4*(-49 + 18*cEvan)*mW^2*mZ^2 + 27*mZ^4)*kd[si, ti])/(243*mZ^4*vT^2) + 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(162*mZ^4*vT^2) + 
     (7*mW^4*(-mW^2 + mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(3*mZ^4*vT^2) + 
     (4*(14*mW^6 - 31*mW^4*mZ^2 + 17*mW^2*mZ^4)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(81*mZ^4*vT^2)) + 
   CHBox*(((4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*(11*mH^4 - 5*mH^2*mZ^2 + 
        4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
      (36*mH^2*mZ^4*vT^2) + (mH^2*(5*mH^2 - 8*mZ^2)*(4*mW^4 - 5*mW^2*mZ^2 + 
        mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (18*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) - 
     (4*mt^4*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^4*vT^2) + 
     (2*mW^4*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^4*vT^2) + 
     ((3*mH^2 - 2*mZ^2)*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(6*mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHW*((mW^2*(mW - mZ)*(mW + mZ)*(2*mH^6*(8*mW^2 - 5*mZ^2) + 
        3*mH^4*mZ^2*(-8*mW^2 + 5*mZ^2) + 4*mZ^2*(-8*mW^6 + mW^4*mZ^2 - 
          5*mW^2*mZ^4 + 3*mZ^6 + 2*mt^4*(8*mW^2 - 5*mZ^2)*Nc) + 
        mH^2*(32*mW^6 - 4*mW^4*mZ^2 + 44*mW^2*mZ^4 - 27*mZ^6 + 
          8*mt^4*(-8*mW^2 + 5*mZ^2)*Nc))*kd[pi, ri]*kd[si, ti])/
      (18*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*(8*mW^4 - 13*mW^2*mZ^2 + 
        5*mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (9*mZ^6*(mH^2 - mZ^2)^2*vT^2) - 
     (4*mt^4*(8*mW^6 - 13*mW^4*mZ^2 + 5*mW^2*mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^6*vT^2) + 
     (2*mW^4*(8*mW^6 - 9*mW^4*mZ^2 + mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^6*vT^2) + 
     (mW^2*(mW - mZ)*(mW + mZ)*(36*mH^4*mW^2 - 2*mH^2*(9*mH^2 + 40*mW^2)*
         mZ^2 + (41*mH^2 + 36*mW^2)*mZ^4 - 18*mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(9*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHB*(((mW - mZ)*(mW + mZ)*(2*mH^6*mW^2*(-8*mW^2 + 5*mZ^2) + 
        3*mH^4*(8*mW^4*mZ^2 - 5*mW^2*mZ^4) + mH^2*(-32*mW^8 + 20*mW^6*mZ^2 - 
          2*mZ^8 + mW^4*(-48*mZ^4 + 64*mt^4*Nc) + 
          5*mW^2*(7*mZ^6 - 8*mt^4*mZ^2*Nc)) + 
        2*mZ^2*(16*mW^8 - 10*mW^6*mZ^2 + mZ^8 + 4*mW^4*(3*mZ^4 - 8*mt^4*Nc) - 
          10*mW^2*(mZ^6 - 2*mt^4*mZ^2*Nc)))*kd[pi, ri]*kd[si, ti])/
      (18*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) - 
     (mH^2*mW^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*(8*mW^4 - 13*mW^2*mZ^2 + 
        5*mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (9*mZ^6*(mH^2 - mZ^2)^2*vT^2) + 
     (4*mt^4*(8*mW^6 - 13*mW^4*mZ^2 + 5*mW^2*mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^6*vT^2) - 
     (2*mW^6*(8*mW^4 - 13*mW^2*mZ^2 + 5*mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^6*vT^2) + 
     ((-mW^2 + mZ^2)*(36*mH^4*mW^4 - 10*mH^2*mW^2*(3*mH^2 + 8*mW^2)*mZ^2 + 
        (3*mH^4 + 65*mH^2*mW^2 + 36*mW^4)*mZ^4 - 6*(mH^2 + 5*mW^2)*mZ^6 + 
        3*mZ^8)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (9*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHD*(((-405*mH^4*mt^2*mZ^2*(8*mW^4 - 45*mW^2*mZ^2 + 16*mZ^4) + 
        mH^2*(mt^2*(1280*(-41 + 36*cEvan)*mW^8 + 144*(827 - 360*cEvan)*mW^6*
             mZ^2 - 47268*mW^4*mZ^4 + 5*(-1951 + 1152*cEvan)*mW^2*mZ^6 + 
            2160*mZ^8) - 3072*mW^6*(mW - mZ)*mZ^2*(mW + mZ)*Nc) + 
        1620*mt^2*mZ^2*(8*mW^8 - 5*mW^2*mZ^6 + 4*mt^4*mZ^4*Nc + 
          2*mW^4*(3*mZ^4 - 8*mt^4*Nc)))*kd[pi, ri]*kd[si, ti])/
      (58320*mH^2*mt^2*mZ^6*vT^2) - 
     (mH^2*(2*mZ^2*(8*mW^4 + 5*mW^2*mZ^2 - 4*mZ^4) + 
        mH^2*(8*mW^4 - 25*mW^2*mZ^2 + 8*mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(72*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     ((108*mt^4*mZ^2*(-4*mW^4 + mZ^4) + mH^2*(-512*mW^8 + 576*mW^6*mZ^2 - 
          54*mt^2*mZ^6 + 5*mW^2*(27*mt^2*mZ^4 - 20*mZ^6)))*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(972*mH^2*mZ^6*vT^2) + 
     (mW^4*(36*mW^4*mZ^2 - 9*mZ^6 + 7*mH^2*(48*mW^4 - 43*mW^2*mZ^2 + 2*mZ^4))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(54*mH^2*mZ^6*vT^2) - 
     (mW^2*(162*mZ^8*(8*mW^2 - 5*mZ^2) + 8*mH^4*(224*mW^6 - 252*mW^4*mZ^2 + 
          19*mZ^6) + mH^2*(-1792*mW^6*mZ^2 + 2016*mW^4*mZ^4 - 
          1944*mW^2*mZ^6 + 1063*mZ^8))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(1944*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2)) + 
   CHWB*((g1bar*mW*(405*mH^6*mt^2*(8*mW^2 - 5*mZ^2)*(8*mW^2 + 3*mZ^2) + 
        2*mH^4*(mt^2*(320*(-83 + 144*cEvan)*mW^6 + 32*(2749 - 2070*cEvan)*
             mW^4*mZ^2 + 2*(-32999 + 10080*cEvan)*mW^2*mZ^4 + 11475*mZ^6) - 
          3072*mW^4*(mW - mZ)*mZ^2*(mW + mZ)*Nc) + 
        mH^2*(mt^2*(51840*mW^8 + 80*(259 - 1152*cEvan)*mW^6*mZ^2 + 
            32*(-4283 + 4140*cEvan)*mW^4*mZ^4 + 4*(19229 - 10080*cEvan)*mW^2*
             mZ^6 - 5535*mZ^8) + 96*mW^2*(64*mW^2*(mW - mZ)*mZ^4*(mW + mZ) + 
            135*mt^6*(-8*mW^2 + 5*mZ^2))*Nc) + 3240*mt^2*mZ^2*
         (-16*mW^8 + 10*mW^6*mZ^2 - mZ^8 + 4*mW^4*(-3*mZ^4 + 8*mt^4*Nc) + 
          10*mW^2*(mZ^6 - 2*mt^4*mZ^2*Nc)))*kd[pi, ri]*kd[si, ti])/
      (58320*mH^2*mt^2*(mH - mZ)*mZ^6*(mH + mZ)*vT) + 
     (g1bar*mH^2*mW*(8*mW^2 - 5*mZ^2)*(12*mW^2*mZ^4 + mH^4*(4*mW^2 + mZ^2) - 
        3*mH^2*(4*mW^2*mZ^2 + mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(72*mZ^6*(mH^2 - mZ^2)^2*vT) - 
     (g1bar*mW*(8*mW^2 - 5*mZ^2)*(8*mW^2*(27*mt^4 + 16*mH^2*mW^2) - 
        mH^2*(27*mt^2 + 104*mW^2)*mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(972*mH^2*mZ^6*vT) + 
     (g1bar*(36*(8*mW^9 - 5*mW^7*mZ^2) + mH^2*(1056*mW^7 - 1074*mW^5*mZ^2 + 
          169*mW^3*mZ^4))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (108*mH^2*mZ^6*vT) - 
     (g1bar*mW*(-324*mZ^8*(12*mW^4 - 10*mW^2*mZ^2 + mZ^4) + 
        16*mH^6*(224*mW^6 - 322*mW^4*mZ^2 + 89*mW^2*mZ^4) + 
        mH^2*mZ^4*(3584*mW^6 + 3488*mW^4*mZ^2 - 5380*mW^2*mZ^4 + 513*mZ^6) + 
        mH^4*(-7168*mW^6*mZ^2 + 6416*mW^4*mZ^4 - 256*mW^2*mZ^6 + 81*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (1944*mZ^6*(mH^3 - mH*mZ^2)^2*vT)))/Pi^2


==> anc/matching/4__LLRR/LV8LRdd.txt <==
Cqd8[uu, vv, si, ti]*V[vv, ri]*Vdag[pi, uu] + 
 ((g3bar^2*((-54*g3bar^2)/mt^2 + (5*(4*(41 - 36*cEvan)*mW^4 + 
         2*(-41 + 36*cEvan)*mW^2*mZ^2 + (-1 + 72*cEvan)*mZ^4))/(mZ^4*vT^2))*
     kd[pi, ri]*kd[si, ti])/6480 - (g3bar^2*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mW^2])/(12*vT^2) - 
   (g3bar^2*(-28*mW^4 + 14*mW^2*mZ^2 + 23*mZ^4)*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mZ^2])/(216*mZ^4*vT^2) + 
   CHd[si, ti]*(-1/432*(g3bar^2*((-82 + 72*cEvan)*mW^2 + (1 + 36*cEvan)*mZ^2)*
        kd[pi, ri])/mZ^2 + (g3bar^2*(14*mW^2 + 13*mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mZ^2])/(72*mZ^2)) + 
   CHD*((g3bar^2*(4*(41 - 36*cEvan)*mW^4 + (19 - 72*cEvan)*mZ^4)*kd[pi, ri]*
       kd[si, ti])/(2592*mZ^4) + (g3bar^2*(28*mW^4 + 23*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(432*mZ^4)) + 
   CHWB*(-1/1296*((-41 + 36*cEvan)*g1bar*g3bar^2*mW*(4*mW^2 - mZ^2)*vT*
        kd[pi, ri]*kd[si, ti])/mZ^4 - (7*g1bar*g3bar^2*(-4*mW^3 + mW*mZ^2)*vT*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(216*mZ^4)) + 
   Cqd8[t, vv, si, ti]*V[vv, ri]*((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, t])/
      (64*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(32*(mt^2 - mW^2)^2*vT^2) + 
     (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(32*(mt^2 - mW^2)^2*
       vT^2)) + CuWDag[t, vv]*V[vv, ri]*
    ((g3bar^2*mt*mW*(5*mt^4 - 19*mt^2*mW^2 + 20*mW^4)*kd[si, ti]*Vdag[pi, t])/
      (48*Sqrt[2]*(mt^2 - mW^2)^3) - (g3bar^2*mt*mW^5*(mt^2 - 2*mW^2)*
       kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
      (8*Sqrt[2]*(mt^2 - mW^2)^4) + (g3bar^2*mt*mW^5*(mt^2 - 2*mW^2)*
       kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
      (8*Sqrt[2]*(mt^2 - mW^2)^4)) + CHq3[t, vv]*V[vv, ri]*
    ((g3bar^2*(mt^6 + 11*mt^4*mW^2 - 18*mt^2*mW^4)*kd[si, ti]*Vdag[pi, t])/
      (96*(mt^2 - mW^2)^3) + (g3bar^2*(9*mt^4*mW^4 - 16*mt^2*mW^6 + 4*mW^8)*
       kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(48*(mt^2 - mW^2)^4) + 
     (g3bar^2*(4*mt^8 - 16*mt^6*mW^2 + 15*mt^4*mW^4)*kd[si, ti]*
       Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(48*(mt^2 - mW^2)^4)) + 
   V[t, ri]*((g3bar^2*(mt^6 + 11*mt^4*mW^2 - 18*mt^2*mW^4)*kd[si, ti]*
       Vdag[pi, t])/(96*(mt^2 - mW^2)^3*vT^2) + 
     (g3bar^2*(9*mt^4*mW^4 - 16*mt^2*mW^6 + 4*mW^8)*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(48*(mt^2 - mW^2)^4*vT^2) + 
     (g3bar^2*(4*mt^8 - 16*mt^6*mW^2 + 15*mt^4*mW^4)*kd[si, ti]*
       Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(48*(mt^2 - mW^2)^4*vT^2)) + 
   CuGDag[t, vv]*V[vv, ri]*((g3bar*mt*mW^2*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
       Vdag[pi, t])/(Sqrt[2]*(4*mt^2*vT - 4*mW^2*vT)) - 
     (g3bar*mt*mW^2*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
      (Sqrt[2]*(4*mt^2*vT - 4*mW^2*vT))) + Cqd8[t, t, si, ti]*
    (-1/48*(g3bar^2*kd[pi, ri]*Log[\[Mu]W^2/mt^2]) + 
     (mt^2*V[t, ri]*Vdag[pi, t])/(8*vT^2)) + Cud8[t, t, si, ti]*
    (-1/48*(g3bar^2*kd[pi, ri]*Log[\[Mu]W^2/mt^2]) + 
     V[t, ri]*(-1/32*(mt^2*(mt^2 - 7*mW^2)*Vdag[pi, t])/
         ((mt^2 - mW^2)*vT^2) + ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(16*(mt^2 - mW^2)^2*vT^2) - 
       (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(16*(mt^2 - mW^2)^2*
         vT^2))) + CuG[t, t]*((g3bar^3*vT*kd[pi, ri]*kd[si, ti])/
      (24*Sqrt[2]*mt) + V[t, ri]*
      (-1/16*(g3bar*mt*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*kd[si, ti]*Vdag[pi, t])/
         (Sqrt[2]*(mt^2 - mW^2)^2*vT) + (g3bar*mt^3*mW^2*(-2*mt^2 + mW^2)*
         kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
        (8*Sqrt[2]*(mt^2 - mW^2)^3*vT) + (g3bar*(2*mt^5*mW^2 - mt^3*mW^4)*
         kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
        (8*Sqrt[2]*(mt^2 - mW^2)^3*vT))) + 
   CuGDag[t, t]*((g3bar^3*vT*kd[pi, ri]*kd[si, ti])/(24*Sqrt[2]*mt) + 
     V[t, ri]*(-1/16*(g3bar*mt*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*kd[si, ti]*
          Vdag[pi, t])/(Sqrt[2]*(mt^2 - mW^2)^2*vT) + 
       (g3bar*mt^3*mW^2*(-2*mt^2 + mW^2)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3*vT) + 
       (g3bar*(2*mt^5*mW^2 - mt^3*mW^4)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
         Vdag[pi, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3*vT))) + 
   (g3bar^2*Cqq3[uu, ww, ww, vv]*kd[si, ti]*V[vv, ri]*Vdag[pi, uu])/12 + 
   (g3bar^2*Cqq3[ww, vv, uu, ww]*kd[si, ti]*V[vv, ri]*Vdag[pi, uu])/12 - 
   (g3bar^2*Cqq3[t, vv, uu, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*V[vv, ri]*
     Vdag[pi, uu])/12 - (g3bar^2*Cqq3[uu, t, t, vv]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2]*V[vv, ri]*Vdag[pi, uu])/12 - 
   (g3bar^2*Cqu8[uu, vv, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*V[vv, ri]*
     Vdag[pi, uu])/48 + Cqd8[uu, t, si, ti]*V[t, ri]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, uu])/(64*(mt - mW)*(mt + mW)*vT^2) - 
     ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/
      (32*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, uu])/(32*(mt^2 - mW^2)^2*vT^2)) + 
   CuW[uu, t]*V[t, ri]*((g3bar^2*mt*mW*(5*mt^4 - 19*mt^2*mW^2 + 20*mW^4)*
       kd[si, ti]*Vdag[pi, uu])/(48*Sqrt[2]*(mt^2 - mW^2)^3) - 
     (g3bar^2*mt*mW^5*(mt^2 - 2*mW^2)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
       Vdag[pi, uu])/(8*Sqrt[2]*(mt^2 - mW^2)^4) + 
     (g3bar^2*mt*mW^5*(mt^2 - 2*mW^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, uu])/(8*Sqrt[2]*(mt^2 - mW^2)^4)) + 
   CHq3[uu, t]*V[t, ri]*((g3bar^2*(mt^6 + 11*mt^4*mW^2 - 18*mt^2*mW^4)*
       kd[si, ti]*Vdag[pi, uu])/(96*(mt^2 - mW^2)^3) + 
     (g3bar^2*(9*mt^4*mW^4 - 16*mt^2*mW^6 + 4*mW^8)*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/(48*(mt^2 - mW^2)^4) + 
     (g3bar^2*(4*mt^8 - 16*mt^6*mW^2 + 15*mt^4*mW^4)*kd[si, ti]*
       Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/(48*(mt^2 - mW^2)^4)) + 
   CuG[uu, t]*V[t, ri]*((g3bar*mt*mW^2*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
       Vdag[pi, uu])/(Sqrt[2]*(4*mt^2*vT - 4*mW^2*vT)) - 
     (g3bar*mt*mW^2*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/
      (Sqrt[2]*(4*mt^2*vT - 4*mW^2*vT))) + Cqd8[uu, vv, si, ti]*V[vv, ri]*
    (((-3 + 4*cEvan)*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*Vdag[pi, uu])/
      (72*mZ^2*vT^2) - ((-2*mW^4 + mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2]*
       Vdag[pi, uu])/(12*mZ^2*vT^2)) + CHq1[uu, vv]*V[vv, ri]*
    ((g3bar^2*((41 - 36*cEvan)*mW^2 + 4*(-5 + 9*cEvan)*mZ^2)*kd[si, ti]*
       Vdag[pi, uu])/(216*mZ^2) + (g3bar^2*(7*mW^2 - 10*mZ^2)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2]*Vdag[pi, uu])/(36*mZ^2)) + 
   CHq3[uu, vv]*V[vv, ri]*
    ((g3bar^2*((41 - 36*cEvan)*mW^2 + 2*(-7 + 18*cEvan)*mZ^2)*kd[si, ti]*
       Vdag[pi, uu])/(216*mZ^2) - (g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, uu])/6 + (g3bar^2*(7*mW^2 - 10*mZ^2)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2]*Vdag[pi, uu])/(36*mZ^2)))/Pi^2


==> anc/matching/4__LLRR/LV8LRdu.txt <==
Cqu8[ww, xx, si, ti]*V[xx, ri]*Vdag[pi, ww] + 
 ((g3bar^2*((-54*g3bar^2)/mt^2 - (5*((76 - 288*cEvan)*mW^4 + 
         8*(11 + 18*cEvan)*mW^2*mZ^2 + (-245 + 144*cEvan)*mZ^4))/(mZ^4*vT^2))*
     kd[pi, ri]*kd[si, ti])/6480 - (g3bar^2*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mW^2])/(12*vT^2) + 
   (g3bar^2*(-92*mW^4 + 64*mW^2*mZ^2 + 19*mZ^4)*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mZ^2])/(216*mZ^4*vT^2) + 
   CHu[si, ti]*(-1/432*(g3bar^2*((2 + 72*cEvan)*mW^2 + (-83 + 36*cEvan)*mZ^2)*
        kd[pi, ri])/mZ^2 + (g3bar^2*(26*mW^2 + mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mZ^2])/(72*mZ^2)) + 
   CHD*((g3bar^2*(4*(-19 + 72*cEvan)*mW^4 + (-227 + 144*cEvan)*mZ^4)*
       kd[pi, ri]*kd[si, ti])/(2592*mZ^4) - 
     (g3bar^2*(92*mW^4 + 19*mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (432*mZ^4)) + 
   CHWB*((g1bar*g3bar^2*((-19 + 72*cEvan)*mW^3 - (11 + 18*cEvan)*mW*mZ^2)*vT*
       kd[pi, ri]*kd[si, ti])/(324*mZ^4) + 
     (g1bar*g3bar^2*(-23*mW^3 + 8*mW*mZ^2)*vT*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(54*mZ^4)) + 
   (g3bar^2*CHq3[t, vv]*kd[si, ti]*V[vv, ri]*Vdag[pi, t])/12 + 
   Cqu8[t, xx, si, ti]*V[xx, ri]*((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, t])/
      (64*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(32*(mt^2 - mW^2)^2*vT^2) + 
     (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(32*(mt^2 - mW^2)^2*
       vT^2)) + CuWDag[t, xx]*V[xx, ri]*
    ((g3bar^2*mt*mW*(5*mt^4 - 19*mt^2*mW^2 + 20*mW^4)*kd[si, ti]*Vdag[pi, t])/
      (48*Sqrt[2]*(mt^2 - mW^2)^3) - (g3bar^2*mt*mW^5*(mt^2 - 2*mW^2)*
       kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
      (8*Sqrt[2]*(mt^2 - mW^2)^4) + (g3bar^2*mt*mW^5*(mt^2 - 2*mW^2)*
       kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
      (8*Sqrt[2]*(mt^2 - mW^2)^4)) + CHq3[t, xx]*V[xx, ri]*
    ((g3bar^2*(-7*mt^6 + 35*mt^4*mW^2 - 42*mt^2*mW^4 + 8*mW^6)*kd[si, ti]*
       Vdag[pi, t])/(96*(mt^2 - mW^2)^3) + 
     (g3bar^2*(9*mt^4*mW^4 - 16*mt^2*mW^6 + 4*mW^8)*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(48*(mt^2 - mW^2)^4) + 
     (g3bar^2*(4*mt^8 - 16*mt^6*mW^2 + 15*mt^4*mW^4)*kd[si, ti]*
       Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(48*(mt^2 - mW^2)^4)) + 
   V[t, ri]*((g3bar^2*(mt^6 + 11*mt^4*mW^2 - 18*mt^2*mW^4)*kd[si, ti]*
       Vdag[pi, t])/(96*(mt^2 - mW^2)^3*vT^2) + 
     (g3bar^2*(9*mt^4*mW^4 - 16*mt^2*mW^6 + 4*mW^8)*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(48*(mt^2 - mW^2)^4*vT^2) + 
     (g3bar^2*(4*mt^8 - 16*mt^6*mW^2 + 15*mt^4*mW^4)*kd[si, ti]*
       Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(48*(mt^2 - mW^2)^4*vT^2)) + 
   CuGDag[t, xx]*V[xx, ri]*((g3bar*mt*mW^2*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
       Vdag[pi, t])/(Sqrt[2]*(4*mt^2*vT - 4*mW^2*vT)) - 
     (g3bar*mt*mW^2*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
      (Sqrt[2]*(4*mt^2*vT - 4*mW^2*vT))) + Cqu8[t, t, si, ti]*
    (-1/48*(g3bar^2*kd[pi, ri]*Log[\[Mu]W^2/mt^2]) + 
     (mt^2*V[t, ri]*Vdag[pi, t])/(8*vT^2)) + Cuu[si, t, t, ti]*
    ((g3bar^2*kd[pi, ri])/24 - (g3bar^2*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/24 + 
     V[t, ri]*(-1/16*(mt^2*((1 + 2*aEvan)*mt^2 - (7 + 2*aEvan)*mW^2)*
          Vdag[pi, t])/((mt - mW)*(mt + mW)*vT^2) + 
       ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
        (8*(mt^2 - mW^2)^2*vT^2) - (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
         Vdag[pi, t])/(8*(mt^2 - mW^2)^2*vT^2))) + 
   Cuu[t, ti, si, t]*((g3bar^2*kd[pi, ri])/24 - 
     (g3bar^2*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/24 + 
     V[t, ri]*(-1/16*(mt^2*((1 + 2*aEvan)*mt^2 - (7 + 2*aEvan)*mW^2)*
          Vdag[pi, t])/((mt - mW)*(mt + mW)*vT^2) + 
       ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
        (8*(mt^2 - mW^2)^2*vT^2) - (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
         Vdag[pi, t])/(8*(mt^2 - mW^2)^2*vT^2))) + 
   CuG[t, t]*((g3bar^3*vT*kd[pi, ri]*kd[si, ti])/(24*Sqrt[2]*mt) + 
     V[t, ri]*(-1/16*(g3bar*mt*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*kd[si, ti]*
          Vdag[pi, t])/(Sqrt[2]*(mt^2 - mW^2)^2*vT) + 
       (g3bar*mt^3*mW^2*(-2*mt^2 + mW^2)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3*vT) + 
       (g3bar*(2*mt^5*mW^2 - mt^3*mW^4)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
         Vdag[pi, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3*vT))) + 
   CuGDag[t, t]*((g3bar^3*vT*kd[pi, ri]*kd[si, ti])/(24*Sqrt[2]*mt) + 
     V[t, ri]*(-1/16*(g3bar*mt*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*kd[si, ti]*
          Vdag[pi, t])/(Sqrt[2]*(mt^2 - mW^2)^2*vT) + 
       (g3bar*mt^3*mW^2*(-2*mt^2 + mW^2)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3*vT) + 
       (g3bar*(2*mt^5*mW^2 - mt^3*mW^4)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
         Vdag[pi, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3*vT))) + 
   (g3bar^2*CHq3[uu, t]*kd[si, ti]*V[t, ri]*Vdag[pi, uu])/12 - 
   (g3bar^2*CHq3[uu, vv]*kd[si, ti]*V[vv, ri]*Vdag[pi, uu])/6 - 
   (g3bar^2*Cqq3[t, vv, uu, t]*kd[si, ti]*V[vv, ri]*Vdag[pi, uu])/12 - 
   (g3bar^2*Cqq3[uu, t, t, vv]*kd[si, ti]*V[vv, ri]*Vdag[pi, uu])/12 + 
   (g3bar^2*Cqq3[uu, ww, ww, vv]*kd[si, ti]*V[vv, ri]*Vdag[pi, uu])/12 + 
   (g3bar^2*Cqq3[ww, vv, uu, ww]*kd[si, ti]*V[vv, ri]*Vdag[pi, uu])/12 - 
   (g3bar^2*Cqu8[ww, xx, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*V[xx, ri]*
     Vdag[pi, ww])/48 + Cqq3[t, xx, ww, t]*V[xx, ri]*
    ((g3bar^2*kd[si, ti]*Vdag[pi, ww])/12 - 
     (g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, ww])/12) + 
   Cqq3[ww, t, t, xx]*V[xx, ri]*((g3bar^2*kd[si, ti]*Vdag[pi, ww])/12 - 
     (g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, ww])/12) + 
   Cqu8[ww, t, si, ti]*V[t, ri]*((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, ww])/
      (64*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, ww])/(32*(mt^2 - mW^2)^2*vT^2) + 
     (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, ww])/(32*(mt^2 - mW^2)^2*
       vT^2)) + CuW[ww, t]*V[t, ri]*
    ((g3bar^2*mt*mW*(5*mt^4 - 19*mt^2*mW^2 + 20*mW^4)*kd[si, ti]*
       Vdag[pi, ww])/(48*Sqrt[2]*(mt^2 - mW^2)^3) - 
     (g3bar^2*mt*mW^5*(mt^2 - 2*mW^2)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
       Vdag[pi, ww])/(8*Sqrt[2]*(mt^2 - mW^2)^4) + 
     (g3bar^2*mt*mW^5*(mt^2 - 2*mW^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, ww])/(8*Sqrt[2]*(mt^2 - mW^2)^4)) + 
   CHq3[ww, t]*V[t, ri]*((g3bar^2*(-7*mt^6 + 35*mt^4*mW^2 - 42*mt^2*mW^4 + 
        8*mW^6)*kd[si, ti]*Vdag[pi, ww])/(96*(mt^2 - mW^2)^3) + 
     (g3bar^2*(9*mt^4*mW^4 - 16*mt^2*mW^6 + 4*mW^8)*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, ww])/(48*(mt^2 - mW^2)^4) + 
     (g3bar^2*(4*mt^8 - 16*mt^6*mW^2 + 15*mt^4*mW^4)*kd[si, ti]*
       Log[\[Mu]W^2/mW^2]*Vdag[pi, ww])/(48*(mt^2 - mW^2)^4)) + 
   CuG[ww, t]*V[t, ri]*((g3bar*mt*mW^2*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
       Vdag[pi, ww])/(Sqrt[2]*(4*mt^2*vT - 4*mW^2*vT)) - 
     (g3bar*mt*mW^2*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, ww])/
      (Sqrt[2]*(4*mt^2*vT - 4*mW^2*vT))) + Cqu8[ww, xx, si, ti]*V[xx, ri]*
    (-1/36*((-3 + 4*cEvan)*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*Vdag[pi, ww])/
       (mZ^2*vT^2) + ((-2*mW^4 + mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2]*
       Vdag[pi, ww])/(6*mZ^2*vT^2)) + CHq1[ww, xx]*V[xx, ri]*
    ((g3bar^2*(8*(-5 + 9*cEvan)*mW^2 + (61 - 72*cEvan)*mZ^2)*kd[si, ti]*
       Vdag[pi, ww])/(216*mZ^2) + (g3bar^2*(-20*mW^2 + 17*mZ^2)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2]*Vdag[pi, ww])/(36*mZ^2)) + 
   CHq3[ww, xx]*V[xx, ri]*
    ((g3bar^2*(8*(-5 + 9*cEvan)*mW^2 + (103 - 72*cEvan)*mZ^2)*kd[si, ti]*
       Vdag[pi, ww])/(216*mZ^2) - (g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, ww])/6 + (g3bar^2*(-20*mW^2 + 17*mZ^2)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2]*Vdag[pi, ww])/(36*mZ^2)))/Pi^2


==> anc/matching/4__LLRR/LV8LRud.txt <==
Cqd8[pi, ri, si, ti] + ((g3bar^2*Cqq3[pi, uu, uu, ri]*kd[si, ti])/12 + 
   (g3bar^2*Cqq3[uu, ri, pi, uu]*kd[si, ti])/12 + 
   (g3bar^2*((-54*g3bar^2)/mt^2 + (5*(4*(-19 + 72*cEvan)*mW^4 + 
         2*(79 - 180*cEvan)*mW^2*mZ^2 + (-1 + 72*cEvan)*mZ^4))/(mZ^4*vT^2))*
     kd[pi, ri]*kd[si, ti])/6480 + (g3bar^3*vT*CuG[t, t]*kd[pi, ri]*
     kd[si, ti])/(24*Sqrt[2]*mt) + (g3bar^3*vT*CuGDag[t, t]*kd[pi, ri]*
     kd[si, ti])/(24*Sqrt[2]*mt) - (g3bar^2*Cqd8[t, t, si, ti]*kd[pi, ri]*
     Log[\[Mu]W^2/mt^2])/48 - (g3bar^2*Cud8[t, t, si, ti]*kd[pi, ri]*
     Log[\[Mu]W^2/mt^2])/48 - (g3bar^2*Cqu8[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/48 + Cqq1[pi, t, t, ri]*((g3bar^2*kd[si, ti])/24 - 
     (g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mt^2])/24) + 
   Cqq1[t, ri, pi, t]*((g3bar^2*kd[si, ti])/24 - 
     (g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mt^2])/24) + 
   Cqq3[pi, t, t, ri]*((g3bar^2*kd[si, ti])/24 - 
     (g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mt^2])/24) + 
   Cqq3[t, ri, pi, t]*((g3bar^2*kd[si, ti])/24 - 
     (g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mt^2])/24) - 
   (g3bar^2*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(12*vT^2) - 
   (g3bar^2*(92*mW^4 - 106*mW^2*mZ^2 + 23*mZ^4)*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mZ^2])/(216*mZ^4*vT^2) + Cqd8[pi, ri, si, ti]*
    (((-3 + 4*cEvan)*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4))/(72*mZ^2*vT^2) - 
     ((4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2])/(12*mZ^2*vT^2)) + 
   CHd[si, ti]*(-1/432*(g3bar^2*(16*(5 - 9*cEvan)*mW^2 + (1 + 36*cEvan)*mZ^2)*
        kd[pi, ri])/mZ^2 + (g3bar^2*(-40*mW^2 + 13*mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mZ^2])/(72*mZ^2)) + 
   CHq1[pi, ri]*(-1/216*(g3bar^2*((1 + 36*cEvan)*mW^2 + 4*(5 - 9*cEvan)*mZ^2)*
        kd[si, ti])/mZ^2 + (g3bar^2*(13*mW^2 - 10*mZ^2)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(36*mZ^2)) + 
   CHq3[pi, ri]*((g3bar^2*((1 + 36*cEvan)*mW^2 + 62*mZ^2 - 
        36*(1 + cEvan)*mZ^2)*kd[si, ti])/(216*mZ^2) - 
     (g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mW^2])/6 + 
     (g3bar^2*(-13*mW^2 + 10*mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (36*mZ^2)) + CHD*(-1/2592*((-19 + 72*cEvan)*g3bar^2*(-4*mW^4 + mZ^4)*
        kd[pi, ri]*kd[si, ti])/mZ^4 + (23*g3bar^2*(-4*mW^4 + mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(432*mZ^4)) + 
   CHWB*((g1bar*g3bar^2*(4*(-19 + 72*cEvan)*mW^3 + (79 - 180*cEvan)*mW*mZ^2)*
       vT*kd[pi, ri]*kd[si, ti])/(1296*mZ^4) + 
     (g1bar*g3bar^2*(-92*mW^3 + 53*mW*mZ^2)*vT*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(216*mZ^4)))/Pi^2


==> anc/matching/4__LLRR/LV8LRuddu.txt <==
(CHudDag[si, ti]*(((3 - 4*cEvan)*g3bar^2)/16 + (3*g3bar^2*Log[\[Mu]W^2/mW^2])/
    8)*V[pi, ri])/Pi^2


==> anc/matching/4__LLRR/LV8LRuu.txt <==
Cqu8[pi, ri, si, ti] + ((g3bar^2*Cqq3[pi, uu, uu, ri]*kd[si, ti])/12 + 
   (g3bar^2*Cqq3[uu, ri, pi, uu]*kd[si, ti])/12 + 
   (g3bar^2*((-54*g3bar^2)/mt^2 - (5*(16*(-41 + 36*cEvan)*mW^4 + 
         20*(41 - 36*cEvan)*mW^2*mZ^2 + (-245 + 144*cEvan)*mZ^4))/
       (mZ^4*vT^2))*kd[pi, ri]*kd[si, ti])/6480 + 
   (g3bar^3*vT*CuG[t, t]*kd[pi, ri]*kd[si, ti])/(24*Sqrt[2]*mt) + 
   (g3bar^3*vT*CuGDag[t, t]*kd[pi, ri]*kd[si, ti])/(24*Sqrt[2]*mt) - 
   (g3bar^2*Cqu8[t, t, si, ti]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/48 - 
   (g3bar^2*Cqu8[pi, ri, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/48 + 
   Cuu[si, t, t, ti]*((g3bar^2*kd[pi, ri])/24 - 
     (g3bar^2*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/24) + 
   Cuu[t, ti, si, t]*((g3bar^2*kd[pi, ri])/24 - 
     (g3bar^2*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/24) + 
   Cqq1[pi, t, t, ri]*((g3bar^2*kd[si, ti])/24 - 
     (g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mt^2])/24) + 
   Cqq1[t, ri, pi, t]*((g3bar^2*kd[si, ti])/24 - 
     (g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mt^2])/24) + 
   Cqq3[pi, t, t, ri]*((g3bar^2*kd[si, ti])/24 - 
     (g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mt^2])/24) + 
   Cqq3[t, ri, pi, t]*((g3bar^2*kd[si, ti])/24 - 
     (g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mt^2])/24) - 
   (g3bar^2*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(12*vT^2) + 
   (g3bar^2*(112*mW^4 - 140*mW^2*mZ^2 + 19*mZ^4)*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mZ^2])/(216*mZ^4*vT^2) + Cqu8[pi, ri, si, ti]*
    (-1/36*((-3 + 4*cEvan)*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4))/(mZ^2*vT^2) + 
     ((4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2])/(6*mZ^2*vT^2)) + 
   CHu[si, ti]*((g3bar^2*(4*(-41 + 36*cEvan)*mW^2 + (83 - 36*cEvan)*mZ^2)*
       kd[pi, ri])/(432*mZ^2) + (g3bar^2*(-28*mW^2 + mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mZ^2])/(72*mZ^2)) + 
   CHq3[pi, ri]*((g3bar^2*((82 - 72*cEvan)*mW^2 + (-55 + 72*cEvan)*mZ^2)*
       kd[si, ti])/(216*mZ^2) - (g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mW^2])/6 + 
     (g3bar^2*(14*mW^2 - 17*mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(36*mZ^2)) + 
   CHq1[pi, ri]*((g3bar^2*((-82 + 72*cEvan)*mW^2 + (61 - 72*cEvan)*mZ^2)*
       kd[si, ti])/(216*mZ^2) + (g3bar^2*(-14*mW^2 + 17*mZ^2)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(36*mZ^2)) + 
   CHD*((g3bar^2*((656 - 576*cEvan)*mW^4 + (-227 + 144*cEvan)*mZ^4)*
       kd[pi, ri]*kd[si, ti])/(2592*mZ^4) + 
     (g3bar^2*(112*mW^4 - 19*mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (432*mZ^4)) + 
   CHWB*(-1/648*((-41 + 36*cEvan)*g1bar*g3bar^2*mW*(8*mW^2 - 5*mZ^2)*vT*
        kd[pi, ri]*kd[si, ti])/mZ^4 + (7*g1bar*g3bar^2*(8*mW^3 - 5*mW*mZ^2)*
       vT*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(108*mZ^4)))/Pi^2


==> anc/matching/4__LLRR/LVLRde.txt <==
-1/3*((2*mW^2 + mZ^2)*CHe[si, ti]*kd[pi, ri])/mZ^2 - 
 (CHD*(2*mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti])/(3*mZ^4) + 
 (2*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/(3*mZ^4*vT^2) + 
 (CHWB*g1bar*mW*(-4*mW^2 + mZ^2)*vT*kd[pi, ri]*kd[si, ti])/(3*mZ^4) + 
 Cqe[uu, vv, si, ti]*V[vv, ri]*Vdag[pi, uu] + 
 (2*(-mW + mZ)*(mW + mZ)*CHq1[uu, vv]*kd[si, ti]*V[vv, ri]*Vdag[pi, uu])/
  mZ^2 + (2*(-mW + mZ)*(mW + mZ)*CHq3[uu, vv]*kd[si, ti]*V[vv, ri]*
   Vdag[pi, uu])/mZ^2 + 
 (((mW - mZ)*(mW + mZ)*(2835*mH^4*mt^2*mZ^2*(2*mW^2 + mZ^2) + 
      1620*mt^2*mZ^2*(2*mW^2 + mZ^2)*(2*mW^4 + mZ^4 - 4*mt^4*Nc) + 
      mH^2*(mt^2*(160*(-89 + 54*cEvan)*mW^6 + 8*(3809 - 540*cEvan)*mW^4*
           mZ^2 - 2*(1231 + 2160*cEvan)*mW^2*mZ^4 - 405*mZ^6) + 
        768*mW^4*mZ^2*(-mW^2 + mZ^2)*Nc))*kd[pi, ri]*kd[si, ti])/
    (19440*mH^2*mt^2*mZ^6*vT^4) - ((mW^3 - mW*mZ^2)^2*CHe[uu, uu]*kd[pi, ri]*
     kd[si, ti])/(18*mZ^4*vT^2) - 
   (mH^2*(mH^2 - 2*mZ^2)*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mH^2])/(8*(mH - mZ)*mZ^4*(mH + mZ)*vT^4) + 
   CH*(((-2*mW^4 + mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/(4*mZ^4) + 
     ((-2*mW^4 + mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (4*mZ^4)) + ((-mW^2 + mZ^2)*(108*mt^4*mZ^2*(2*mW^2 + mZ^2) + 
      mH^2*(128*mW^6 - 2*mW^2*(27*mt^2 + 56*mW^2)*mZ^2 + 
        (-27*mt^2 + 20*mW^2)*mZ^4))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(324*mH^2*mZ^6*vT^4) + 
   CuH[t, t]*(-1/6*(mt^3*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
        kd[si, ti])/(Sqrt[2]*mH^2*mZ^4*vT) - 
     (mt^3*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(6*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuHDag[t, t]*(-1/6*(mt^3*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
        kd[si, ti])/(Sqrt[2]*mH^2*mZ^4*vT) - 
     (mt^3*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(6*Sqrt[2]*mH^2*mZ^4*vT)) + 
   (mW^2*(mW - mZ)*(mW + mZ)*(9*mW^2*mZ^2*(2*mW^2 + mZ^2) + 
      mH^2*(84*mW^4 - 28*mW^2*mZ^2 - 9*mZ^4))*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mW^2])/(18*mH^2*mZ^6*vT^4) + 
   ((mW - mZ)*(mW + mZ)*(-162*mZ^8*(2*mW^2 + mZ^2) - 
      4*mH^4*(68*mW^6 + 14*mW^4*mZ^2 - 91*mW^2*mZ^4) + 
      mH^2*(272*mW^6*mZ^2 + 56*mW^4*mZ^4 + 122*mW^2*mZ^6 + 243*mZ^8))*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(648*mH^2*(mH - mZ)*mZ^6*
     (mH + mZ)*vT^4) + 
   CHBox*(-1/24*((-2*mW^4 + mW^2*mZ^2 + mZ^4)*(11*mH^4 - 5*mH^2*mZ^2 + 
         4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
       (mH^2*mZ^4*vT^2) - (mH^2*(5*mH^2 - 8*mZ^2)*(-2*mW^4 + mW^2*mZ^2 + 
        mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (12*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     (2*mt^4*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^4*vT^2) + 
     (mW^4*(mW - mZ)*(mW + mZ)*(2*mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^4*vT^2) - 
     ((3*mH^2 - 2*mZ^2)*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(4*mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHW*((mW^2*(mW - mZ)*(mW + mZ)*(mH^6*(8*mW^2 - 2*mZ^2) + 
        3*mH^4*mZ^2*(-4*mW^2 + mZ^2) + mH^2*(16*mW^6 + 4*mW^4*mZ^2 + 
          28*mW^2*mZ^4 - 3*mZ^6 + 8*mt^4*(-4*mW^2 + mZ^2)*Nc) - 
        4*mZ^2*(4*mW^6 + mW^4*mZ^2 + 2*mt^4*mZ^2*Nc + 
          4*mW^2*(mZ^4 - 2*mt^4*Nc)))*kd[pi, ri]*kd[si, ti])/
      (12*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(6*mZ^6*(mH^2 - mZ^2)^2*
       vT^2) - (2*mt^4*mW^2*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^6*vT^2) + 
     (mW^4*(4*mW^6 - 3*mW^4*mZ^2 - mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^6*vT^2) + 
     (mW^2*(mW - mZ)*(mW + mZ)*(18*mH^4*mW^2 + 18*mW^2*mZ^4 + 
        mH^2*(-40*mW^2*mZ^2 + mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(6*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHB*(((mW - mZ)*(mW + mZ)*(2*mH^6*mW^2*(-4*mW^2 + mZ^2) + 
        3*mH^4*(4*mW^4*mZ^2 - mW^2*mZ^4) + mH^2*(-16*mW^8 + 4*mW^6*mZ^2 + 
          2*mZ^8 + 8*mW^4*(-3*mZ^4 + 4*mt^4*Nc) + 
          mW^2*(7*mZ^6 - 8*mt^4*mZ^2*Nc)) - 2*mZ^2*(-8*mW^8 + 2*mW^6*mZ^2 + 
          mZ^8 + mW^4*(-6*mZ^4 + 16*mt^4*Nc) + 
          2*mW^2*(mZ^6 - 2*mt^4*mZ^2*Nc)))*kd[pi, ri]*kd[si, ti])/
      (12*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) - 
     (mH^2*mW^2*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(6*mZ^6*(mH^2 - mZ^2)^2*
       vT^2) + (2*mt^4*mW^2*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^6*vT^2) - 
     (mW^6*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^6*vT^2) - 
     ((-mW^2 + mZ^2)*(3*mH^4*(-6*mW^4 + 2*mW^2*mZ^2 + mZ^4) + 
        3*mZ^4*(-6*mW^4 + 2*mW^2*mZ^2 + mZ^4) + 
        mH^2*(40*mW^4*mZ^2 - 13*mW^2*mZ^4 - 6*mZ^6))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(6*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   Cqe[t, vv, si, ti]*V[vv, ri]*((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, t])/
      (64*(mt - mW)*(mt + mW)*vT^2) - ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(32*(mt^2 - mW^2)^2*vT^2) + 
     (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(32*(mt^2 - mW^2)^2*
       vT^2)) + V[t, ri]*(((18*mt^8 - 163*mt^6*mW^2 + 259*mt^4*mW^4 - 
        108*mt^2*mW^6)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Vdag[pi, t])/
      (72*(mt^2 - mW^2)^3*mZ^2*vT^4) + 
     (mW^2*(-24*mt^8 + 6*mt^6*mW^2 + 63*mt^4*mW^4 - 50*mt^2*mW^6 + 8*mW^8)*
       (mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
      (36*(mt^2 - mW^2)^4*mZ^2*vT^4) + 
     (mt^2*mW^2*(32*mt^6 - 38*mt^4*mW^2 - 15*mt^2*mW^4 + 18*mW^6)*(mW - mZ)*
       (mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
      (36*(mt^2 - mW^2)^4*mZ^2*vT^4)) + CuWDag[t, vv]*V[vv, ri]*
    ((mt*mW*(54*mt^6 - 59*mt^4*mW^2 - 35*mt^2*mW^4 + 34*mW^6)*(mW - mZ)*
       (mW + mZ)*kd[si, ti]*Vdag[pi, t])/(36*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
       vT^2) + (mt*mW^3*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + mW^6)*
       (mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
      (6*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*vT^2) - 
     (mt*mW^3*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + mW^6)*(mW - mZ)*
       (mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
      (6*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*vT^2)) + CHq3[t, vv]*V[vv, ri]*
    (-1/288*((45*mt^8 + 247*mt^6*mW^2 - 577*mt^4*mW^4 + 261*mt^2*mW^6)*
        (mW - mZ)*(mW + mZ)*kd[si, ti]*Vdag[pi, t])/((mt^2 - mW^2)^3*mZ^2*
        vT^2) - ((63*mt^10 - 156*mt^8*mW^2 + 327*mt^6*mW^4 - 450*mt^4*mW^6 + 
        236*mt^2*mW^8 - 32*mW^10)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(144*(mt^2 - mW^2)^4*mZ^2*vT^2) + 
     (mt^2*mW^2*(128*mt^6 - 179*mt^4*mW^2 - 6*mt^2*mW^4 + 45*mW^6)*(mW - mZ)*
       (mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
      (144*(mt^2 - mW^2)^4*mZ^2*vT^2)) + CHq1[t, vv]*V[vv, ri]*
    ((3*mt^2*(mt^2 + mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Vdag[pi, t])/
      (32*(mt - mW)*(mt + mW)*mZ^2*vT^2) + 
     (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(16*(mt^2 - mW^2)^2*mZ^2*vT^2) + 
     (3*mt^2*mW^4*(-mW^2 + mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
      (16*(mt^2 - mW^2)^2*mZ^2*vT^2)) + CuBDag[t, vv]*V[vv, ri]*
    (-1/4*(g1bar*mt*mW^4*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
       (Sqrt[2]*(mt^2 - mW^2)*mZ^2*vT) + 
     (g1bar*mt*mW^4*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
      (Sqrt[2]*(4*mt^2*mZ^2*vT - 4*mW^2*mZ^2*vT))) + 
   Cqe[t, t, si, ti]*(((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
       kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + 
     (mt^2*V[t, ri]*Vdag[pi, t])/(8*vT^2)) + 
   CHq3[t, t]*(((mW - mZ)*(mW + mZ)*(-8*mW^4 + 2*mW^2*mZ^2 + 
        9*mt^2*(2*mW^2 + mZ^2))*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (54*mZ^4*vT^2) + (mt^2*(mW - mZ)*(mW + mZ)*kd[si, ti]*V[t, ri]*
       Vdag[pi, t])/(4*mZ^2*vT^2)) + 
   CHq1[t, t]*(((-mW^2 + mZ^2)*(-8*mW^4 + 2*mW^2*mZ^2 + 
        9*mt^2*(2*mW^2 + mZ^2))*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (54*mZ^4*vT^2) + (mt^2*(-mW + mZ)*(mW + mZ)*kd[si, ti]*V[t, ri]*
       Vdag[pi, t])/(4*mZ^2*vT^2)) + Ceu[si, ti, t, t]*
    (-1/216*((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
        kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(mZ^2*vT^2) + 
     V[t, ri]*(-1/32*(mt^2*(mt^2 - 7*mW^2)*Vdag[pi, t])/
         ((mt^2 - mW^2)*vT^2) + ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(16*(mt^2 - mW^2)^2*vT^2) - 
       (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(16*(mt^2 - mW^2)^2*
         vT^2))) + CHe[si, ti]*
    (((-mW^2 + mZ^2)*((76 - 24*cEvan)*mW^4 + (11 - 12*cEvan)*mW^2*mZ^2 + 
        9*mZ^4)*kd[pi, ri])/(108*mZ^4*vT^2) + 
     ((-64*mW^6 + 104*mW^4*mZ^2 + 27*mt^2*mZ^4 + 
        mW^2*(54*mt^2*mZ^2 - 40*mZ^4))*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/
      (648*mZ^4*vT^2) + (7*mW^4*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
       Log[\[Mu]W^2/mW^2])/(6*mZ^4*vT^2) + 
     (mW^2*(-mW + mZ)*(mW + mZ)*(2*mW^2 + 7*mZ^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mZ^2])/(18*mZ^4*vT^2) + 
     V[t, ri]*((mt^2*(mt^2 - 7*mW^2)*Vdag[pi, t])/(32*(mt^2 - mW^2)*vT^2) - 
       ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
        (16*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
         Vdag[pi, t])/(16*(mt^2 - mW^2)^2*vT^2))) + 
   CW*((mW^3*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/
      (2*mZ^4*vT^3) - ((-48*mW^9 + 64*mW^7*mZ^2 - 17*mW^5*mZ^4 + mW^3*mZ^6)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(2*mZ^6*vT^3) + 
     V[t, ri]*((-3*mt^2*mW^3*(3*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Vdag[pi, t])/(4*(mt^2 - mW^2)^2*mZ^2*vT^3) + 
       (3*mt^6*mW^3*(-mW^2 + mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
        (2*(mt^2 - mW^2)^3*mZ^2*vT^3) + (3*mt^6*mW^3*(mW - mZ)*(mW + mZ)*
         kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(2*(mt^2 - mW^2)^3*mZ^2*
         vT^3))) + CHu[t, t]*
    (((mW - mZ)*(mW + mZ)*(8*mW^4 - 2*mW^2*mZ^2 + 9*mt^2*(2*mW^2 + mZ^2))*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(54*mZ^4*vT^2) + 
     V[t, ri]*((mt^2*(mt^2 - 7*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Vdag[pi, t])/(16*(mt - mW)*(mt + mW)*mZ^2*vT^2) - 
       (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(8*(mt^2 - mW^2)^2*mZ^2*vT^2) + 
       (3*mt^2*mW^4*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
         Vdag[pi, t])/(8*(mt^2 - mW^2)^2*mZ^2*vT^2))) + 
   CuW[t, t]*((2*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT^2) + (mt*(64*mW^7 - 100*mW^5*mZ^2 + 41*mW^3*mZ^4 - 
        5*mW*mZ^6)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (36*Sqrt[2]*mZ^6*vT^2) + V[t, ri]*
      (-1/8*(mt*mW*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*(mW - mZ)*(mW + mZ)*
          kd[si, ti]*Vdag[pi, t])/(Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT^2) - 
       (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(4*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2) + (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(4*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2))) + CuWDag[t, t]*
    ((2*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT^2) + (mt*(64*mW^7 - 100*mW^5*mZ^2 + 41*mW^3*mZ^4 - 
        5*mW*mZ^6)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (36*Sqrt[2]*mZ^6*vT^2) + V[t, ri]*
      (-1/8*(mt*mW*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*(mW - mZ)*(mW + mZ)*
          kd[si, ti]*Vdag[pi, t])/(Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT^2) - 
       (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/(4*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2) + (mt^3*mW^3*(2*mt^2 - mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
         Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(4*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*
         vT^2))) + 
   CHD*(-1/38880*((-405*mH^4*mt^2*mZ^2*(-4*mW^4 + 9*mW^2*mZ^2 + 16*mZ^4) + 
         mH^2*(mt^2*(-320*(-89 + 54*cEvan)*mW^8 + 216*(-259 + 60*cEvan)*mW^6*
              mZ^2 + 16344*mW^4*mZ^4 + 5*(199 + 864*cEvan)*mW^2*mZ^6 - 
             3240*mZ^8) + 1536*mW^6*(mW - mZ)*mZ^2*(mW + mZ)*Nc) + 
         1620*mt^2*mZ^2*(-4*mW^8 + mW^2*mZ^6 + 4*mt^4*mZ^4*Nc + 
           mW^4*(-6*mZ^4 + 8*mt^4*Nc)))*kd[pi, ri]*kd[si, ti])/
       (mH^2*mt^2*mZ^6*vT^2) - (mH^2*(8*mW^4*mZ^2 + 2*mW^2*mZ^4 + 8*mZ^6 + 
        mH^2*(4*mW^4 - 5*mW^2*mZ^2 - 8*mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(48*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     ((-108*mt^4*mZ^2*(2*mW^4 + mZ^4) + mH^2*(-256*mW^8 + 240*mW^6*mZ^2 + 
          54*mt^2*mZ^6 + mW^2*(27*mt^2*mZ^4 - 20*mZ^6)))*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(648*mH^2*mZ^6*vT^2) + 
     (mW^4*(mH^2*(168*mW^4 - 119*mW^2*mZ^2 - 2*mZ^4) + 
        9*(2*mW^4*mZ^2 + mZ^6))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (36*mH^2*mZ^6*vT^2) + (mW^2*(162*mZ^8*(-4*mW^2 + mZ^2) + 
        4*mH^4*(-136*mW^6 + 54*mW^4*mZ^2 + 91*mZ^6) + 
        mH^2*(544*mW^6*mZ^2 - 216*mW^4*mZ^4 + 972*mW^2*mZ^6 - 607*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(1296*mH^2*(mH - mZ)*mZ^6*
       (mH + mZ)*vT^2) + V[t, ri]*
      (((27*mt^8*mW^2 - 245*mt^6*mW^4 + 383*mt^4*mW^6 - 153*mt^2*mW^8 + 
          9*mt^2*(mt^2 - 7*mW^2)*(mt^2 - mW^2)^2*mZ^2)*kd[si, ti]*
         Vdag[pi, t])/(288*(mt^2 - mW^2)^3*mZ^2*vT^2) + 
       ((mW^2*(9*mt^10 - 84*mt^8*mW^2 + 93*mt^6*mW^4 + 36*mt^4*mW^6 - 
            64*mt^2*mW^8 + 16*mW^10) - 9*mt^2*(mt^2 - mW^2)^2*
           (mt^4 - 2*mt^2*mW^2 + 4*mW^4)*mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, t])/(144*(mt^2 - mW^2)^4*mZ^2*vT^2) + 
       (mt^2*mW^4*(64*mt^6 - 103*mt^4*mW^2 + 24*mt^2*mW^4 + 9*mW^6 + 
          27*(mt^2 - mW^2)^2*mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/
        (144*(mt^2 - mW^2)^4*mZ^2*vT^2))) + 
   CuB[t, t]*((Sqrt[2]*g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT) - (g1bar*mt*(64*mW^6 - 68*mW^4*mZ^2 + 13*mW^2*mZ^4)*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(72*Sqrt[2]*mZ^6*vT) + 
     V[t, ri]*((g1bar*mt*mW^2*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*kd[si, ti]*
         Vdag[pi, t])/(16*Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT) + 
       (g1bar*(2*mt^5*mW^4 - mt^3*mW^6)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT) + 
       (g1bar*mt^3*mW^4*(-2*mt^2 + mW^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
         Vdag[pi, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT))) + 
   CuBDag[t, t]*((Sqrt[2]*g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT) - (g1bar*mt*(64*mW^6 - 68*mW^4*mZ^2 + 13*mW^2*mZ^4)*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(72*Sqrt[2]*mZ^6*vT) + 
     V[t, ri]*((g1bar*mt*mW^2*(mt^4 + 3*mt^2*mW^2 - 2*mW^4)*kd[si, ti]*
         Vdag[pi, t])/(16*Sqrt[2]*(mt^2 - mW^2)^2*mZ^2*vT) + 
       (g1bar*(2*mt^5*mW^4 - mt^3*mW^6)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
         Vdag[pi, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT) + 
       (g1bar*mt^3*mW^4*(-2*mt^2 + mW^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
         Vdag[pi, t])/(8*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT))) + 
   CHWB*((g1bar*mW*(405*mH^6*mt^2*(32*mW^4 + 4*mW^2*mZ^2 - 3*mZ^4) + 
        2*mH^4*(mt^2*(160*(-97 + 108*cEvan)*mW^6 + 4*(10451 - 3780*cEvan)*
             mW^4*mZ^2 - 2*(8687 + 1080*cEvan)*mW^2*mZ^4 - 405*mZ^6) - 
          1536*mW^4*(mW - mZ)*mZ^2*(mW + mZ)*Nc) + 
        mH^2*(mt^2*(25920*mW^8 - 80*(-307 + 432*cEvan)*mW^6*mZ^2 + 
            8*(-8021 + 3780*cEvan)*mW^4*mZ^4 + 32*(529 + 135*cEvan)*mW^2*
             mZ^6 + 405*mZ^8) + 96*mW^2*(32*mW^2*(mW - mZ)*mZ^4*(mW + mZ) + 
            135*mt^6*(-4*mW^2 + mZ^2))*Nc) + 3240*mt^2*mZ^2*
         (-8*mW^8 + 2*mW^6*mZ^2 + mZ^8 + mW^4*(-6*mZ^4 + 16*mt^4*Nc) + 
          2*mW^2*(mZ^6 - 2*mt^4*mZ^2*Nc)))*kd[pi, ri]*kd[si, ti])/
      (38880*mH^2*mt^2*(mH - mZ)*mZ^6*(mH + mZ)*vT) + 
     (g1bar*mH^2*mW*(16*mH^4*mW^4 - 48*mH^2*mW^4*mZ^2 - 
        (mH^4 - 48*mW^4)*mZ^4 + 3*(mH^2 - 4*mW^2)*mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(48*mZ^6*(mH^2 - mZ^2)^2*vT) + 
     (g1bar*mW*(216*mt^4*mW^2*(-4*mW^2 + mZ^2) - 27*mH^2*mt^2*mZ^2*
         (-4*mW^2 + mZ^2) - 8*mH^2*mW^2*(64*mW^4 - 74*mW^2*mZ^2 + 19*mZ^4))*
       Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(648*mH^2*mZ^6*vT) + 
     (g1bar*(36*(4*mW^9 - mW^7*mZ^2) + mH^2*(528*mW^7 - 402*mW^5*mZ^2 + 
          17*mW^3*mZ^4))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (72*mH^2*mZ^6*vT) + 
     (g1bar*mW*(-324*mZ^8*(-6*mW^4 + 2*mW^2*mZ^2 + mZ^4) + 
        8*mH^6*mW^2*(-136*mW^4 + 47*mW^2*mZ^2 + 98*mZ^4) + 
        mH^2*mZ^4*(-1088*mW^6 - 3944*mW^4*mZ^2 + 2080*mW^2*mZ^4 + 675*mZ^6) + 
        mH^4*(2176*mW^6*mZ^2 + 1192*mW^4*mZ^4 - 1892*mW^2*mZ^6 - 405*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (1296*mZ^6*(mH^3 - mH*mZ^2)^2*vT) + 
     V[t, ri]*((g1bar*(9*mt^8*mW - 100*mt^6*mW^3 + 178*mt^4*mW^5 - 
          81*mt^2*mW^7)*kd[si, ti]*Vdag[pi, t])/(72*(mt^2 - mW^2)^3*mZ^2*
         vT) + (g1bar*mW^3*(-39*mt^8 + 30*mt^6*mW^2 + 81*mt^4*mW^4 - 
          82*mt^2*mW^6 + 16*mW^8)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, t])/
        (72*(mt^2 - mW^2)^4*mZ^2*vT) + 
       (g1bar*(55*mt^8*mW^3 - 94*mt^6*mW^5 + 15*mt^4*mW^7 + 18*mt^2*mW^9)*
         kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, t])/(72*(mt^2 - mW^2)^4*mZ^2*
         vT))) + (2*mW^2*(mW - mZ)*(mW + mZ)*Cqq3[uu, ww, ww, vv]*kd[si, ti]*
     V[vv, ri]*Vdag[pi, uu])/(9*mZ^2*vT^2) + 
   (2*mW^2*(mW - mZ)*(mW + mZ)*Cqq3[ww, vv, uu, ww]*kd[si, ti]*V[vv, ri]*
     Vdag[pi, uu])/(9*mZ^2*vT^2) + ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*
     Cqq1[t, t, uu, vv]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*V[vv, ri]*Vdag[pi, uu])/
    (36*mZ^2*vT^2) + ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*
     Cqq1[uu, vv, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*V[vv, ri]*Vdag[pi, uu])/
    (36*mZ^2*vT^2) - ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*
     Cqq3[t, t, uu, vv]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*V[vv, ri]*Vdag[pi, uu])/
    (36*mZ^2*vT^2) - ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*
     Cqq3[uu, vv, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*V[vv, ri]*Vdag[pi, uu])/
    (36*mZ^2*vT^2) - ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*
     Cqu1[uu, vv, t, t]*kd[si, ti]*Log[\[Mu]W^2/mt^2]*V[vv, ri]*Vdag[pi, uu])/
    (36*mZ^2*vT^2) + Cqq3[t, vv, uu, t]*V[vv, ri]*
    (-1/2*(mt^2*(mW - mZ)*(mW + mZ)*kd[si, ti]*Vdag[pi, uu])/(mZ^2*vT^2) + 
     ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
       Vdag[pi, uu])/(18*mZ^2*vT^2)) + Cqq3[uu, t, t, vv]*V[vv, ri]*
    (-1/2*(mt^2*(mW - mZ)*(mW + mZ)*kd[si, ti]*Vdag[pi, uu])/(mZ^2*vT^2) + 
     ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*
       Vdag[pi, uu])/(18*mZ^2*vT^2)) + Cqe[uu, t, si, ti]*V[t, ri]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[pi, uu])/(64*(mt - mW)*(mt + mW)*vT^2) - 
     ((mt^6 - 2*mt^4*mW^2 + 4*mt^2*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/
      (32*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, uu])/(32*(mt^2 - mW^2)^2*vT^2)) + 
   CuW[uu, t]*V[t, ri]*((mt*mW*(54*mt^6 - 59*mt^4*mW^2 - 35*mt^2*mW^4 + 
        34*mW^6)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Vdag[pi, uu])/
      (36*Sqrt[2]*(mt^2 - mW^2)^3*mZ^2*vT^2) + 
     (mt*mW^3*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + mW^6)*(mW - mZ)*
       (mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/
      (6*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*vT^2) - 
     (mt*mW^3*(15*mt^6 - 27*mt^4*mW^2 + 10*mt^2*mW^4 + mW^6)*(mW - mZ)*
       (mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/
      (6*Sqrt[2]*(mt^2 - mW^2)^4*mZ^2*vT^2)) + CHq3[uu, t]*V[t, ri]*
    (-1/288*((45*mt^8 + 247*mt^6*mW^2 - 577*mt^4*mW^4 + 261*mt^2*mW^6)*
        (mW - mZ)*(mW + mZ)*kd[si, ti]*Vdag[pi, uu])/((mt^2 - mW^2)^3*mZ^2*
        vT^2) - ((63*mt^10 - 156*mt^8*mW^2 + 327*mt^6*mW^4 - 450*mt^4*mW^6 + 
        236*mt^2*mW^8 - 32*mW^10)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/(144*(mt^2 - mW^2)^4*mZ^2*vT^2) + 
     (mt^2*mW^2*(128*mt^6 - 179*mt^4*mW^2 - 6*mt^2*mW^4 + 45*mW^6)*(mW - mZ)*
       (mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/
      (144*(mt^2 - mW^2)^4*mZ^2*vT^2)) + CHq1[uu, t]*V[t, ri]*
    ((3*mt^2*(mt^2 + mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Vdag[pi, uu])/
      (32*(mt - mW)*(mt + mW)*mZ^2*vT^2) + 
     (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*(mW - mZ)*(mW + mZ)*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/(16*(mt^2 - mW^2)^2*mZ^2*vT^2) + 
     (3*mt^2*mW^4*(-mW^2 + mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/
      (16*(mt^2 - mW^2)^2*mZ^2*vT^2)) + CuB[uu, t]*V[t, ri]*
    (-1/4*(g1bar*mt*mW^4*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/
       (Sqrt[2]*(mt^2 - mW^2)*mZ^2*vT) + 
     (g1bar*mt*mW^4*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/
      (Sqrt[2]*(4*mt^2*mZ^2*vT - 4*mW^2*mZ^2*vT))) + 
   Cqe[uu, vv, si, ti]*V[vv, ri]*
    (((-3 + 4*cEvan)*(-2*mW^4 + mW^2*mZ^2 + mZ^4)*Vdag[pi, uu])/
      (24*mZ^2*vT^2) - ((-2*mW^4 + mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2]*
       Vdag[pi, uu])/(4*mZ^2*vT^2)) + CHq1[uu, vv]*V[vv, ri]*
    (((mW - mZ)*(mW + mZ)*((-203 + 108*cEvan)*mW^4 + (155 - 108*cEvan)*mW^2*
         mZ^2 + 81*mZ^4)*kd[si, ti]*Vdag[pi, uu])/(162*mZ^4*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/(108*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Vdag[pi, uu])/
      (2*mZ^4*vT^2) - ((25*mW^6 - 53*mW^4*mZ^2 + 28*mW^2*mZ^4)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2]*Vdag[pi, uu])/(27*mZ^4*vT^2)) + 
   CHq3[uu, vv]*V[vv, ri]*(((mW - mZ)*(mW + mZ)*((-406 + 216*cEvan)*mW^4 + 
        (541 - 216*cEvan)*mW^2*mZ^2 + 162*mZ^4)*kd[si, ti]*Vdag[pi, uu])/
      (324*mZ^4*vT^2) - ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*
       Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2]*Vdag[pi, uu])/(108*mZ^4*vT^2) + 
     ((63*mW^6 - 95*mW^4*mZ^2 + 32*mW^2*mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
       Vdag[pi, uu])/(18*mZ^4*vT^2) - 
     ((25*mW^6 - 53*mW^4*mZ^2 + 28*mW^2*mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mZ^2]*
       Vdag[pi, uu])/(27*mZ^4*vT^2)))/Pi^2


==> anc/matching/4__LLRR/LVLRed.txt <==
Cld[pi, ri, si, ti] + (1 - (2*mW^2)/mZ^2)*CHd[si, ti]*kd[pi, ri] + 
 (2*(-mW + mZ)*(mW + mZ)*CHl1[pi, ri]*kd[si, ti])/(3*mZ^2) + 
 (2*(-mW + mZ)*(mW + mZ)*CHl3[pi, ri]*kd[si, ti])/(3*mZ^2) + 
 (CHD*(-2*mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti])/(3*mZ^4) - 
 (2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/(3*mZ^4*vT^2) + 
 (CHWB*g1bar*(-4*mW^3 + 3*mW*mZ^2)*vT*kd[pi, ri]*kd[si, ti])/(3*mZ^4) + 
 (((mW - mZ)*(mW + mZ)*(-2835*mH^4*mt^2*mZ^2*(-2*mW^2 + mZ^2) + 
      1620*mt^2*mZ^2*(2*mW^2 - mZ^2)*(2*mW^4 + mZ^4 - 4*mt^4*Nc) + 
      mH^2*(mt^2*(160*(-89 + 54*cEvan)*mW^6 + 8*(4739 - 1620*cEvan)*mW^4*
           mZ^2 + 2*(-12511 + 2160*cEvan)*mW^2*mZ^4 + 3645*mZ^6) + 
        768*mW^4*mZ^2*(-mW^2 + mZ^2)*Nc))*kd[pi, ri]*kd[si, ti])/
    (19440*mH^2*mt^2*mZ^6*vT^4) - (mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*
     CHl1[uu, uu]*kd[pi, ri]*kd[si, ti])/(36*mZ^4*vT^2) - 
   (mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*CHl3[uu, uu]*kd[pi, ri]*kd[si, ti])/
    (36*mZ^4*vT^2) + (mH^2*(mH^2 - 2*mZ^2)*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(8*(mH - mZ)*mZ^4*(mH + mZ)*
     vT^4) + CH*(-1/4*((2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/
       mZ^4 - ((2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(4*mZ^4)) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*Nc*Cqd1[t, t, si, ti]*
     kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(72*mZ^2*vT^2) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*Cud1[t, t, si, ti]*
     kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(72*mZ^2*vT^2) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Clq1[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) - 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Clq3[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) - 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Clu[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) + 
   ((-mW^2 + mZ^2)*(-108*mt^4*mZ^2*(-2*mW^2 + mZ^2) + 
      mH^2*(128*mW^6 - 2*mW^2*(27*mt^2 + 88*mW^2)*mZ^2 + 
        3*(9*mt^2 + 20*mW^2)*mZ^4))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(324*mH^2*mZ^6*vT^4) + 
   ((mW - mZ)*(mW + mZ)*(8*mW^4 - 6*mW^2*mZ^2 + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*
     CHq1[t, t]*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(54*mZ^4*vT^2) - 
   ((mW - mZ)*(mW + mZ)*(8*mW^4 - 6*mW^2*mZ^2 + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*
     CHq3[t, t]*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(54*mZ^4*vT^2) + 
   ((mW - mZ)*(mW + mZ)*(8*mW^4 - 6*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*Nc*
     CHu[t, t]*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(54*mZ^4*vT^2) + 
   CuW[t, t]*((2*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT^2) + (mt*(64*mW^7 - 132*mW^5*mZ^2 + 83*mW^3*mZ^4 - 
        15*mW*mZ^6)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (36*Sqrt[2]*mZ^6*vT^2)) + CuWDag[t, t]*
    ((2*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT^2) + (mt*(64*mW^7 - 132*mW^5*mZ^2 + 83*mW^3*mZ^4 - 
        15*mW*mZ^6)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (36*Sqrt[2]*mZ^6*vT^2)) + 
   CuH[t, t]*((mt^3*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti])/
      (6*Sqrt[2]*mH^2*mZ^4*vT) + (mt^3*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(6*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuHDag[t, t]*((mt^3*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti])/(6*Sqrt[2]*mH^2*mZ^4*vT) + 
     (mt^3*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(6*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuB[t, t]*((Sqrt[2]*g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT) - (g1bar*mt*(64*mW^6 - 100*mW^4*mZ^2 + 39*mW^2*mZ^4)*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(72*Sqrt[2]*mZ^6*vT)) + 
   CuBDag[t, t]*((Sqrt[2]*g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT) - (g1bar*mt*(64*mW^6 - 100*mW^4*mZ^2 + 39*mW^2*mZ^4)*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(72*Sqrt[2]*mZ^6*vT)) + 
   (mW^2*(mW - mZ)*(mW + mZ)*(18*mW^4*mZ^2 - 9*mW^2*mZ^4 + 
      mH^2*(84*mW^4 - 70*mW^2*mZ^2 + 3*mZ^4))*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mW^2])/(18*mH^2*mZ^6*vT^4) + 
   CW*(((4*mW^7 - 7*mW^5*mZ^2 + 3*mW^3*mZ^4)*kd[pi, ri]*kd[si, ti])/
      (2*mZ^4*vT^3) + ((48*mW^9 - 88*mW^7*mZ^2 + 43*mW^5*mZ^4 - 3*mW^3*mZ^6)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(2*mZ^6*vT^3)) + 
   ((mW - mZ)*(mW + mZ)*(162*mZ^8*(-2*mW^2 + mZ^2) - 
      4*mH^4*(68*mW^6 - 118*mW^4*mZ^2 + 41*mW^2*mZ^4) + 
      mH^2*(272*mW^6*mZ^2 - 472*mW^4*mZ^4 + 650*mW^2*mZ^6 - 243*mZ^8))*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(648*mH^2*(mH - mZ)*mZ^6*
     (mH + mZ)*vT^4) + Cld[pi, ri, si, ti]*
    (-1/24*((-3 + 4*cEvan)*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4))/(mZ^2*vT^2) + 
     ((2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2])/(4*mZ^2*vT^2)) + 
   CHd[si, ti]*(((-mW^2 + mZ^2)*((406 - 216*cEvan)*mW^4 + 
        (-433 + 108*cEvan)*mW^2*mZ^2 + 81*mZ^4)*kd[pi, ri])/(324*mZ^4*vT^2) + 
     ((-64*mW^6 + 2*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 - (27*mt^2 + 40*mW^2)*mZ^4)*
       Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(216*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[pi, ri]*Log[\[Mu]W^2/mW^2])/
      (2*mZ^4*vT^2) - ((50*mW^6 - 73*mW^4*mZ^2 + 23*mW^2*mZ^4)*kd[pi, ri]*
       Log[\[Mu]W^2/mZ^2])/(54*mZ^4*vT^2)) + 
   CHl1[pi, ri]*(((-mW^2 + mZ^2)*((76 - 24*cEvan)*mW^4 + 
        (-89 + 24*cEvan)*mW^2*mZ^2 + 18*mZ^4)*kd[si, ti])/(108*mZ^4*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(324*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (6*mZ^4*vT^2) - ((mW^6 - 3*mW^4*mZ^2 + 2*mW^2*mZ^4)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(9*mZ^4*vT^2)) + 
   CHl3[pi, ri]*(((-mW^2 + mZ^2)*((76 - 24*cEvan)*mW^4 + 
        (-112 + 24*cEvan)*mW^2*mZ^2 + 18*mZ^4)*kd[si, ti])/(108*mZ^4*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(324*mZ^4*vT^2) + 
     ((21*mW^6 - 29*mW^4*mZ^2 + 8*mW^2*mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (18*mZ^4*vT^2) - ((mW^6 - 3*mW^4*mZ^2 + 2*mW^2*mZ^4)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(9*mZ^4*vT^2)) + 
   CHBox*(((2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*(11*mH^4 - 5*mH^2*mZ^2 + 
        4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
      (24*mH^2*mZ^4*vT^2) + (mH^2*(5*mH^2 - 8*mZ^2)*(2*mW^4 - 3*mW^2*mZ^2 + 
        mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (12*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) - 
     (2*mt^4*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^4*vT^2) + 
     (mW^4*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^4*vT^2) + 
     ((3*mH^2 - 2*mZ^2)*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(4*mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHW*((mW^2*(mW - mZ)*(mW + mZ)*(8*mH^6*mW^2 + 16*mH^2*mW^6 - 6*mH^6*mZ^2 - 
        12*mH^4*mW^2*mZ^2 - 4*mH^2*mW^4*mZ^2 - 16*mW^6*mZ^2 + 9*mH^4*mZ^4 + 
        20*mH^2*mW^2*mZ^4 + 4*mW^4*mZ^4 - 17*mH^2*mZ^6 - 8*mW^2*mZ^6 + 
        8*mZ^8 + 8*mt^4*(mH - mZ)*(mH + mZ)*(-4*mW^2 + 3*mZ^2)*Nc)*kd[pi, ri]*
       kd[si, ti])/(12*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*(4*mW^4 - 7*mW^2*mZ^2 + 3*mZ^4)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(6*mZ^6*(mH^2 - mZ^2)^2*
       vT^2) - (2*mt^4*(4*mW^6 - 7*mW^4*mZ^2 + 3*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^6*vT^2) + 
     (mW^4*(4*mW^6 - 5*mW^4*mZ^2 + mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^6*vT^2) + 
     (mW^2*(mW - mZ)*(mW + mZ)*(18*mH^4*mW^2 - 4*mH^2*(3*mH^2 + 10*mW^2)*
         mZ^2 + 9*(3*mH^2 + 2*mW^2)*mZ^4 - 12*mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(6*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHB*(((mW - mZ)*(mW + mZ)*(mH^6*(-8*mW^4 + 6*mW^2*mZ^2) + 
        3*mH^4*(4*mW^4*mZ^2 - 3*mW^2*mZ^4) + mH^2*(-16*mW^8 + 12*mW^6*mZ^2 - 
          2*mZ^8 + 8*mW^4*(-3*mZ^4 + 4*mt^4*Nc) + 
          3*mW^2*(7*mZ^6 - 8*mt^4*mZ^2*Nc)) + 2*mZ^2*(8*mW^8 - 6*mW^6*mZ^2 + 
          mZ^8 + 2*mW^4*(3*mZ^4 - 8*mt^4*Nc) - 
          6*mW^2*(mZ^6 - 2*mt^4*mZ^2*Nc)))*kd[pi, ri]*kd[si, ti])/
      (12*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) - 
     (mH^2*mW^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*(4*mW^4 - 7*mW^2*mZ^2 + 3*mZ^4)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(6*mZ^6*(mH^2 - mZ^2)^2*
       vT^2) + (2*mt^4*(4*mW^6 - 7*mW^4*mZ^2 + 3*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^6*vT^2) + 
     (mW^6*(-4*mW^4 + 7*mW^2*mZ^2 - 3*mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^6*vT^2) + 
     ((-mW^2 + mZ^2)*(3*mH^4*(6*mW^4 - 6*mW^2*mZ^2 + mZ^4) + 
        mH^2*(-40*mW^4*mZ^2 + 39*mW^2*mZ^4 - 6*mZ^6) + 
        3*(6*mW^4*mZ^4 - 6*mW^2*mZ^6 + mZ^8))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(6*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHD*(((-405*mH^4*mt^2*mZ^2*(4*mW^4 - 27*mW^2*mZ^2 + 16*mZ^4) + 
        mH^2*(mt^2*(320*(-89 + 54*cEvan)*mW^8 + 24*(2641 - 900*cEvan)*mW^6*
             mZ^2 - 26064*mW^4*mZ^4 + 5*(-1957 + 864*cEvan)*mW^2*mZ^6 + 
            3240*mZ^8) - 1536*mW^6*(mW - mZ)*mZ^2*(mW + mZ)*Nc) + 
        1620*mt^2*mZ^2*(4*mW^8 - 3*mW^2*mZ^6 + 4*mt^4*mZ^4*Nc + 
          2*mW^4*(mZ^4 - 4*mt^4*Nc)))*kd[pi, ri]*kd[si, ti])/
      (38880*mH^2*mt^2*mZ^6*vT^2) - 
     (mH^2*(8*mW^4*mZ^2 + 6*mW^2*mZ^4 - 8*mZ^6 + 
        mH^2*(4*mW^4 - 15*mW^2*mZ^2 + 8*mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(48*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     ((108*mt^4*mZ^2*(-2*mW^4 + mZ^4) + mH^2*(-256*mW^8 + 304*mW^6*mZ^2 + 
          81*mt^2*mW^2*mZ^4 - 6*(9*mt^2 + 10*mW^2)*mZ^6))*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(648*mH^2*mZ^6*vT^2) + 
     (mW^4*(18*mW^4*mZ^2 - 9*mZ^6 + mH^2*(168*mW^4 - 161*mW^2*mZ^2 + 
          10*mZ^4))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (36*mH^2*mZ^6*vT^2) - (mW^2*(162*mZ^8*(4*mW^2 - 3*mZ^2) + 
        4*mH^4*(136*mW^6 - 186*mW^4*mZ^2 + 41*mZ^6) + 
        mH^2*(-544*mW^6*mZ^2 + 744*mW^4*mZ^4 - 972*mW^2*mZ^6 + 565*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(1296*mH^2*(mH - mZ)*mZ^6*
       (mH + mZ)*vT^2)) + 
   CHWB*((g1bar*mW*(405*mH^6*mt^2*(32*mW^4 - 12*mW^2*mZ^2 - 9*mZ^4) + 
        2*mH^4*(mt^2*(160*(-97 + 108*cEvan)*mW^6 + 4*(11621 - 7020*cEvan)*
             mW^4*mZ^2 + 2*(-19397 + 5400*cEvan)*mW^2*mZ^4 + 8505*mZ^6) - 
          1536*mW^4*(mW - mZ)*mZ^2*(mW + mZ)*Nc) + 
        mH^2*(mt^2*(25920*mW^8 - 80*(-145 + 432*cEvan)*mW^6*mZ^2 + 
            8*(-9191 + 7020*cEvan)*mW^4*mZ^4 + 8*(5851 - 2700*cEvan)*mW^2*
             mZ^6 - 5265*mZ^8) + 96*mW^2*(32*mW^2*(mW - mZ)*mZ^4*(mW + mZ) + 
            135*mt^6*(-4*mW^2 + 3*mZ^2))*Nc) + 3240*mt^2*mZ^2*
         (-8*mW^8 + 6*mW^6*mZ^2 - mZ^8 + mW^4*(-6*mZ^4 + 16*mt^4*Nc) + 
          6*mW^2*(mZ^6 - 2*mt^4*mZ^2*Nc)))*kd[pi, ri]*kd[si, ti])/
      (38880*mH^2*mt^2*(mH - mZ)*mZ^6*(mH + mZ)*vT) + 
     (g1bar*mH^2*mW*(4*mW^2 - 3*mZ^2)*(12*mW^2*mZ^4 + mH^4*(4*mW^2 + mZ^2) - 
        3*mH^2*(4*mW^2*mZ^2 + mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(48*mZ^6*(mH^2 - mZ^2)^2*vT) + 
     (g1bar*mW*(27*mH^2*mt^2*mZ^2*(4*mW^2 - 3*mZ^2) + 
        216*mt^4*mW^2*(-4*mW^2 + 3*mZ^2) - 8*mH^2*mW^2*
         (64*mW^4 - 98*mW^2*mZ^2 + 37*mZ^4))*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(648*mH^2*mZ^6*vT) + 
     (g1bar*(36*(4*mW^9 - 3*mW^7*mZ^2) + mH^2*(528*mW^7 - 582*mW^5*mZ^2 + 
          107*mW^3*mZ^4))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (72*mH^2*mZ^6*vT) - 
     (g1bar*mW*(-324*mZ^8*(6*mW^4 - 6*mW^2*mZ^2 + mZ^4) + 
        8*mH^6*(136*mW^6 - 245*mW^4*mZ^2 + 100*mW^2*mZ^4) + 
        mH^2*mZ^4*(1088*mW^6 + 2360*mW^4*mZ^2 - 3304*mW^2*mZ^4 + 567*mZ^6) + 
        mH^4*(-2176*mW^6*mZ^2 + 1976*mW^4*mZ^4 + 20*mW^2*mZ^6 - 81*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (1296*mZ^6*(mH^3 - mH*mZ^2)^2*vT)))/Pi^2


==> anc/matching/4__LLRR/LVLRee.txt <==
Cle[pi, ri, si, ti] + (1 - (2*mW^2)/mZ^2)*CHe[si, ti]*kd[pi, ri] + 
 2*(1 - mW^2/mZ^2)*CHl1[pi, ri]*kd[si, ti] + 2*(1 - mW^2/mZ^2)*CHl3[pi, ri]*
  kd[si, ti] + (CHD*(-2*mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti])/mZ^4 - 
 (2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/(mZ^4*vT^2) + 
 (CHWB*g1bar*(-4*mW^3 + 3*mW*mZ^2)*vT*kd[pi, ri]*kd[si, ti])/mZ^4 + 
 (((mW - mZ)*(mW + mZ)*(-945*mH^4*mt^2*mZ^2*(-2*mW^2 + mZ^2) + 
      540*mt^2*mZ^2*(2*mW^2 - mZ^2)*(2*mW^4 + mZ^4 - 4*mt^4*Nc) + 
      mH^2*(3*mt^2*(320*(-17 + 9*cEvan)*mW^6 + 24*(467 - 180*cEvan)*mW^4*
           mZ^2 + 2*(-3139 + 720*cEvan)*mW^2*mZ^4 + 765*mZ^6) + 
        256*mW^4*mZ^2*(-mW^2 + mZ^2)*Nc))*kd[pi, ri]*kd[si, ti])/
    (2160*mH^2*mt^2*mZ^6*vT^4) - ((mW^3 - mW*mZ^2)^2*CHe[uu, uu]*kd[pi, ri]*
     kd[si, ti])/(6*mZ^4*vT^2) - (mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*
     CHl1[uu, uu]*kd[pi, ri]*kd[si, ti])/(12*mZ^4*vT^2) - 
   (mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*CHl3[uu, uu]*kd[pi, ri]*kd[si, ti])/
    (12*mZ^4*vT^2) + (3*mH^2*(mH^2 - 2*mZ^2)*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(8*(mH - mZ)*mZ^4*(mH + mZ)*
     vT^4) + CH*((-3*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/
      (4*mZ^4) - (3*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(4*mZ^4)) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*Ceu[si, ti, t, t]*
     kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(72*mZ^2*vT^2) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*Nc*Cqe[t, t, si, ti]*
     kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(72*mZ^2*vT^2) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Clq1[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(36*mZ^2*vT^2) - 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Clq3[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(36*mZ^2*vT^2) - 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Clu[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(36*mZ^2*vT^2) + 
   ((-mW^2 + mZ^2)*(-108*mt^4*mZ^2*(-2*mW^2 + mZ^2) + 
      mH^2*(128*mW^6 - 2*mW^2*(27*mt^2 + 88*mW^2)*mZ^2 + 
        3*(9*mt^2 + 20*mW^2)*mZ^4))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(108*mH^2*mZ^6*vT^4) + 
   ((mW - mZ)*(mW + mZ)*(8*mW^4 - 6*mW^2*mZ^2 + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*
     CHq1[t, t]*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(18*mZ^4*vT^2) - 
   ((mW - mZ)*(mW + mZ)*(8*mW^4 - 6*mW^2*mZ^2 + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*
     CHq3[t, t]*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(18*mZ^4*vT^2) + 
   ((mW - mZ)*(mW + mZ)*(8*mW^4 - 6*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*Nc*
     CHu[t, t]*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(18*mZ^4*vT^2) + 
   CuW[t, t]*((2*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (9*mt*mZ^4*vT^2) + (mt*(64*mW^7 - 132*mW^5*mZ^2 + 83*mW^3*mZ^4 - 
        15*mW*mZ^6)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (12*Sqrt[2]*mZ^6*vT^2)) + CuWDag[t, t]*
    ((2*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (9*mt*mZ^4*vT^2) + (mt*(64*mW^7 - 132*mW^5*mZ^2 + 83*mW^3*mZ^4 - 
        15*mW*mZ^6)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (12*Sqrt[2]*mZ^6*vT^2)) + 
   CuH[t, t]*((mt^3*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti])/
      (2*Sqrt[2]*mH^2*mZ^4*vT) + (mt^3*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(2*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuHDag[t, t]*((mt^3*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti])/(2*Sqrt[2]*mH^2*mZ^4*vT) + 
     (mt^3*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(2*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuB[t, t]*((Sqrt[2]*g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
      (9*mt*mZ^4*vT) - (g1bar*mt*(64*mW^6 - 100*mW^4*mZ^2 + 39*mW^2*mZ^4)*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(24*Sqrt[2]*mZ^6*vT)) + 
   CuBDag[t, t]*((Sqrt[2]*g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
      (9*mt*mZ^4*vT) - (g1bar*mt*(64*mW^6 - 100*mW^4*mZ^2 + 39*mW^2*mZ^4)*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(24*Sqrt[2]*mZ^6*vT)) + 
   (mW^2*(mW - mZ)*(mW + mZ)*(18*mW^4*mZ^2 - 9*mW^2*mZ^4 + 
      mH^2*(84*mW^4 - 70*mW^2*mZ^2 + 3*mZ^4))*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mW^2])/(6*mH^2*mZ^6*vT^4) + 
   CW*((3*(4*mW^7 - 7*mW^5*mZ^2 + 3*mW^3*mZ^4)*kd[pi, ri]*kd[si, ti])/
      (2*mZ^4*vT^3) + (3*(48*mW^9 - 88*mW^7*mZ^2 + 43*mW^5*mZ^4 - 
        3*mW^3*mZ^6)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (2*mZ^6*vT^3)) + ((mW - mZ)*(mW + mZ)*(18*mZ^8*(-2*mW^2 + mZ^2) - 
      4*mH^4*(28*mW^6 - 42*mW^4*mZ^2 + 13*mW^2*mZ^4) + 
      mH^2*(112*mW^6*mZ^2 - 168*mW^4*mZ^4 + 106*mW^2*mZ^6 - 27*mZ^8))*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(24*mH^2*(mH - mZ)*mZ^6*
     (mH + mZ)*vT^4) + Cle[pi, ri, si, ti]*
    (-1/8*((-3 + 4*cEvan)*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4))/(mZ^2*vT^2) + 
     (3*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2])/(4*mZ^2*vT^2)) + 
   CHe[si, ti]*(((-mW^2 + mZ^2)*((184 - 72*cEvan)*mW^4 + 
        (-169 + 36*cEvan)*mW^2*mZ^2 + 27*mZ^4)*kd[pi, ri])/(36*mZ^4*vT^2) + 
     ((-64*mW^6 + 2*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 - (27*mt^2 + 40*mW^2)*mZ^4)*
       Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(216*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[pi, ri]*Log[\[Mu]W^2/mW^2])/
      (2*mZ^4*vT^2) - ((14*mW^6 - 19*mW^4*mZ^2 + 5*mW^2*mZ^4)*kd[pi, ri]*
       Log[\[Mu]W^2/mZ^2])/(6*mZ^4*vT^2)) + 
   CHl1[pi, ri]*(((-mW^2 + mZ^2)*((184 - 72*cEvan)*mW^4 + 
        (-233 + 72*cEvan)*mW^2*mZ^2 + 54*mZ^4)*kd[si, ti])/(36*mZ^4*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(108*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (2*mZ^4*vT^2) - ((7*mW^6 - 15*mW^4*mZ^2 + 8*mW^2*mZ^4)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(3*mZ^4*vT^2)) + 
   CHl3[pi, ri]*(((-mW^2 + mZ^2)*((184 - 72*cEvan)*mW^4 + 
        (-256 + 72*cEvan)*mW^2*mZ^2 + 54*mZ^4)*kd[si, ti])/(36*mZ^4*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(108*mZ^4*vT^2) + 
     ((21*mW^6 - 29*mW^4*mZ^2 + 8*mW^2*mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (6*mZ^4*vT^2) - ((7*mW^6 - 15*mW^4*mZ^2 + 8*mW^2*mZ^4)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(3*mZ^4*vT^2)) + 
   CHBox*(((2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*(11*mH^4 - 5*mH^2*mZ^2 + 
        4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
      (8*mH^2*mZ^4*vT^2) + (mH^2*(5*mH^2 - 8*mZ^2)*(2*mW^4 - 3*mW^2*mZ^2 + 
        mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (4*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) - 
     (2*mt^4*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(mH^2*mZ^4*vT^2) + 
     (3*mW^4*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^4*vT^2) + 
     (3*(3*mH^2 - 2*mZ^2)*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(4*mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHW*((mW^2*(mW - mZ)*(mW + mZ)*(8*mH^6*mW^2 + 16*mH^2*mW^6 - 6*mH^6*mZ^2 - 
        12*mH^4*mW^2*mZ^2 - 4*mH^2*mW^4*mZ^2 - 16*mW^6*mZ^2 + 9*mH^4*mZ^4 + 
        20*mH^2*mW^2*mZ^4 + 4*mW^4*mZ^4 - 17*mH^2*mZ^6 - 8*mW^2*mZ^6 + 
        8*mZ^8 + 8*mt^4*(mH - mZ)*(mH + mZ)*(-4*mW^2 + 3*mZ^2)*Nc)*kd[pi, ri]*
       kd[si, ti])/(4*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*(4*mW^4 - 7*mW^2*mZ^2 + 3*mZ^4)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(2*mZ^6*(mH^2 - mZ^2)^2*
       vT^2) - (2*mt^4*(4*mW^6 - 7*mW^4*mZ^2 + 3*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(mH^2*mZ^6*vT^2) + 
     (3*mW^4*(4*mW^6 - 5*mW^4*mZ^2 + mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^6*vT^2) + 
     (mW^2*(mW - mZ)*(mW + mZ)*(18*mH^4*mW^2 - 4*mH^2*(3*mH^2 + 10*mW^2)*
         mZ^2 + 9*(3*mH^2 + 2*mW^2)*mZ^4 - 12*mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(2*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHD*(((-135*mH^4*mt^2*mZ^2*(4*mW^4 - 27*mW^2*mZ^2 + 16*mZ^4) + 
        mH^2*(3*mt^2*(640*(-17 + 9*cEvan)*mW^8 + 8*(2237 - 900*cEvan)*mW^6*
             mZ^2 - 2896*mW^4*mZ^4 + 5*(-989 + 288*cEvan)*mW^2*mZ^6 + 
            1080*mZ^8) + 512*mW^6*mZ^2*(-mW^2 + mZ^2)*Nc) + 
        540*mt^2*mZ^2*(4*mW^8 - 3*mW^2*mZ^6 + 4*mt^4*mZ^4*Nc + 
          2*mW^4*(mZ^4 - 4*mt^4*Nc)))*kd[pi, ri]*kd[si, ti])/
      (4320*mH^2*mt^2*mZ^6*vT^2) - 
     (mH^2*(8*mW^4*mZ^2 + 6*mW^2*mZ^4 - 8*mZ^6 + 
        mH^2*(4*mW^4 - 15*mW^2*mZ^2 + 8*mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(16*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     ((108*mt^4*mZ^2*(-2*mW^4 + mZ^4) + mH^2*(-256*mW^8 + 304*mW^6*mZ^2 + 
          81*mt^2*mW^2*mZ^4 - 6*(9*mt^2 + 10*mW^2)*mZ^6))*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(216*mH^2*mZ^6*vT^2) + 
     (mW^4*(18*mW^4*mZ^2 - 9*mZ^6 + mH^2*(168*mW^4 - 161*mW^2*mZ^2 + 
          10*mZ^4))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (12*mH^2*mZ^6*vT^2) + (mW^2*(-72*mW^2*mZ^8 + 54*mZ^10 - 
        4*mH^4*(56*mW^6 - 70*mW^4*mZ^2 + 13*mZ^6) + 
        mH^2*(224*mW^6*mZ^2 - 280*mW^4*mZ^4 + 108*mW^2*mZ^6 - 29*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(48*mH^2*(mH - mZ)*mZ^6*
       (mH + mZ)*vT^2)) + 
   CHB*(((mW - mZ)*(mW + mZ)*(mH^6*(-8*mW^4 + 6*mW^2*mZ^2) + 
        3*mH^4*(4*mW^4*mZ^2 - 3*mW^2*mZ^4) + mH^2*(-16*mW^8 + 12*mW^6*mZ^2 - 
          2*mZ^8 + 8*mW^4*(-3*mZ^4 + 4*mt^4*Nc) + 
          3*mW^2*(7*mZ^6 - 8*mt^4*mZ^2*Nc)) + 2*mZ^2*(8*mW^8 - 6*mW^6*mZ^2 + 
          mZ^8 + 2*mW^4*(3*mZ^4 - 8*mt^4*Nc) - 
          6*mW^2*(mZ^6 - 2*mt^4*mZ^2*Nc)))*kd[pi, ri]*kd[si, ti])/
      (4*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) - 
     (mH^2*mW^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*(4*mW^4 - 7*mW^2*mZ^2 + 3*mZ^4)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(2*mZ^6*(mH^2 - mZ^2)^2*
       vT^2) + (2*mt^4*(4*mW^6 - 7*mW^4*mZ^2 + 3*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(mH^2*mZ^6*vT^2) - 
     (3*mW^6*(4*mW^4 - 7*mW^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^6*vT^2) + 
     ((-mW^2 + mZ^2)*(3*mH^4*(6*mW^4 - 6*mW^2*mZ^2 + mZ^4) + 
        mH^2*(-40*mW^4*mZ^2 + 39*mW^2*mZ^4 - 6*mZ^6) + 
        3*(6*mW^4*mZ^4 - 6*mW^2*mZ^6 + mZ^8))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(2*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHWB*((g1bar*mW*(135*mH^6*mt^2*(32*mW^4 - 12*mW^2*mZ^2 - 9*mZ^4) + 
        2*mH^4*(3*mt^2*(160*(-59 + 36*cEvan)*mW^6 + 4*(5059 - 2340*cEvan)*
             mW^4*mZ^2 + 2*(-6373 + 1800*cEvan)*mW^2*mZ^4 + 2025*mZ^6) + 
          512*mW^4*mZ^2*(-mW^2 + mZ^2)*Nc) + 
        mH^2*(3*mt^2*(2880*mW^8 - 80*(-209 + 144*cEvan)*mW^6*mZ^2 + 
            8*(-4789 + 2340*cEvan)*mW^4*mZ^4 + 8*(2759 - 900*cEvan)*mW^2*
             mZ^6 - 2745*mZ^8) + 32*mW^2*(32*mW^2*(mW - mZ)*mZ^4*(mW + mZ) + 
            135*mt^6*(-4*mW^2 + 3*mZ^2))*Nc) + 1080*mt^2*mZ^2*
         (-8*mW^8 + 6*mW^6*mZ^2 - mZ^8 + mW^4*(-6*mZ^4 + 16*mt^4*Nc) + 
          6*mW^2*(mZ^6 - 2*mt^4*mZ^2*Nc)))*kd[pi, ri]*kd[si, ti])/
      (4320*mH^2*mt^2*(mH - mZ)*mZ^6*(mH + mZ)*vT) + 
     (g1bar*mH^2*mW*(4*mW^2 - 3*mZ^2)*(12*mW^2*mZ^4 + mH^4*(4*mW^2 + mZ^2) - 
        3*mH^2*(4*mW^2*mZ^2 + mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(16*mZ^6*(mH^2 - mZ^2)^2*vT) + 
     (g1bar*mW*(27*mH^2*mt^2*mZ^2*(4*mW^2 - 3*mZ^2) + 
        216*mt^4*mW^2*(-4*mW^2 + 3*mZ^2) - 8*mH^2*mW^2*
         (64*mW^4 - 98*mW^2*mZ^2 + 37*mZ^4))*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(216*mH^2*mZ^6*vT) + 
     (g1bar*(36*(4*mW^9 - 3*mW^7*mZ^2) + mH^2*(528*mW^7 - 582*mW^5*mZ^2 + 
          107*mW^3*mZ^4))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (24*mH^2*mZ^6*vT) + (g1bar*mW*(36*mZ^8*(6*mW^4 - 6*mW^2*mZ^2 + mZ^4) - 
        8*mH^6*(56*mW^6 - 91*mW^4*mZ^2 + 34*mW^2*mZ^4) + 
        mH^2*mZ^4*(-448*mW^6 + 248*mW^4*mZ^2 + 184*mW^2*mZ^4 - 63*mZ^6) + 
        mH^4*(896*mW^6*mZ^2 - 1240*mW^4*mZ^4 + 364*mW^2*mZ^6 + 9*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(48*mZ^6*(mH^3 - mH*mZ^2)^2*
       vT)))/Pi^2


==> anc/matching/4__LLRR/LVLReu.txt <==
Clu[pi, ri, si, ti] + (1 - (2*mW^2)/mZ^2)*CHu[si, ti]*kd[pi, ri] + 
 (4*(mW - mZ)*(mW + mZ)*CHl1[pi, ri]*kd[si, ti])/(3*mZ^2) + 
 (4*(mW - mZ)*(mW + mZ)*CHl3[pi, ri]*kd[si, ti])/(3*mZ^2) - 
 (2*CHD*(-2*mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti])/(3*mZ^4) + 
 (4*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/(3*mZ^4*vT^2) + 
 (2*CHWB*g1bar*(4*mW^3 - 3*mW*mZ^2)*vT*kd[pi, ri]*kd[si, ti])/(3*mZ^4) + 
 (((mW - mZ)*(mW + mZ)*(2835*mH^4*mt^2*mZ^2*(-2*mW^2 + mZ^2) - 
      1620*mt^2*mZ^2*(2*mW^2 - mZ^2)*(2*mW^4 + mZ^4 - 4*mt^4*Nc) + 
      mH^2*(mt^2*(80*(-287 + 216*cEvan)*mW^6 - 16*(-1673 + 1620*cEvan)*mW^4*
           mZ^2 + 2*(-3659 + 4320*cEvan)*mW^2*mZ^4 + 1215*mZ^6) + 
        768*mW^4*(mW - mZ)*mZ^2*(mW + mZ)*Nc))*kd[pi, ri]*kd[si, ti])/
    (9720*mH^2*mt^2*mZ^6*vT^4) + (mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*
     CHl1[uu, uu]*kd[pi, ri]*kd[si, ti])/(18*mZ^4*vT^2) + 
   (mW^2*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*CHl3[uu, uu]*kd[pi, ri]*kd[si, ti])/
    (18*mZ^4*vT^2) - (mH^2*(mH^2 - 2*mZ^2)*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(4*(mH - mZ)*mZ^4*(mH + mZ)*
     vT^4) + CH*(((2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/
      (2*mZ^4) + ((2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(2*mZ^4)) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*Nc*Cqu1[t, t, si, ti]*
     kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(72*mZ^2*vT^2) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*Cuu[si, ti, t, t]*
     kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(72*mZ^2*vT^2) + 
   ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*Cuu[t, t, si, ti]*
     kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(72*mZ^2*vT^2) - 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Clq1[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(54*mZ^2*vT^2) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Clq3[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(54*mZ^2*vT^2) + 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Clu[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(54*mZ^2*vT^2) + 
   ((mW - mZ)*(mW + mZ)*(-108*mt^4*mZ^2*(-2*mW^2 + mZ^2) + 
      mH^2*(128*mW^6 - 2*mW^2*(27*mt^2 + 88*mW^2)*mZ^2 + 
        3*(9*mt^2 + 20*mW^2)*mZ^4))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(162*mH^2*mZ^6*vT^4) - 
   ((mW - mZ)*(mW + mZ)*(8*mW^4 - 6*mW^2*mZ^2 + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*
     CHq1[t, t]*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(27*mZ^4*vT^2) + 
   ((mW - mZ)*(mW + mZ)*(8*mW^4 - 6*mW^2*mZ^2 + 9*mt^2*(-2*mW^2 + mZ^2))*Nc*
     CHq3[t, t]*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(27*mZ^4*vT^2) - 
   ((mW - mZ)*(mW + mZ)*(8*mW^4 - 6*mW^2*mZ^2 + 9*mt^2*(2*mW^2 - mZ^2))*Nc*
     CHu[t, t]*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(27*mZ^4*vT^2) + 
   Cuu[si, t, t, ti]*(((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 - mZ^2))*
       kd[pi, ri])/(72*mZ^2*vT^2) + 
     ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(-2*mW^2 + mZ^2))*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2])/(72*mZ^2*vT^2)) + Cuu[t, ti, si, t]*
    (((8*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(2*mW^2 - mZ^2))*kd[pi, ri])/
      (72*mZ^2*vT^2) + ((-8*mW^4 + 8*mW^2*mZ^2 + 9*mt^2*(-2*mW^2 + mZ^2))*
       kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(72*mZ^2*vT^2)) + 
   CuW[t, t]*((-4*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT^2) + (mt*(-64*mW^7 + 132*mW^5*mZ^2 - 83*mW^3*mZ^4 + 
        15*mW*mZ^6)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (18*Sqrt[2]*mZ^6*vT^2)) + CuWDag[t, t]*
    ((-4*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT^2) + (mt*(-64*mW^7 + 132*mW^5*mZ^2 - 83*mW^3*mZ^4 + 
        15*mW*mZ^6)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (18*Sqrt[2]*mZ^6*vT^2)) + 
   CuH[t, t]*(-1/3*(mt^3*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
        kd[si, ti])/(Sqrt[2]*mH^2*mZ^4*vT) - 
     (mt^3*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuHDag[t, t]*(-1/3*(mt^3*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
        kd[si, ti])/(Sqrt[2]*mH^2*mZ^4*vT) - 
     (mt^3*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuB[t, t]*((2*Sqrt[2]*g1bar*mW^4*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti])/(27*mt*mZ^4*vT) + 
     (g1bar*mt*(64*mW^6 - 100*mW^4*mZ^2 + 39*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(36*Sqrt[2]*mZ^6*vT)) + 
   CuBDag[t, t]*((2*Sqrt[2]*g1bar*mW^4*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti])/(27*mt*mZ^4*vT) + 
     (g1bar*mt*(64*mW^6 - 100*mW^4*mZ^2 + 39*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(36*Sqrt[2]*mZ^6*vT)) - 
   (mW^2*(mW - mZ)*(mW + mZ)*(18*mW^4*mZ^2 - 9*mW^2*mZ^4 + 
      mH^2*(84*mW^4 - 70*mW^2*mZ^2 + 3*mZ^4))*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mW^2])/(9*mH^2*mZ^6*vT^4) + 
   CW*((mW^3*(-4*mW^4 + 7*mW^2*mZ^2 - 3*mZ^4)*kd[pi, ri]*kd[si, ti])/
      (mZ^4*vT^3) + ((-48*mW^9 + 88*mW^7*mZ^2 - 43*mW^5*mZ^4 + 3*mW^3*mZ^6)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(mZ^6*vT^3)) + 
   ((mW - mZ)*(mW + mZ)*(-162*mZ^8*(-2*mW^2 + mZ^2) - 
      4*mH^4*(268*mW^6 - 392*mW^4*mZ^2 + 133*mW^2*mZ^4) + 
      mH^2*(1072*mW^6*mZ^2 - 1568*mW^4*mZ^4 + 46*mW^2*mZ^6 + 243*mZ^8))*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(324*mH^2*(mH - mZ)*mZ^6*
     (mH + mZ)*vT^4) + Clu[pi, ri, si, ti]*
    (((-3 + 4*cEvan)*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4))/(12*mZ^2*vT^2) - 
     ((2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2])/(2*mZ^2*vT^2)) + 
   CHu[si, ti]*(-1/162*((-mW^2 + mZ^2)*((484 - 216*cEvan)*mW^4 + 
         (-349 + 108*cEvan)*mW^2*mZ^2 + 81*mZ^4)*kd[pi, ri])/(mZ^4*vT^2) + 
     ((-64*mW^6 + 2*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 - (27*mt^2 + 40*mW^2)*mZ^4)*
       Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(216*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[pi, ri]*Log[\[Mu]W^2/mW^2])/
      (2*mZ^4*vT^2) + ((62*mW^6 - 97*mW^4*mZ^2 + 35*mW^2*mZ^4)*kd[pi, ri]*
       Log[\[Mu]W^2/mZ^2])/(27*mZ^4*vT^2)) + 
   CHl1[pi, ri]*(((-mW^2 + mZ^2)*((86 - 48*cEvan)*mW^4 + 
        (-127 + 48*cEvan)*mW^2*mZ^2 + 36*mZ^4)*kd[si, ti])/(54*mZ^4*vT^2) + 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(162*mZ^4*vT^2) + 
     (7*mW^4*(-mW^2 + mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(3*mZ^4*vT^2) - 
     (2*(8*mW^6 - 15*mW^4*mZ^2 + 7*mW^2*mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (9*mZ^4*vT^2)) + CHl3[pi, ri]*
    (((-mW^2 + mZ^2)*((86 - 48*cEvan)*mW^4 + (-104 + 48*cEvan)*mW^2*mZ^2 + 
        36*mZ^4)*kd[si, ti])/(54*mZ^4*vT^2) + 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(162*mZ^4*vT^2) - 
     ((21*mW^6 - 29*mW^4*mZ^2 + 8*mW^2*mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (9*mZ^4*vT^2) - (2*(8*mW^6 - 15*mW^4*mZ^2 + 7*mW^2*mZ^4)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(9*mZ^4*vT^2)) + 
   CHBox*(-1/12*((2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*(11*mH^4 - 5*mH^2*mZ^2 + 
         4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
       (mH^2*mZ^4*vT^2) - (mH^2*(5*mH^2 - 8*mZ^2)*(2*mW^4 - 3*mW^2*mZ^2 + 
        mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (6*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     (4*mt^4*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^4*vT^2) - 
     (2*mW^4*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^4*vT^2) - 
     ((3*mH^2 - 2*mZ^2)*(2*mW^4 - 3*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(2*mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHW*((mW^2*(mW - mZ)*(mW + mZ)*(-8*mH^6*mW^2 - 16*mH^2*mW^6 + 
        6*mH^6*mZ^2 + 12*mH^4*mW^2*mZ^2 + 4*mH^2*mW^4*mZ^2 + 16*mW^6*mZ^2 - 
        9*mH^4*mZ^4 - 20*mH^2*mW^2*mZ^4 - 4*mW^4*mZ^4 + 17*mH^2*mZ^6 + 
        8*mW^2*mZ^6 - 8*mZ^8 + 8*mt^4*(mH - mZ)*(mH + mZ)*(4*mW^2 - 3*mZ^2)*
         Nc)*kd[pi, ri]*kd[si, ti])/(6*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) - 
     (mH^2*mW^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*(4*mW^4 - 7*mW^2*mZ^2 + 3*mZ^4)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(3*mZ^6*(mH^2 - mZ^2)^2*
       vT^2) + (4*mt^4*(4*mW^6 - 7*mW^4*mZ^2 + 3*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^6*vT^2) - 
     (2*mW^4*(4*mW^6 - 5*mW^4*mZ^2 + mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^6*vT^2) - 
     (mW^2*(mW - mZ)*(mW + mZ)*(18*mH^4*mW^2 - 4*mH^2*(3*mH^2 + 10*mW^2)*
         mZ^2 + 9*(3*mH^2 + 2*mW^2)*mZ^4 - 12*mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(3*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHD*(((405*mH^4*mt^2*mZ^2*(4*mW^4 - 27*mW^2*mZ^2 + 16*mZ^4) + 
        mH^2*(mt^2*(160*(-287 + 216*cEvan)*mW^8 - 96*(-401 + 450*cEvan)*mW^6*
             mZ^2 + 26064*mW^4*mZ^4 + 5*(-5483 + 1728*cEvan)*mW^2*mZ^6 + 
            6480*mZ^8) + 1536*mW^6*(mW - mZ)*mZ^2*(mW + mZ)*Nc) - 
        1620*mt^2*mZ^2*(4*mW^8 - 3*mW^2*mZ^6 + 4*mt^4*mZ^4*Nc + 
          2*mW^4*(mZ^4 - 4*mt^4*Nc)))*kd[pi, ri]*kd[si, ti])/
      (19440*mH^2*mt^2*mZ^6*vT^2) + 
     (mH^2*(8*mW^4*mZ^2 + 6*mW^2*mZ^4 - 8*mZ^6 + 
        mH^2*(4*mW^4 - 15*mW^2*mZ^2 + 8*mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(24*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     ((-108*mt^4*mZ^2*(-2*mW^4 + mZ^4) + mH^2*(256*mW^8 - 304*mW^6*mZ^2 + 
          54*mt^2*mZ^6 + mW^2*(-81*mt^2*mZ^4 + 60*mZ^6)))*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(324*mH^2*mZ^6*vT^2) - 
     (mW^4*(18*mW^4*mZ^2 - 9*mZ^6 + mH^2*(168*mW^4 - 161*mW^2*mZ^2 + 
          10*mZ^4))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (18*mH^2*mZ^6*vT^2) - (mW^2*(162*mZ^8*(-4*mW^2 + 3*mZ^2) + 
        4*mH^4*(536*mW^6 - 660*mW^4*mZ^2 + 133*mZ^6) + 
        mH^2*(-2144*mW^6*mZ^2 + 2640*mW^4*mZ^4 + 972*mW^2*mZ^6 - 1261*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(648*mH^2*(mH - mZ)*mZ^6*
       (mH + mZ)*vT^2)) + 
   CHB*(((-mW^2 + mZ^2)*(mH^6*(-8*mW^4 + 6*mW^2*mZ^2) + 
        3*mH^4*(4*mW^4*mZ^2 - 3*mW^2*mZ^4) + mH^2*(-16*mW^8 + 12*mW^6*mZ^2 - 
          2*mZ^8 + 8*mW^4*(-3*mZ^4 + 4*mt^4*Nc) + 
          3*mW^2*(7*mZ^6 - 8*mt^4*mZ^2*Nc)) + 2*mZ^2*(8*mW^8 - 6*mW^6*mZ^2 + 
          mZ^8 + 2*mW^4*(3*mZ^4 - 8*mt^4*Nc) - 
          6*mW^2*(mZ^6 - 2*mt^4*mZ^2*Nc)))*kd[pi, ri]*kd[si, ti])/
      (6*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*(4*mW^4 - 7*mW^2*mZ^2 + 3*mZ^4)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(3*mZ^6*(mH^2 - mZ^2)^2*
       vT^2) - (4*mt^4*(4*mW^6 - 7*mW^4*mZ^2 + 3*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^6*vT^2) + 
     (2*mW^6*(4*mW^4 - 7*mW^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^6*vT^2) + 
     ((mW - mZ)*(mW + mZ)*(3*mH^4*(6*mW^4 - 6*mW^2*mZ^2 + mZ^4) + 
        mH^2*(-40*mW^4*mZ^2 + 39*mW^2*mZ^4 - 6*mZ^6) + 
        3*(6*mW^4*mZ^4 - 6*mW^2*mZ^6 + mZ^8))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(3*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHWB*((g1bar*mW*(-405*mH^6*mt^2*(32*mW^4 - 12*mW^2*mZ^2 - 9*mZ^4) + 
        2*mH^4*(mt^2*(320*(-184 + 108*cEvan)*mW^6 - 16*(-6091 + 3510*cEvan)*
             mW^4*mZ^2 + 2*(-22663 + 10800*cEvan)*mW^2*mZ^4 + 6075*mZ^6) + 
          1536*mW^4*(mW - mZ)*mZ^2*(mW + mZ)*Nc) + 
        mH^2*(mt^2*(-25920*mW^8 - 80*(-1715 + 864*cEvan)*mW^6*mZ^2 + 
            16*(-13397 + 7020*cEvan)*mW^4*mZ^4 - 8*(-15179 + 5400*cEvan)*mW^2*
             mZ^6 - 23895*mZ^8) + 96*mW^2*(135*mt^6*(4*mW^2 - 3*mZ^2) + 
            32*mW^2*mZ^4*(-mW^2 + mZ^2))*Nc) + 3240*mt^2*mZ^2*
         (8*mW^8 - 6*mW^6*mZ^2 + mZ^8 + 2*mW^4*(3*mZ^4 - 8*mt^4*Nc) - 
          6*mW^2*(mZ^6 - 2*mt^4*mZ^2*Nc)))*kd[pi, ri]*kd[si, ti])/
      (19440*mH^2*mt^2*(mH - mZ)*mZ^6*(mH + mZ)*vT) - 
     (g1bar*mH^2*mW*(4*mW^2 - 3*mZ^2)*(12*mW^2*mZ^4 + mH^4*(4*mW^2 + mZ^2) - 
        3*mH^2*(4*mW^2*mZ^2 + mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(24*mZ^6*(mH^2 - mZ^2)^2*vT) + 
     (g1bar*(864*mt^4*mW^5 + 512*mH^2*mW^7 - 
        4*mW^3*(162*mt^4 + mH^2*(27*mt^2 + 196*mW^2))*mZ^2 + 
        mH^2*mW*(81*mt^2 + 296*mW^2)*mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(324*mH^2*mZ^6*vT) - 
     (g1bar*(36*(4*mW^9 - 3*mW^7*mZ^2) + mH^2*(528*mW^7 - 582*mW^5*mZ^2 + 
          107*mW^3*mZ^4))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (36*mH^2*mZ^6*vT) - (g1bar*mW*(324*mZ^8*(6*mW^4 - 6*mW^2*mZ^2 + mZ^4) + 
        mH^2*mZ^4*(4*mW^2 - 7*mZ^2)*(1072*mW^4 - 916*mW^2*mZ^2 + 81*mZ^4) + 
        8*mH^6*(536*mW^6 - 856*mW^4*mZ^2 + 329*mW^2*mZ^4) + 
        mH^4*(-8576*mW^6*mZ^2 + 15640*mW^4*mZ^4 - 6884*mW^2*mZ^6 + 81*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(648*mZ^6*(mH^3 - mH*mZ^2)^2*
       vT)))/Pi^2


==> anc/matching/4__LLRR/LVLRnud.txt <==
CHd[si, ti]*kd[pi, ri] + (CHD*kd[pi, ri]*kd[si, ti])/3 + 
 (2*(mW - mZ)*(mW + mZ)*kd[pi, ri]*kd[si, ti])/(3*mZ^2*vT^2) + 
 (CHWB*g1bar*mW*vT*kd[pi, ri]*kd[si, ti])/(3*mZ^2) + 
 Cld[uu, vv, si, ti]*U[vv, ri]*Udag[pi, uu] + 
 (2*(-mW + mZ)*(mW + mZ)*CHl1[uu, vv]*kd[si, ti]*U[vv, ri]*Udag[pi, uu])/
  (3*mZ^2) + (2*(mW - mZ)*(mW + mZ)*CHl3[uu, vv]*kd[si, ti]*U[vv, ri]*
   Udag[pi, uu])/(3*mZ^2) + 
 (((-mW^2 + mZ^2)*(21*mH^4*mZ^2 + mH^2*(16*mW^4 + 48*mW^2*mZ^2 - 27*mZ^4) + 
      12*mZ^2*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
    (144*mH^2*mZ^4*vT^4) + (mH^2*(-mW + mZ)*(mW + mZ)*(mH^2 - 2*mZ^2)*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(8*(mH - mZ)*mZ^2*(mH + mZ)*
     vT^4) + CH*(((mW - mZ)*(mW + mZ)*kd[pi, ri]*kd[si, ti])/(4*mZ^2) + 
     ((mW - mZ)*(mW + mZ)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (4*mZ^2)) - (mt^2*Nc*Cqd1[t, t, si, ti]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/
    (8*vT^2) + (mt^2*Nc*Cud1[t, t, si, ti]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/
    (8*vT^2) + ((mW - mZ)*(mW + mZ)*(108*mt^4*mZ^2 + 
      mH^2*(32*mW^4 - (27*mt^2 + 20*mW^2)*mZ^2))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(324*mH^2*mZ^4*vT^4) + 
   ((9*mt^2 - 2*mW^2)*(mW - mZ)*(mW + mZ)*Nc*CHq1[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(54*mZ^2*vT^2) - 
   ((9*mt^2 - 2*mW^2)*(mW - mZ)*(mW + mZ)*Nc*CHq3[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(54*mZ^2*vT^2) - 
   ((9*mt^2 + 2*mW^2)*(mW - mZ)*(mW + mZ)*Nc*CHu[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(54*mZ^2*vT^2) + 
   (g1bar*mt*(16*mW^4 - 13*mW^2*mZ^2)*Nc*CuB[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(72*Sqrt[2]*mZ^4*vT) + 
   (g1bar*mt*(16*mW^4 - 13*mW^2*mZ^2)*Nc*CuBDag[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(72*Sqrt[2]*mZ^4*vT) - 
   (mt*(16*mW^5 - 21*mW^3*mZ^2 + 5*mW*mZ^4)*Nc*CuW[t, t]*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(36*Sqrt[2]*mZ^4*vT^2) - 
   (mt*(16*mW^5 - 21*mW^3*mZ^2 + 5*mW*mZ^4)*Nc*CuWDag[t, t]*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(36*Sqrt[2]*mZ^4*vT^2) + 
   CHd[si, ti]*(((-mW^2 + mZ^2)*kd[pi, ri])/(4*vT^2) - 
     (mt^2*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(8*vT^2)) + 
   CuH[t, t]*((mt^3*(-mW + mZ)*(mW + mZ)*Nc*kd[pi, ri]*kd[si, ti])/
      (6*Sqrt[2]*mH^2*mZ^2*vT) + (mt^3*(-mW + mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(6*Sqrt[2]*mH^2*mZ^2*vT)) + 
   CuHDag[t, t]*((mt^3*(-mW + mZ)*(mW + mZ)*Nc*kd[pi, ri]*kd[si, ti])/
      (6*Sqrt[2]*mH^2*mZ^2*vT) + (mt^3*(-mW + mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(6*Sqrt[2]*mH^2*mZ^2*vT)) - 
   (mW^2*(mW - mZ)*(mW + mZ)*(3*mW^2*mZ^2 + mH^2*(7*mW^2 - 2*mZ^2))*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(6*mH^2*mZ^4*vT^4) + 
   CW*((mW^3*(-mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti])/(2*mZ^2*vT^3) - 
     (mW^3*(12*mW^4 - 13*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(2*mZ^4*vT^3)) + 
   (mZ^2*(-mW + mZ)*(mW + mZ)*(3*mH^2 - 2*mZ^2)*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mZ^2])/(8*mH^2*(mH - mZ)*(mH + mZ)*vT^4) + 
   CHBox*(((-mW + mZ)*(mW + mZ)*(11*mH^4 - 5*mH^2*mZ^2 + 
        4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
      (24*mH^2*mZ^2*vT^2) + (mH^2*(-mW + mZ)*(mW + mZ)*(5*mH^2 - 8*mZ^2)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(12*(mH - mZ)*mZ^2*(mH + mZ)*
       vT^2) + (2*mt^4*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^2*vT^2) + 
     (mW^4*(-mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (mH^2*mZ^2*vT^2) + (mZ^2*(-mW + mZ)*(mW + mZ)*(3*mH^2 - 2*mZ^2)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(4*mH^2*(mH - mZ)*(mH + mZ)*
       vT^2)) + 
   CHD*(((3*mH^4*(9*mW^2*mZ^2 - 16*mZ^4) + mH^2*(-16*mW^6 - 36*mW^4*mZ^2 - 
          9*mW^2*mZ^4 + 24*mZ^6) - 12*mZ^4*(2*mW^4 + mW^2*mZ^2 - 4*mt^4*Nc))*
       kd[pi, ri]*kd[si, ti])/(288*mH^2*mZ^4*vT^2) + 
     (mH^2*(5*mH^2*mW^2 - 2*(4*mH^2 + mW^2)*mZ^2 + 8*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(48*(mH - mZ)*mZ^2*(mH + mZ)*vT^2) + 
     ((108*mt^4*mZ^4 + mH^2*(32*mW^6 - 54*mt^2*mZ^4 + 
          mW^2*(27*mt^2*mZ^2 - 20*mZ^4)))*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(648*mH^2*mZ^4*vT^2) + 
     (mW^4*(-3*mZ^4 + mH^2*(-7*mW^2 + 2*mZ^2))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(12*mH^2*mZ^4*vT^2) + 
     (mW^2*mZ^2*(-3*mH^2 + 2*mZ^2)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (16*mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHW*((mW^2*(mW - mZ)*(mW + mZ)*(-2*mH^6 + 3*mH^4*mZ^2 - 
        mH^2*(4*mW^4 + 4*mW^2*mZ^2 + 7*mZ^4 - 8*mt^4*Nc) + 
        4*mZ^2*(mW^4 + mW^2*mZ^2 + mZ^4 - 2*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
      (12*mH^2*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) - 
     (mH^2*mW^2*(mW - mZ)*(mW + mZ)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(6*mZ^4*(mH^2 - mZ^2)^2*vT^2) + 
     (2*mt^4*mW^2*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^4*vT^2) + 
     (mW^4*(-mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (mH^2*mZ^4*vT^2) - (mW^2*(mW - mZ)*(mW + mZ)*(6*mH^4 - 13*mH^2*mZ^2 + 
        6*mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (6*mH^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHB*(((mW - mZ)*(mW + mZ)*(2*mH^6*mW^2 - 3*mH^4*mW^2*mZ^2 + 
        mH^2*(4*mW^6 - 2*mZ^6 + mW^2*(7*mZ^4 - 8*mt^4*Nc)) + 
        2*mZ^2*(-2*mW^6 + mZ^6 - 2*mW^2*(mZ^4 - 2*mt^4*Nc)))*kd[pi, ri]*
       kd[si, ti])/(12*mH^2*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(mW - mZ)*(mW + mZ)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(6*mZ^4*(mH^2 - mZ^2)^2*vT^2) + 
     (2*mt^4*mW^2*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (3*mH^2*mZ^4*vT^2) + (mW^6*(mW - mZ)*(mW + mZ)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^4*vT^2) + 
     ((mW - mZ)*(mW + mZ)*(6*mH^4*mW^2 - mH^2*(3*mH^2 + 13*mW^2)*mZ^2 + 
        6*(mH^2 + mW^2)*mZ^4 - 3*mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(6*mH^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHWB*(-1/288*(g1bar*mW*(3*mH^6*(8*mW^2 + 3*mZ^2) + 
         mH^4*(96*mW^4 - 4*mW^2*mZ^2 - 42*mZ^4) + 
         mH^2*(48*mW^6 - 96*mW^4*mZ^2 - 3*mZ^6 + 
           4*mW^2*(13*mZ^4 - 24*mt^4*Nc)) + 24*mZ^2*(-2*mW^6 + mZ^6 - 
           2*mW^2*(mZ^4 - 2*mt^4*Nc)))*kd[pi, ri]*kd[si, ti])/
       (mH^2*(mH - mZ)*mZ^4*(mH + mZ)*vT) - 
     (g1bar*mH^2*mW*(12*mW^2*mZ^4 + mH^4*(4*mW^2 + mZ^2) - 
        3*mH^2*(4*mW^2*mZ^2 + mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(48*mZ^4*(mH^2 - mZ^2)^2*vT) + 
     (g1bar*(8*mW^3*(9*mt^4 + 4*mH^2*mW^2) - 3*mH^2*mW*(3*mt^2 + 8*mW^2)*
         mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (216*mH^2*mZ^4*vT) + (g1bar*(-4*mW^7 + 5*mH^2*mW^3*(-2*mW^2 + mZ^2))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(8*mH^2*mZ^4*vT) + 
     (g1bar*mW*(12*mZ^4*(-2*mW^2 + mZ^2) + mH^4*(-24*mW^2 + 9*mZ^2) + 
        mH^2*(52*mW^2*mZ^2 - 23*mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(48*(mH^3 - mH*mZ^2)^2*vT)) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Clq1[uu, vv, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2]*U[vv, ri]*Udag[pi, uu])/(108*mZ^2*vT^2) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Clq3[uu, vv, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2]*U[vv, ri]*Udag[pi, uu])/(108*mZ^2*vT^2) - 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Clu[uu, vv, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2]*U[vv, ri]*Udag[pi, uu])/(108*mZ^2*vT^2) + 
   CHl1[uu, vv]*U[vv, ri]*(((2*mW^6 + mW^4*mZ^2 - 6*mW^2*mZ^4 + 3*mZ^6)*
       kd[si, ti]*Udag[pi, uu])/(18*mZ^4*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Udag[pi, uu])/(324*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Udag[pi, uu])/
      (6*mZ^4*vT^2)) + CHl3[uu, vv]*U[vv, ri]*
    (-1/36*((mW - mZ)*(mW + mZ)*(4*mW^4 + 15*mW^2*mZ^2 - 6*mZ^4)*kd[si, ti]*
        Udag[pi, uu])/(mZ^4*vT^2) + 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Udag[pi, uu])/(324*mZ^4*vT^2) - 
     ((7*mW^6 - 11*mW^4*mZ^2 + 4*mW^2*mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
       Udag[pi, uu])/(6*mZ^4*vT^2)) + Cld[uu, vv, si, ti]*U[vv, ri]*
    (((-3 + 4*cEvan)*(mW - mZ)*(mW + mZ)*Udag[pi, uu])/(24*vT^2) + 
     ((-mW^2 + mZ^2)*Log[\[Mu]W^2/mZ^2]*Udag[pi, uu])/(4*vT^2)))/Pi^2


==> anc/matching/4__LLRR/LVLRnue.txt <==
CHe[si, ti]*kd[pi, ri] + CHD*kd[pi, ri]*kd[si, ti] + 
 (2*(mW - mZ)*(mW + mZ)*kd[pi, ri]*kd[si, ti])/(mZ^2*vT^2) + 
 (CHWB*g1bar*mW*vT*kd[pi, ri]*kd[si, ti])/mZ^2 + 
 Cle[uu, vv, si, ti]*U[vv, ri]*Udag[pi, uu] + 
 (2*(-mW + mZ)*(mW + mZ)*CHl1[uu, vv]*kd[si, ti]*U[vv, ri]*Udag[pi, uu])/
  mZ^2 + (2*(mW - mZ)*(mW + mZ)*CHl3[uu, vv]*kd[si, ti]*U[vv, ri]*
   Udag[pi, uu])/mZ^2 + 
 (((-mW^2 + mZ^2)*(21*mH^4*mZ^2 + mH^2*(16*mW^4 + 72*mW^2*mZ^2 - 51*mZ^4) + 
      12*mZ^2*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
    (48*mH^2*mZ^4*vT^4) + (3*mH^2*(-mW + mZ)*(mW + mZ)*(mH^2 - 2*mZ^2)*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(8*(mH - mZ)*mZ^2*(mH + mZ)*
     vT^4) + CH*((3*(mW - mZ)*(mW + mZ)*kd[pi, ri]*kd[si, ti])/(4*mZ^2) + 
     (3*(mW - mZ)*(mW + mZ)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (4*mZ^2)) + (mt^2*Nc*Ceu[si, ti, t, t]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/
    (8*vT^2) - (mt^2*Nc*Cqe[t, t, si, ti]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/
    (8*vT^2) + ((mW - mZ)*(mW + mZ)*(108*mt^4*mZ^2 + 
      mH^2*(32*mW^4 - (27*mt^2 + 20*mW^2)*mZ^2))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(108*mH^2*mZ^4*vT^4) + 
   ((9*mt^2 - 2*mW^2)*(mW - mZ)*(mW + mZ)*Nc*CHq1[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(18*mZ^2*vT^2) - 
   ((9*mt^2 - 2*mW^2)*(mW - mZ)*(mW + mZ)*Nc*CHq3[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(18*mZ^2*vT^2) - 
   ((9*mt^2 + 2*mW^2)*(mW - mZ)*(mW + mZ)*Nc*CHu[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(18*mZ^2*vT^2) + 
   (g1bar*mt*(16*mW^4 - 13*mW^2*mZ^2)*Nc*CuB[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(24*Sqrt[2]*mZ^4*vT) + 
   (g1bar*mt*(16*mW^4 - 13*mW^2*mZ^2)*Nc*CuBDag[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(24*Sqrt[2]*mZ^4*vT) - 
   (mt*(16*mW^5 - 21*mW^3*mZ^2 + 5*mW*mZ^4)*Nc*CuW[t, t]*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(12*Sqrt[2]*mZ^4*vT^2) - 
   (mt*(16*mW^5 - 21*mW^3*mZ^2 + 5*mW*mZ^4)*Nc*CuWDag[t, t]*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(12*Sqrt[2]*mZ^4*vT^2) + 
   CHe[si, ti]*((3*(-mW^2 + mZ^2)*kd[pi, ri])/(4*vT^2) - 
     (mt^2*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(8*vT^2)) + 
   CuH[t, t]*((mt^3*(-mW + mZ)*(mW + mZ)*Nc*kd[pi, ri]*kd[si, ti])/
      (2*Sqrt[2]*mH^2*mZ^2*vT) + (mt^3*(-mW + mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(2*Sqrt[2]*mH^2*mZ^2*vT)) + 
   CuHDag[t, t]*((mt^3*(-mW + mZ)*(mW + mZ)*Nc*kd[pi, ri]*kd[si, ti])/
      (2*Sqrt[2]*mH^2*mZ^2*vT) + (mt^3*(-mW + mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(2*Sqrt[2]*mH^2*mZ^2*vT)) - 
   (mW^2*(mW - mZ)*(mW + mZ)*(3*mW^2*mZ^2 + mH^2*(7*mW^2 - 2*mZ^2))*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(2*mH^2*mZ^4*vT^4) + 
   CW*((3*mW^3*(-mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti])/(2*mZ^2*vT^3) - 
     (3*mW^3*(12*mW^4 - 13*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(2*mZ^4*vT^3)) + 
   (3*mZ^2*(-mW + mZ)*(mW + mZ)*(3*mH^2 - 2*mZ^2)*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mZ^2])/(8*mH^2*(mH - mZ)*(mH + mZ)*vT^4) + 
   CHBox*(((-mW + mZ)*(mW + mZ)*(11*mH^4 - 5*mH^2*mZ^2 + 
        4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
      (8*mH^2*mZ^2*vT^2) + (mH^2*(-mW + mZ)*(mW + mZ)*(5*mH^2 - 8*mZ^2)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(4*(mH - mZ)*mZ^2*(mH + mZ)*
       vT^2) + (2*mt^4*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(mH^2*mZ^2*vT^2) + 
     (3*mW^4*(-mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (mH^2*mZ^2*vT^2) + (3*mZ^2*(-mW + mZ)*(mW + mZ)*(3*mH^2 - 2*mZ^2)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(4*mH^2*(mH - mZ)*(mH + mZ)*
       vT^2)) + 
   CHD*(((3*mH^4*(9*mW^2*mZ^2 - 16*mZ^4) + mH^2*(-16*mW^6 - 36*mW^4*mZ^2 - 
          57*mW^2*mZ^4 + 72*mZ^6) - 12*mZ^4*(2*mW^4 + mW^2*mZ^2 - 4*mt^4*Nc))*
       kd[pi, ri]*kd[si, ti])/(96*mH^2*mZ^4*vT^2) + 
     (mH^2*(5*mH^2*mW^2 - 2*(4*mH^2 + mW^2)*mZ^2 + 8*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(16*(mH - mZ)*mZ^2*(mH + mZ)*vT^2) + 
     ((108*mt^4*mZ^4 + mH^2*(32*mW^6 - 54*mt^2*mZ^4 + 
          mW^2*(27*mt^2*mZ^2 - 20*mZ^4)))*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(216*mH^2*mZ^4*vT^2) + 
     (mW^4*(-3*mZ^4 + mH^2*(-7*mW^2 + 2*mZ^2))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(4*mH^2*mZ^4*vT^2) + 
     (3*mW^2*mZ^2*(-3*mH^2 + 2*mZ^2)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(16*mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHW*((mW^2*(mW - mZ)*(mW + mZ)*(-2*mH^6 + 3*mH^4*mZ^2 - 
        mH^2*(4*mW^4 + 4*mW^2*mZ^2 + 7*mZ^4 - 8*mt^4*Nc) + 
        4*mZ^2*(mW^4 + mW^2*mZ^2 + mZ^4 - 2*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
      (4*mH^2*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) - 
     (mH^2*mW^2*(mW - mZ)*(mW + mZ)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(2*mZ^4*(mH^2 - mZ^2)^2*vT^2) + 
     (2*mt^4*mW^2*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(mH^2*mZ^4*vT^2) + 
     (3*mW^4*(-mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (mH^2*mZ^4*vT^2) - (mW^2*(mW - mZ)*(mW + mZ)*(6*mH^4 - 13*mH^2*mZ^2 + 
        6*mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (2*mH^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHB*(((mW - mZ)*(mW + mZ)*(2*mH^6*mW^2 - 3*mH^4*mW^2*mZ^2 + 
        mH^2*(4*mW^6 - 2*mZ^6 + mW^2*(7*mZ^4 - 8*mt^4*Nc)) + 
        2*mZ^2*(-2*mW^6 + mZ^6 - 2*mW^2*(mZ^4 - 2*mt^4*Nc)))*kd[pi, ri]*
       kd[si, ti])/(4*mH^2*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(mW - mZ)*(mW + mZ)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(2*mZ^4*(mH^2 - mZ^2)^2*vT^2) + 
     (2*mt^4*mW^2*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (mH^2*mZ^4*vT^2) + (3*mW^6*(mW - mZ)*(mW + mZ)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^4*vT^2) + 
     ((mW - mZ)*(mW + mZ)*(6*mH^4*mW^2 - mH^2*(3*mH^2 + 13*mW^2)*mZ^2 + 
        6*(mH^2 + mW^2)*mZ^4 - 3*mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(2*mH^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHWB*(-1/96*(g1bar*mW*(3*mH^6*(8*mW^2 + 3*mZ^2) + 
         mH^4*(96*mW^4 + 44*mW^2*mZ^2 - 90*mZ^4) + 
         mH^2*(48*mW^6 - 96*mW^4*mZ^2 + 45*mZ^6 + 
           4*mW^2*(mZ^4 - 24*mt^4*Nc)) + 24*mZ^2*(-2*mW^6 + mZ^6 - 
           2*mW^2*(mZ^4 - 2*mt^4*Nc)))*kd[pi, ri]*kd[si, ti])/
       (mH^2*(mH - mZ)*mZ^4*(mH + mZ)*vT) - 
     (g1bar*mH^2*mW*(12*mW^2*mZ^4 + mH^4*(4*mW^2 + mZ^2) - 
        3*mH^2*(4*mW^2*mZ^2 + mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(16*mZ^4*(mH^2 - mZ^2)^2*vT) + 
     (g1bar*(8*mW^3*(9*mt^4 + 4*mH^2*mW^2) - 3*mH^2*mW*(3*mt^2 + 8*mW^2)*
         mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (72*mH^2*mZ^4*vT) - (3*g1bar*(4*mW^7 + 5*mH^2*(2*mW^5 - mW^3*mZ^2))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(8*mH^2*mZ^4*vT) + 
     (g1bar*mW*(12*mZ^4*(-2*mW^2 + mZ^2) + mH^4*(-24*mW^2 + 9*mZ^2) + 
        mH^2*(52*mW^2*mZ^2 - 23*mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(16*(mH^3 - mH*mZ^2)^2*vT)) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Clq1[uu, vv, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2]*U[vv, ri]*Udag[pi, uu])/(36*mZ^2*vT^2) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Clq3[uu, vv, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2]*U[vv, ri]*Udag[pi, uu])/(36*mZ^2*vT^2) - 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Clu[uu, vv, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2]*U[vv, ri]*Udag[pi, uu])/(36*mZ^2*vT^2) + 
   CHl1[uu, vv]*U[vv, ri]*(((2*mW^6 + 7*mW^4*mZ^2 - 18*mW^2*mZ^4 + 9*mZ^6)*
       kd[si, ti]*Udag[pi, uu])/(6*mZ^4*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Udag[pi, uu])/(108*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Udag[pi, uu])/
      (2*mZ^4*vT^2)) + CHl3[uu, vv]*U[vv, ri]*
    (-1/12*((mW - mZ)*(mW + mZ)*(4*mW^4 + 27*mW^2*mZ^2 - 18*mZ^4)*kd[si, ti]*
        Udag[pi, uu])/(mZ^4*vT^2) + 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Udag[pi, uu])/(108*mZ^4*vT^2) - 
     ((7*mW^6 - 11*mW^4*mZ^2 + 4*mW^2*mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
       Udag[pi, uu])/(2*mZ^4*vT^2)) + Cle[uu, vv, si, ti]*U[vv, ri]*
    (((-3 + 4*cEvan)*(mW - mZ)*(mW + mZ)*Udag[pi, uu])/(8*vT^2) + 
     (3*(-mW^2 + mZ^2)*Log[\[Mu]W^2/mZ^2]*Udag[pi, uu])/(4*vT^2)))/Pi^2


==> anc/matching/4__LLRR/LVLRnuedu.txt <==
-(CHudDag[si, ti]*Udag[pi, ri]) + 
 (CHudDag[si, ti]*(-1/48*(((30 + 4*cEvan)*mW^4 - 4*(18 + cEvan)*mW^2*mZ^2 + 
        24*mZ^4 - 3*mt^2*mZ^2*Nc)*Udag[pi, ri])/(mZ^2*vT^2) + 
    (mt^2*Nc*Log[\[Mu]W^2/mt^2]*Udag[pi, ri])/(8*vT^2) + 
    (3*mW^2*mZ^2*Log[\[Mu]W^2/mW^2]*Udag[pi, ri])/(8*(mW^2 - mZ^2)*vT^2) - 
    ((2*mW^6 - 7*mW^4*mZ^2 + 11*mW^2*mZ^4 - 3*mZ^6)*Log[\[Mu]W^2/mZ^2]*
      Udag[pi, ri])/((8*mW^2*mZ^2 - 8*mZ^4)*vT^2)))/Pi^2


==> anc/matching/4__LLRR/LVLRnuu.txt <==
CHu[si, ti]*kd[pi, ri] - (2*CHD*kd[pi, ri]*kd[si, ti])/3 + 
 (4*(-mW + mZ)*(mW + mZ)*kd[pi, ri]*kd[si, ti])/(3*mZ^2*vT^2) - 
 (2*CHWB*g1bar*mW*vT*kd[pi, ri]*kd[si, ti])/(3*mZ^2) + 
 Clu[uu, vv, si, ti]*U[vv, ri]*Udag[pi, uu] + 
 (4*(mW - mZ)*(mW + mZ)*CHl1[uu, vv]*kd[si, ti]*U[vv, ri]*Udag[pi, uu])/
  (3*mZ^2) + (4*(-mW + mZ)*(mW + mZ)*CHl3[uu, vv]*kd[si, ti]*U[vv, ri]*
   Udag[pi, uu])/(3*mZ^2) + 
 (((mW - mZ)*(mW + mZ)*(21*mH^4*mZ^2 + mH^2*(16*mW^4 + 12*mW^2*mZ^2 + 
        9*mZ^4) + 12*mZ^2*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
    (72*mH^2*mZ^4*vT^4) + (mH^2*(mW - mZ)*(mW + mZ)*(mH^2 - 2*mZ^2)*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(4*(mH - mZ)*mZ^2*(mH + mZ)*
     vT^4) + CH*(((-mW + mZ)*(mW + mZ)*kd[pi, ri]*kd[si, ti])/(2*mZ^2) + 
     ((-mW + mZ)*(mW + mZ)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (2*mZ^2)) - (mt^2*Nc*Cqu1[t, t, si, ti]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/
    (8*vT^2) + (mt^2*Nc*Cuu[si, ti, t, t]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/
    (8*vT^2) + (mt^2*Nc*Cuu[t, t, si, ti]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/
    (8*vT^2) - ((mW - mZ)*(mW + mZ)*(108*mt^4*mZ^2 + 
      mH^2*(32*mW^4 - (27*mt^2 + 20*mW^2)*mZ^2))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(162*mH^2*mZ^4*vT^4) - 
   ((9*mt^2 - 2*mW^2)*(mW - mZ)*(mW + mZ)*Nc*CHq1[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(27*mZ^2*vT^2) + 
   ((9*mt^2 - 2*mW^2)*(mW - mZ)*(mW + mZ)*Nc*CHq3[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(27*mZ^2*vT^2) + 
   ((9*mt^2 + 2*mW^2)*(mW - mZ)*(mW + mZ)*Nc*CHu[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(27*mZ^2*vT^2) + 
   (g1bar*mt*(-16*mW^4 + 13*mW^2*mZ^2)*Nc*CuB[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(36*Sqrt[2]*mZ^4*vT) + 
   (g1bar*mt*(-16*mW^4 + 13*mW^2*mZ^2)*Nc*CuBDag[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(36*Sqrt[2]*mZ^4*vT) + 
   (mt*(16*mW^5 - 21*mW^3*mZ^2 + 5*mW*mZ^4)*Nc*CuW[t, t]*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(18*Sqrt[2]*mZ^4*vT^2) + 
   (mt*(16*mW^5 - 21*mW^3*mZ^2 + 5*mW*mZ^4)*Nc*CuWDag[t, t]*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mt^2])/(18*Sqrt[2]*mZ^4*vT^2) + 
   Cuu[si, t, t, ti]*(-1/8*(mt^2*kd[pi, ri])/vT^2 + 
     (mt^2*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(8*vT^2)) + 
   Cuu[t, ti, si, t]*(-1/8*(mt^2*kd[pi, ri])/vT^2 + 
     (mt^2*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(8*vT^2)) + 
   CHu[si, ti]*(((mW - mZ)*(mW + mZ)*kd[pi, ri])/(2*vT^2) - 
     (mt^2*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(8*vT^2)) + 
   CuH[t, t]*((mt^3*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*kd[si, ti])/
      (3*Sqrt[2]*mH^2*mZ^2*vT) + (mt^3*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(3*Sqrt[2]*mH^2*mZ^2*vT)) + 
   CuHDag[t, t]*((mt^3*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*kd[si, ti])/
      (3*Sqrt[2]*mH^2*mZ^2*vT) + (mt^3*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(3*Sqrt[2]*mH^2*mZ^2*vT)) + 
   (mW^2*(mW - mZ)*(mW + mZ)*(3*mW^2*mZ^2 + mH^2*(7*mW^2 - 2*mZ^2))*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^4*vT^4) + 
   CW*((mW^3*(mW - mZ)*(mW + mZ)*kd[pi, ri]*kd[si, ti])/(mZ^2*vT^3) + 
     (mW^3*(12*mW^4 - 13*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mZ^4*vT^3)) + 
   (mZ^2*(-mW + mZ)*(mW + mZ)*(-3*mH^2 + 2*mZ^2)*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mZ^2])/(4*mH^2*(mH - mZ)*(mH + mZ)*vT^4) + 
   CHBox*(((mW - mZ)*(mW + mZ)*(11*mH^4 - 5*mH^2*mZ^2 + 
        4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
      (12*mH^2*mZ^2*vT^2) + (mH^2*(mW - mZ)*(mW + mZ)*(5*mH^2 - 8*mZ^2)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(6*(mH - mZ)*mZ^2*(mH + mZ)*
       vT^2) + (4*mt^4*(-mW + mZ)*(mW + mZ)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^2*vT^2) + 
     (2*mW^4*(mW - mZ)*(mW + mZ)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (mH^2*mZ^2*vT^2) + (mZ^2*(-mW + mZ)*(mW + mZ)*(-3*mH^2 + 2*mZ^2)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(2*mH^2*(mH - mZ)*(mH + mZ)*
       vT^2)) + 
   CHD*(((mH^4*(-27*mW^2*mZ^2 + 48*mZ^4) + mH^2*(16*mW^6 + 36*mW^4*mZ^2 - 
          63*mW^2*mZ^4 + 48*mZ^6) + 12*mZ^4*(2*mW^4 + mW^2*mZ^2 - 4*mt^4*Nc))*
       kd[pi, ri]*kd[si, ti])/(144*mH^2*mZ^4*vT^2) + 
     (mH^2*(-5*mH^2*mW^2 + 2*(4*mH^2 + mW^2)*mZ^2 - 8*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(24*(mH - mZ)*mZ^2*(mH + mZ)*vT^2) + 
     ((-108*mt^4*mZ^4 + mH^2*(-32*mW^6 + 54*mt^2*mZ^4 + 
          mW^2*(-27*mt^2*mZ^2 + 20*mZ^4)))*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(324*mH^2*mZ^4*vT^2) + 
     (mW^4*(3*mZ^4 + mH^2*(7*mW^2 - 2*mZ^2))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(6*mH^2*mZ^4*vT^2) + 
     (mW^2*(3*mH^2*mZ^2 - 2*mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (8*mH^2*(mH^2 - mZ^2)*vT^2)) + 
   CHW*((mW^2*(mW - mZ)*(mW + mZ)*(2*mH^6 - 3*mH^4*mZ^2 + 
        mH^2*(4*mW^4 + 4*mW^2*mZ^2 + 7*mZ^4 - 8*mt^4*Nc) - 
        4*mZ^2*(mW^4 + mW^2*mZ^2 + mZ^4 - 2*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
      (6*mH^2*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(mW - mZ)*(mW + mZ)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(3*mZ^4*(mH^2 - mZ^2)^2*vT^2) + 
     (4*mt^4*mW^2*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (3*mH^2*mZ^4*vT^2) + (2*(mW^8 - mW^4*mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^4*vT^2) + 
     (mW^2*(mW - mZ)*(mW + mZ)*(6*mH^4 - 13*mH^2*mZ^2 + 6*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(3*mH^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHB*(((mW - mZ)*(mW + mZ)*(-2*mH^6*mW^2 + 3*mH^4*mW^2*mZ^2 - 
        2*mZ^2*(-2*mW^6 + mZ^6 - 2*mW^2*(mZ^4 - 2*mt^4*Nc)) + 
        mH^2*(-4*mW^6 + 2*mZ^6 + mW^2*(-7*mZ^4 + 8*mt^4*Nc)))*kd[pi, ri]*
       kd[si, ti])/(6*mH^2*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) - 
     (mH^2*mW^2*(mW - mZ)*(mW + mZ)*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(3*mZ^4*(mH^2 - mZ^2)^2*vT^2) + 
     (4*mt^4*mW^2*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^4*vT^2) + 
     (2*mW^6*(-mW^2 + mZ^2)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (mH^2*mZ^4*vT^2) - ((mW - mZ)*(mW + mZ)*(6*mH^4*mW^2 - 
        mH^2*(3*mH^2 + 13*mW^2)*mZ^2 + 6*(mH^2 + mW^2)*mZ^4 - 3*mZ^6)*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(3*mH^2*(mH^2 - mZ^2)^2*
       vT^2)) + CHWB*((g1bar*mW*(3*mH^6*(8*mW^2 + 3*mZ^2) + 
        mH^4*(96*mW^4 - 76*mW^2*mZ^2 + 30*mZ^4) + 
        mH^2*(48*mW^6 - 96*mW^4*mZ^2 - 75*mZ^6 + 
          4*mW^2*(31*mZ^4 - 24*mt^4*Nc)) + 24*mZ^2*(-2*mW^6 + mZ^6 - 
          2*mW^2*(mZ^4 - 2*mt^4*Nc)))*kd[pi, ri]*kd[si, ti])/
      (144*mH^2*(mH - mZ)*mZ^4*(mH + mZ)*vT) + 
     (g1bar*mH^2*mW*(12*mW^2*mZ^4 + mH^4*(4*mW^2 + mZ^2) - 
        3*mH^2*(4*mW^2*mZ^2 + mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(24*mZ^4*(mH^2 - mZ^2)^2*vT) + 
     (g1bar*(-8*mW^3*(9*mt^4 + 4*mH^2*mW^2) + 3*mH^2*mW*(3*mt^2 + 8*mW^2)*
         mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (108*mH^2*mZ^4*vT) + (g1bar*(4*mW^7 + 5*mH^2*(2*mW^5 - mW^3*mZ^2))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(4*mH^2*mZ^4*vT) + 
     (g1bar*mW*(24*mW^2*mZ^4 - 12*mZ^6 + 3*mH^4*(8*mW^2 - 3*mZ^2) + 
        mH^2*(-52*mW^2*mZ^2 + 23*mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(24*(mH^3 - mH*mZ^2)^2*vT)) - 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Clq1[uu, vv, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2]*U[vv, ri]*Udag[pi, uu])/(54*mZ^2*vT^2) - 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Clq3[uu, vv, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2]*U[vv, ri]*Udag[pi, uu])/(54*mZ^2*vT^2) + 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Clu[uu, vv, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2]*U[vv, ri]*Udag[pi, uu])/(54*mZ^2*vT^2) + 
   CHl1[uu, vv]*U[vv, ri]*((2*(-mW + mZ)*(mW + mZ)*(mW^4 - 3*mW^2*mZ^2 + 
        3*mZ^4)*kd[si, ti]*Udag[pi, uu])/(9*mZ^4*vT^2) + 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Udag[pi, uu])/(162*mZ^4*vT^2) + 
     (7*mW^4*(-mW^2 + mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*Udag[pi, uu])/
      (3*mZ^4*vT^2)) + CHl3[uu, vv]*U[vv, ri]*
    (((mW - mZ)*(mW + mZ)*(4*mW^4 - 3*mW^2*mZ^2 + 12*mZ^4)*kd[si, ti]*
       Udag[pi, uu])/(18*mZ^4*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2]*Udag[pi, uu])/(162*mZ^4*vT^2) + 
     ((7*mW^6 - 11*mW^4*mZ^2 + 4*mW^2*mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mW^2]*
       Udag[pi, uu])/(3*mZ^4*vT^2)) + Clu[uu, vv, si, ti]*U[vv, ri]*
    (-1/12*((-3 + 4*cEvan)*(mW - mZ)*(mW + mZ)*Udag[pi, uu])/vT^2 + 
     ((mW - mZ)*(mW + mZ)*Log[\[Mu]W^2/mZ^2]*Udag[pi, uu])/(2*vT^2)))/Pi^2


==> anc/matching/4__LLRR/LVLRue.txt <==
Cqe[pi, ri, si, ti] + ((-1 + (4*mW^2)/mZ^2)*CHe[si, ti]*kd[pi, ri])/3 + 
 2*(1 - mW^2/mZ^2)*CHq1[pi, ri]*kd[si, ti] + 2*(-1 + mW^2/mZ^2)*CHq3[pi, ri]*
  kd[si, ti] - (CHD*(-4*mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti])/(3*mZ^4) + 
 (2*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/(3*mZ^4*vT^2) + 
 (CHWB*g1bar*(8*mW^3 - 5*mW*mZ^2)*vT*kd[pi, ri]*kd[si, ti])/(3*mZ^4) + 
 ((mW^2*(-mW^2 + mZ^2)*Cqq3[pi, uu, uu, ri]*kd[si, ti])/(9*mZ^2*vT^2) + 
   (mW^2*(-mW^2 + mZ^2)*Cqq3[uu, ri, pi, uu]*kd[si, ti])/(9*mZ^2*vT^2) + 
   ((mW - mZ)*(mW + mZ)*(2835*mH^4*mt^2*mZ^2*(-4*mW^2 + mZ^2) - 
      1620*mt^2*mZ^2*(4*mW^2 - mZ^2)*(2*mW^4 + mZ^4 - 4*mt^4*Nc) + 
      mH^2*(mt^2*(160*(-287 + 216*cEvan)*mW^6 - 32*(-623 + 1350*cEvan)*mW^4*
           mZ^2 + 4*(3661 + 2160*cEvan)*mW^2*mZ^4 - 405*mZ^6) + 
        1536*mW^4*(mW - mZ)*mZ^2*(mW + mZ)*Nc))*kd[pi, ri]*kd[si, ti])/
    (19440*mH^2*mt^2*mZ^6*vT^4) + ((mW^3 - mW*mZ^2)^2*CHe[uu, uu]*kd[pi, ri]*
     kd[si, ti])/(9*mZ^4*vT^2) - 
   (mH^2*(mH^2 - 2*mZ^2)*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mH^2])/(8*(mH - mZ)*mZ^4*(mH + mZ)*vT^4) + 
   CH*(((4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti])/(4*mZ^4) + 
     ((4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (4*mZ^4)) + ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(4*mW^2 - mZ^2))*Nc*
     Ceu[si, ti, t, t]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + 
   ((16*mW^2*(mW - mZ)*(mW + mZ) + 9*mt^2*(-4*mW^2 + mZ^2))*Nc*
     Cqe[t, t, si, ti]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqq1[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(36*mZ^2*vT^2) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqq1[t, t, pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(36*mZ^2*vT^2) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqq3[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(36*mZ^2*vT^2) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqq3[t, t, pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(36*mZ^2*vT^2) - 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqu1[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(36*mZ^2*vT^2) + 
   ((mW - mZ)*(mW + mZ)*(-108*mt^4*mZ^2*(-4*mW^2 + mZ^2) + 
      mH^2*(256*mW^6 - 4*mW^2*(27*mt^2 + 80*mW^2)*mZ^2 + 
        (27*mt^2 + 100*mW^2)*mZ^4))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(324*mH^2*mZ^6*vT^4) + 
   ((mW - mZ)*(mW + mZ)*(-16*mW^4 + 10*mW^2*mZ^2 + 9*mt^2*(4*mW^2 - mZ^2))*Nc*
     CHq1[t, t]*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(54*mZ^4*vT^2) + 
   ((mW - mZ)*(mW + mZ)*(2*mW^2*(8*mW^2 - 5*mZ^2) + 9*mt^2*(-4*mW^2 + mZ^2))*
     Nc*CHq3[t, t]*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(54*mZ^4*vT^2) - 
   ((-mW^2 + mZ^2)*(-16*mW^4 + 10*mW^2*mZ^2 + 9*mt^2*(-4*mW^2 + mZ^2))*Nc*
     CHu[t, t]*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(54*mZ^4*vT^2) + 
   Cqq1[pi, t, t, ri]*(-1/36*((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*
        kd[si, ti])/(mZ^2*vT^2) + ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(36*mZ^2*vT^2)) + 
   Cqq1[t, ri, pi, t]*(-1/36*((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*
        kd[si, ti])/(mZ^2*vT^2) + ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(36*mZ^2*vT^2)) + 
   Cqq3[pi, t, t, ri]*(-1/36*((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*
        kd[si, ti])/(mZ^2*vT^2) + ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(36*mZ^2*vT^2)) + 
   Cqq3[t, ri, pi, t]*(-1/36*((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*
        kd[si, ti])/(mZ^2*vT^2) + ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(36*mZ^2*vT^2)) + 
   CuW[t, t]*((-4*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT^2) + (mt*mW*(-mW + mZ)*(mW + mZ)*(-16*mW^2 + 5*mZ^2)*
       (-8*mW^2 + 5*mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (36*Sqrt[2]*mZ^6*vT^2)) + CuWDag[t, t]*
    ((-4*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT^2) + (mt*mW*(-mW + mZ)*(mW + mZ)*(-16*mW^2 + 5*mZ^2)*
       (-8*mW^2 + 5*mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (36*Sqrt[2]*mZ^6*vT^2)) + 
   CuH[t, t]*(-1/6*(mt^3*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
        kd[si, ti])/(Sqrt[2]*mH^2*mZ^4*vT) - 
     (mt^3*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(6*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuHDag[t, t]*(-1/6*(mt^3*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*
        kd[si, ti])/(Sqrt[2]*mH^2*mZ^4*vT) - 
     (mt^3*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(6*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuB[t, t]*((2*Sqrt[2]*g1bar*mW^4*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti])/(27*mt*mZ^4*vT) + 
     (g1bar*mt*(128*mW^6 - 184*mW^4*mZ^2 + 65*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(72*Sqrt[2]*mZ^6*vT)) + 
   CuBDag[t, t]*((2*Sqrt[2]*g1bar*mW^4*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti])/(27*mt*mZ^4*vT) + 
     (g1bar*mt*(128*mW^6 - 184*mW^4*mZ^2 + 65*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(72*Sqrt[2]*mZ^6*vT)) - 
   (mW^4*(mW - mZ)*(mW + mZ)*(36*mW^2*mZ^2 - 9*mZ^4 + 
      7*mH^2*(24*mW^2 - 17*mZ^2))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
    (18*mH^2*mZ^6*vT^4) + 
   CW*(-1/2*((8*mW^7 - 13*mW^5*mZ^2 + 5*mW^3*mZ^4)*kd[pi, ri]*kd[si, ti])/
       (mZ^4*vT^3) + (mW^3*(-mW + mZ)*(mW + mZ)*(-12*mW^2 + mZ^2)*
       (-8*mW^2 + 5*mZ^2)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (2*mZ^6*vT^3)) + ((-mW^2 + mZ^2)*(162*mZ^8*(-4*mW^2 + mZ^2) + 
      8*mH^4*(268*mW^6 - 350*mW^4*mZ^2 + 91*mW^2*mZ^4) + 
      mH^2*(-2144*mW^6*mZ^2 + 2800*mW^4*mZ^4 + 244*mW^2*mZ^6 - 243*mZ^8))*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(648*mH^2*(mH - mZ)*mZ^6*
     (mH + mZ)*vT^4) + Cqe[pi, ri, si, ti]*
    (((-3 + 4*cEvan)*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4))/(24*mZ^2*vT^2) - 
     ((4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Log[\[Mu]W^2/mZ^2])/(4*mZ^2*vT^2)) + 
   CHe[si, ti]*(((-mW^2 + mZ^2)*(-4*(-43 + 24*cEvan)*mW^4 + 
        2*(-11 + 12*cEvan)*mW^2*mZ^2 + 9*mZ^4)*kd[pi, ri])/(108*mZ^4*vT^2) + 
     ((128*mW^6 - 4*mW^2*(27*mt^2 + 52*mW^2)*mZ^2 + (27*mt^2 + 80*mW^2)*mZ^4)*
       Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(648*mZ^4*vT^2) + 
     (7*mW^4*(-mW^2 + mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2])/(3*mZ^4*vT^2) - 
     ((16*mW^6 - 23*mW^4*mZ^2 + 7*mW^2*mZ^4)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2])/
      (9*mZ^4*vT^2)) + CHq3[pi, ri]*
    (((mW - mZ)*(mW + mZ)*(8*(-121 + 54*cEvan)*mW^4 + (887 - 432*cEvan)*mW^2*
         mZ^2 - 162*mZ^4)*kd[si, ti])/(324*mZ^4*vT^2) + 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(108*mZ^4*vT^2) - 
     (7*(9*mW^6 - 13*mW^4*mZ^2 + 4*mW^2*mZ^4)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (18*mZ^4*vT^2) - (2*(31*mW^6 - 59*mW^4*mZ^2 + 28*mW^2*mZ^4)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(27*mZ^4*vT^2)) + 
   CHq1[pi, ri]*(-1/162*((-mW^2 + mZ^2)*((484 - 216*cEvan)*mW^4 + 
         (-553 + 216*cEvan)*mW^2*mZ^2 + 81*mZ^4)*kd[si, ti])/(mZ^4*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(108*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (2*mZ^4*vT^2) + (2*(31*mW^6 - 59*mW^4*mZ^2 + 28*mW^2*mZ^4)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(27*mZ^4*vT^2)) + 
   CHBox*(-1/24*((4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*(11*mH^4 - 5*mH^2*mZ^2 + 
         4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
       (mH^2*mZ^4*vT^2) - (mH^2*(5*mH^2 - 8*mZ^2)*(4*mW^4 - 5*mW^2*mZ^2 + 
        mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (12*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     (2*mt^4*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^4*vT^2) - 
     (mW^4*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^4*vT^2) - 
     ((3*mH^2 - 2*mZ^2)*(4*mW^4 - 5*mW^2*mZ^2 + mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(4*mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHW*((mW^2*(mW - mZ)*(mW + mZ)*(2*mH^6*(-8*mW^2 + 5*mZ^2) + 
        3*mH^4*(8*mW^2*mZ^2 - 5*mZ^4) + mH^2*(-32*mW^6 + 4*mW^4*mZ^2 - 
          44*mW^2*mZ^4 + 27*mZ^6 + 8*mt^4*(8*mW^2 - 5*mZ^2)*Nc) + 
        4*mZ^2*(8*mW^6 - mW^4*mZ^2 + 5*mW^2*mZ^4 - 3*mZ^6 + 
          2*mt^4*(-8*mW^2 + 5*mZ^2)*Nc))*kd[pi, ri]*kd[si, ti])/
      (12*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) - 
     (mH^2*mW^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*(8*mW^4 - 13*mW^2*mZ^2 + 
        5*mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (6*mZ^6*(mH^2 - mZ^2)^2*vT^2) + 
     (2*mt^4*(8*mW^6 - 13*mW^4*mZ^2 + 5*mW^2*mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^6*vT^2) - 
     (mW^4*(8*mW^6 - 9*mW^4*mZ^2 + mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^6*vT^2) - 
     (mW^2*(mW - mZ)*(mW + mZ)*(36*mH^4*mW^2 - 2*mH^2*(9*mH^2 + 40*mW^2)*
         mZ^2 + (41*mH^2 + 36*mW^2)*mZ^4 - 18*mZ^6)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(6*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHB*(((-mW^2 + mZ^2)*(2*mH^6*mW^2*(-8*mW^2 + 5*mZ^2) + 
        3*mH^4*(8*mW^4*mZ^2 - 5*mW^2*mZ^4) + mH^2*(-32*mW^8 + 20*mW^6*mZ^2 - 
          2*mZ^8 + mW^4*(-48*mZ^4 + 64*mt^4*Nc) + 
          5*mW^2*(7*mZ^6 - 8*mt^4*mZ^2*Nc)) + 
        2*mZ^2*(16*mW^8 - 10*mW^6*mZ^2 + mZ^8 + 4*mW^4*(3*mZ^4 - 8*mt^4*Nc) - 
          10*mW^2*(mZ^6 - 2*mt^4*mZ^2*Nc)))*kd[pi, ri]*kd[si, ti])/
      (12*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*(8*mW^4 - 13*mW^2*mZ^2 + 
        5*mZ^4)*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (6*mZ^6*(mH^2 - mZ^2)^2*vT^2) - 
     (2*mt^4*(8*mW^6 - 13*mW^4*mZ^2 + 5*mW^2*mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^6*vT^2) + 
     (mW^6*(8*mW^4 - 13*mW^2*mZ^2 + 5*mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^6*vT^2) + 
     ((mW - mZ)*(mW + mZ)*(36*mH^4*mW^4 - 10*mH^2*mW^2*(3*mH^2 + 8*mW^2)*
         mZ^2 + (3*mH^4 + 65*mH^2*mW^2 + 36*mW^4)*mZ^4 - 
        6*(mH^2 + 5*mW^2)*mZ^6 + 3*mZ^8)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(6*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHD*(((405*mH^4*mt^2*mZ^2*(8*mW^4 - 45*mW^2*mZ^2 + 16*mZ^4) + 
        mH^2*(mt^2*(320*(-287 + 216*cEvan)*mW^8 - 192*(-226 + 405*cEvan)*mW^6*
             mZ^2 + 47268*mW^4*mZ^4 + 5*(-2761 + 1728*cEvan)*mW^2*mZ^6 + 
            3240*mZ^8) + 3072*mW^6*(mW - mZ)*mZ^2*(mW + mZ)*Nc) - 
        1620*mt^2*mZ^2*(8*mW^8 - 5*mW^2*mZ^6 + 4*mt^4*mZ^4*Nc + 
          2*mW^4*(3*mZ^4 - 8*mt^4*Nc)))*kd[pi, ri]*kd[si, ti])/
      (38880*mH^2*mt^2*mZ^6*vT^2) + 
     (mH^2*(2*mZ^2*(8*mW^4 + 5*mW^2*mZ^2 - 4*mZ^4) + 
        mH^2*(8*mW^4 - 25*mW^2*mZ^2 + 8*mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(48*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     ((-108*mt^4*mZ^2*(-4*mW^4 + mZ^4) + mH^2*(512*mW^8 - 576*mW^6*mZ^2 + 
          54*mt^2*mZ^6 + 5*mW^2*mZ^4*(-27*mt^2 + 20*mZ^2)))*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(648*mH^2*mZ^6*vT^2) - 
     (mW^4*(36*mW^4*mZ^2 - 9*mZ^6 + 7*mH^2*(48*mW^4 - 43*mW^2*mZ^2 + 2*mZ^4))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(36*mH^2*mZ^6*vT^2) - 
     (mW^2*(162*mZ^8*(-8*mW^2 + 5*mZ^2) + 8*mH^4*(536*mW^6 - 618*mW^4*mZ^2 + 
          91*mZ^6) + mH^2*(-4288*mW^6*mZ^2 + 4944*mW^4*mZ^4 + 
          1944*mW^2*mZ^6 - 1943*mZ^8))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(1296*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2)) + 
   CHWB*((g1bar*mW*(-405*mH^6*mt^2*(8*mW^2 - 5*mZ^2)*(8*mW^2 + 3*mZ^2) + 
        2*mH^4*(mt^2*(640*(-184 + 108*cEvan)*mW^6 - 8*(-17659 + 12420*cEvan)*
             mW^4*mZ^2 + 2*(-16211 + 15120*cEvan)*mW^2*mZ^4 + 2025*mZ^6) + 
          3072*mW^4*(mW - mZ)*mZ^2*(mW + mZ)*Nc) + 
        mH^2*(mt^2*(-51840*mW^8 - 80*(-3349 + 1728*cEvan)*mW^6*mZ^2 + 
            16*(-20089 + 12420*cEvan)*mW^4*mZ^4 - 4*(-29981 + 15120*cEvan)*
             mW^2*mZ^6 - 21465*mZ^8) + 96*mW^2*(135*mt^6*(8*mW^2 - 5*mZ^2) + 
            64*mW^2*mZ^4*(-mW^2 + mZ^2))*Nc) + 3240*mt^2*mZ^2*
         (16*mW^8 - 10*mW^6*mZ^2 + mZ^8 + 4*mW^4*(3*mZ^4 - 8*mt^4*Nc) - 
          10*mW^2*(mZ^6 - 2*mt^4*mZ^2*Nc)))*kd[pi, ri]*kd[si, ti])/
      (38880*mH^2*mt^2*(mH - mZ)*mZ^6*(mH + mZ)*vT) - 
     (g1bar*mH^2*mW*(8*mW^2 - 5*mZ^2)*(12*mW^2*mZ^4 + mH^4*(4*mW^2 + mZ^2) - 
        3*mH^2*(4*mW^2*mZ^2 + mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(48*mZ^6*(mH^2 - mZ^2)^2*vT) + 
     (g1bar*mW*(8*mW^2 - 5*mZ^2)*(8*mW^2*(27*mt^4 + 16*mH^2*mW^2) - 
        mH^2*(27*mt^2 + 104*mW^2)*mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(648*mH^2*mZ^6*vT) - 
     (g1bar*(36*(8*mW^9 - 5*mW^7*mZ^2) + mH^2*(1056*mW^7 - 1074*mW^5*mZ^2 + 
          169*mW^3*mZ^4))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (72*mH^2*mZ^6*vT) + 
     (g1bar*mW*(-324*mZ^8*(12*mW^4 - 10*mW^2*mZ^2 + mZ^4) - 
        16*mH^6*(536*mW^6 - 793*mW^4*mZ^2 + 266*mW^2*mZ^4) + 
        mH^2*mZ^4*(-8576*mW^6 + 21328*mW^4*mZ^2 - 11060*mW^2*mZ^4 + 
          513*mZ^6) + mH^4*(17152*mW^6*mZ^2 - 29264*mW^4*mZ^4 + 
          11104*mW^2*mZ^6 + 81*mZ^8))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(1296*mZ^6*(mH^3 - mH*mZ^2)^2*vT)))/Pi^2


==> anc/matching/4__LRLR/LS1RRdd.txt <==
0


==> anc/matching/4__LRLR/LS1RRud.txt <==
Cquqd1[pi, ri, ww, ti]*Vdag[si, ww] + 
 (Cquqd1[pi, ri, t, ti]*((-3*mt^2*(mt^2 + mW^2)*Vdag[si, t])/
      (64*(mt - mW)*(mt + mW)*vT^2) - (mt^2*(mt^4 - 6*mt^2*mW^2 + 8*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(32*(mt^2 - mW^2)^2*vT^2) + 
     (mt^2*mW^2*(-4*mt^2 + 7*mW^2)*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (32*(mt^2 - mW^2)^2*vT^2)) + Cquqd1[t, ri, pi, ti]*
    (-((mt^2*mW^2*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/((4*mt^2*Nc - 4*mW^2*Nc)*
        vT^2)) + (mt^2*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      ((4*mt^2*Nc - 4*mW^2*Nc)*vT^2)) + Cquqd8[t, ri, pi, ti]*
    (-1/8*(mt^2*mW^2*(-1 + Nc^2)*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
       ((mt - mW)*(mt + mW)*Nc^2*vT^2) + 
     (mt^2*mW^2*(-1 + Nc^2)*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (8*(mt - mW)*(mt + mW)*Nc^2*vT^2)) + Cquqd1[pi, ri, ww, ti]*
    (((98*mW^4 - 43*mW^2*mZ^2 + 26*mZ^4)*Vdag[si, ww])/(144*mZ^2*vT^2) + 
     (mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(8*vT^2) + 
     ((92*mW^4 - 94*mW^2*mZ^2 + 11*mZ^4)*Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/
      (144*mZ^2*vT^2)) + Cquqd1[ww, ri, pi, ti]*
    (-1/48*((-4*mW^4 + 26*mW^2*mZ^2 + 5*mZ^4)*Vdag[si, ww])/(mZ^2*Nc*vT^2) - 
     (mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(4*Nc*vT^2) - 
     ((-4*mW^4 + 8*mW^2*mZ^2 + 5*mZ^4)*Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/
      (72*mZ^2*Nc*vT^2)) + Cquqd8[ww, ri, pi, ti]*
    (-1/96*((-4*mW^4 + 26*mW^2*mZ^2 + 5*mZ^4)*(-1 + Nc^2)*Vdag[si, ww])/
       (mZ^2*Nc^2*vT^2) - (mW^2*(-1 + Nc^2)*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/
      (8*Nc^2*vT^2) - ((-4*mW^4 + 8*mW^2*mZ^2 + 5*mZ^4)*(-1 + Nc^2)*
       Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/(144*mZ^2*Nc^2*vT^2)))/Pi^2


==> anc/matching/4__LRLR/LS1RRuddu.txt <==
-(Cquqd1[ww, ti, pi, ri]*Vdag[si, ww]) + 
 (Cquqd1[t, ti, pi, ri]*((3*mt^2*(mt^2 + mW^2)*Vdag[si, t])/
      (64*(mt - mW)*(mt + mW)*vT^2) + ((mt^6 - 6*mt^4*mW^2 + 8*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(32*(mt^2 - mW^2)^2*vT^2) + 
     (mt^2*mW^2*(4*mt^2 - 7*mW^2)*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (32*(mt^2 - mW^2)^2*vT^2)) + Cquqd1[pi, ti, t, ri]*
    ((mt^2*mW^2*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/((4*mt^2*Nc - 4*mW^2*Nc)*
       vT^2) - (mt^2*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      ((4*mt^2*Nc - 4*mW^2*Nc)*vT^2)) + Cquqd8[pi, ti, t, ri]*
    ((mt^2*mW^2*(-1 + Nc^2)*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
      (8*(mt - mW)*(mt + mW)*Nc^2*vT^2) - 
     (mt^2*mW^2*(-1 + Nc^2)*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (8*(mt - mW)*(mt + mW)*Nc^2*vT^2)) + Cquqd1[ww, ti, pi, ri]*
    (-1/144*((8*mW^4 + 47*mW^2*mZ^2 + 26*mZ^4)*Vdag[si, ww])/(mZ^2*vT^2) - 
     (mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(8*vT^2) - 
     ((-52*mW^4 + 50*mW^2*mZ^2 + 11*mZ^4)*Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/
      (144*mZ^2*vT^2)) + Cquqd1[pi, ti, ww, ri]*
    (((32*mW^4 - 10*mW^2*mZ^2 + 5*mZ^4)*Vdag[si, ww])/(48*mZ^2*Nc*vT^2) + 
     (mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(4*Nc*vT^2) + 
     ((32*mW^4 - 28*mW^2*mZ^2 + 5*mZ^4)*Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/
      (72*mZ^2*Nc*vT^2)) + Cquqd8[pi, ti, ww, ri]*
    (((32*mW^4 - 10*mW^2*mZ^2 + 5*mZ^4)*(-1 + Nc^2)*Vdag[si, ww])/
      (96*mZ^2*Nc^2*vT^2) + (mW^2*(-1 + Nc^2)*Log[\[Mu]W^2/mW^2]*
       Vdag[si, ww])/(8*Nc^2*vT^2) + ((32*mW^4 - 28*mW^2*mZ^2 + 5*mZ^4)*
       (-1 + Nc^2)*Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/(144*mZ^2*Nc^2*vT^2)))/
  Pi^2


==> anc/matching/4__LRLR/LS1RRuu.txt <==
0


==> anc/matching/4__LRLR/LS8RRdd.txt <==
0


==> anc/matching/4__LRLR/LS8RRud.txt <==
Cquqd8[pi, ri, ww, ti]*Vdag[si, ww] + 
 (Cquqd1[t, ri, pi, ti]*(-1/2*(mt^2*mW^2*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
       ((mt^2 - mW^2)*vT^2) + (mt^2*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      ((2*mt^2 - 2*mW^2)*vT^2)) + Cquqd8[pi, ri, t, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Vdag[si, t])/(64*(mt - mW)*(mt + mW)*vT^2) - 
     (mt^2*(mt^4 - 6*mt^2*mW^2 + 8*mW^4)*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
      (32*(mt^2 - mW^2)^2*vT^2) + (mt^2*mW^2*(-4*mt^2 + 7*mW^2)*
       Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(32*(mt^2 - mW^2)^2*vT^2)) + 
   Cquqd8[t, ri, pi, ti]*((mt^2*mW^2*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
      ((4*mt^2*Nc - 4*mW^2*Nc)*vT^2) - (mt^2*mW^2*Log[\[Mu]W^2/mW^2]*
       Vdag[si, t])/((4*mt^2*Nc - 4*mW^2*Nc)*vT^2)) + 
   Cquqd1[ww, ri, pi, ti]*
    (-1/24*((-4*mW^4 + 26*mW^2*mZ^2 + 5*mZ^4)*Vdag[si, ww])/(mZ^2*vT^2) - 
     (mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(2*vT^2) + 
     ((-8*mW^2 + (4*mW^4)/mZ^2 - 5*mZ^2)*Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/
      (36*vT^2)) + Cquqd8[pi, ri, ww, ti]*
    (((98*mW^4 - 43*mW^2*mZ^2 + 26*mZ^4)*Vdag[si, ww])/(144*mZ^2*vT^2) + 
     (mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(8*vT^2) + 
     ((92*mW^4 - 94*mW^2*mZ^2 + 11*mZ^4)*Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/
      (144*mZ^2*vT^2)) + Cquqd8[ww, ri, pi, ti]*
    (((-4*mW^4 + 26*mW^2*mZ^2 + 5*mZ^4)*Vdag[si, ww])/(48*mZ^2*Nc*vT^2) + 
     (mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(4*Nc*vT^2) + 
     ((-4*mW^4 + 8*mW^2*mZ^2 + 5*mZ^4)*Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/
      (72*mZ^2*Nc*vT^2)))/Pi^2


==> anc/matching/4__LRLR/LS8RRuddu.txt <==
-(Cquqd8[ww, ti, pi, ri]*Vdag[si, ww]) + 
 (Cquqd8[t, ti, pi, ri]*((3*mt^2*(mt^2 + mW^2)*Vdag[si, t])/
      (64*(mt - mW)*(mt + mW)*vT^2) + ((mt^6 - 6*mt^4*mW^2 + 8*mt^2*mW^4)*
       Log[\[Mu]W^2/mt^2]*Vdag[si, t])/(32*(mt^2 - mW^2)^2*vT^2) + 
     (mt^2*mW^2*(4*mt^2 - 7*mW^2)*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/
      (32*(mt^2 - mW^2)^2*vT^2)) + Cquqd1[pi, ti, t, ri]*
    ((mt^2*mW^2*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/((2*mt^2 - 2*mW^2)*vT^2) - 
     (mt^2*mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, t])/(2*(mt^2 - mW^2)*vT^2)) + 
   Cquqd8[pi, ti, t, ri]*(-((mt^2*mW^2*Log[\[Mu]W^2/mt^2]*Vdag[si, t])/
       ((4*mt^2*Nc - 4*mW^2*Nc)*vT^2)) + (mt^2*mW^2*Log[\[Mu]W^2/mW^2]*
       Vdag[si, t])/((4*mt^2*Nc - 4*mW^2*Nc)*vT^2)) + 
   Cquqd1[pi, ti, ww, ri]*(((-10*mW^2 + (32*mW^4)/mZ^2 + 5*mZ^2)*
       Vdag[si, ww])/(24*vT^2) + (mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/
      (2*vT^2) + (((-7*mW^2)/9 + (8*mW^4)/(9*mZ^2) + (5*mZ^2)/36)*
       Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/vT^2) + Cquqd8[ww, ti, pi, ri]*
    (-1/144*((8*mW^4 + 47*mW^2*mZ^2 + 26*mZ^4)*Vdag[si, ww])/(mZ^2*vT^2) - 
     (mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(8*vT^2) - 
     ((-52*mW^4 + 50*mW^2*mZ^2 + 11*mZ^4)*Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/
      (144*mZ^2*vT^2)) + Cquqd8[pi, ti, ww, ri]*
    (-1/48*((32*mW^4 - 10*mW^2*mZ^2 + 5*mZ^4)*Vdag[si, ww])/(mZ^2*Nc*vT^2) - 
     (mW^2*Log[\[Mu]W^2/mW^2]*Vdag[si, ww])/(4*Nc*vT^2) - 
     ((32*mW^4 - 28*mW^2*mZ^2 + 5*mZ^4)*Log[\[Mu]W^2/mZ^2]*Vdag[si, ww])/
      (72*mZ^2*Nc*vT^2)))/Pi^2


==> anc/matching/4__LRLR/LS8RRuu.txt <==
0


==> anc/matching/4__LRLR/LSRRed.txt <==
0


==> anc/matching/4__LRLR/LSRRee.txt <==
0


==> anc/matching/4__LRLR/LSRReu.txt <==
-Clequ1[pi, ri, si, ti] + 
 (Clequ3[pi, ri, si, ti]*
    (-1/24*((-11 + 12*dEvan)*(32*mW^4 - 38*mW^2*mZ^2 + 15*mZ^4))/
       (mZ^2*vT^2) + (3*mW^2*Log[\[Mu]W^2/mW^2])/(2*vT^2) + 
     ((-11*mW^2 + (8*mW^4)/mZ^2 + (15*mZ^2)/4)*Log[\[Mu]W^2/mZ^2])/vT^2) + 
   Clequ1[pi, ri, si, ti]*((316*mW^2 - (260*mW^4)/mZ^2 - 137*mZ^2)/
      (288*vT^2) - ((26*mW^4 - 37*mW^2*mZ^2 + 11*mZ^4)*Log[\[Mu]W^2/mZ^2])/
      (24*mZ^2*vT^2)))/Pi^2


==> anc/matching/4__LRLR/LSRRnuedu.txt <==
Clequ1[uu, ri, ww, ti]*Udag[pi, uu]*Vdag[si, ww] + 
 (Clequ1[uu, ri, t, ti]*((-3*mt^2*(mt^2 + mW^2)*Udag[pi, uu]*Vdag[si, t])/
      (64*(mt - mW)*(mt + mW)*vT^2) - (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*
       Log[\[Mu]W^2/mt^2]*Udag[pi, uu]*Vdag[si, t])/(32*(mt^2 - mW^2)^2*
       vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2]*Udag[pi, uu]*Vdag[si, t])/
      (32*(mt^2 - mW^2)^2*vT^2)) + Clequ3[uu, ri, t, ti]*
    ((-3*mt^2*mW^2*Log[\[Mu]W^2/mt^2]*Udag[pi, uu]*Vdag[si, t])/
      (2*(mt^2 - mW^2)*vT^2) + (3*mt^2*mW^2*Log[\[Mu]W^2/mW^2]*Udag[pi, uu]*
       Vdag[si, t])/(2*(mt^2 - mW^2)*vT^2)) + Clequ3[uu, ri, ww, ti]*
    (((-11 + 12*dEvan)*(4*mW^4 - 10*mW^2*mZ^2 + 15*mZ^4)*Udag[pi, uu]*
       Vdag[si, ww])/(24*mZ^2*vT^2) - (3*mW^2*Log[\[Mu]W^2/mW^2]*Udag[pi, uu]*
       Vdag[si, ww])/(2*vT^2) + ((4*mW^2 - mW^4/mZ^2 - (15*mZ^2)/4)*
       Log[\[Mu]W^2/mZ^2]*Udag[pi, uu]*Vdag[si, ww])/vT^2) + 
   Clequ1[uu, ri, ww, ti]*(((-124*mW^2 + (68*mW^4)/mZ^2 + 137*mZ^2)*
       Udag[pi, uu]*Vdag[si, ww])/(288*vT^2) + 
     ((-mW + mZ)*(mW + mZ)*(4*mW^2 + 11*mZ^2)*Log[\[Mu]W^2/mZ^2]*Udag[pi, uu]*
       Vdag[si, ww])/(24*mZ^2*vT^2)))/Pi^2


==> anc/matching/4__LRLR/LTRRed.txt <==
0


==> anc/matching/4__LRLR/LTRReu.txt <==
-Clequ3[pi, ri, si, ti] + 
 (Clequ1[pi, ri, si, ti]*((-38*mW^2 + (32*mW^4)/mZ^2 + 15*mZ^2)/(128*vT^2) + 
     (mW^2*Log[\[Mu]W^2/mW^2])/(32*vT^2) + 
     (((-11*mW^2)/48 + mW^4/(6*mZ^2) + (5*mZ^2)/64)*Log[\[Mu]W^2/mZ^2])/
      vT^2) + Clequ3[pi, ri, si, ti]*
    ((4*(-157 + 96*eEvan)*mW^4 + 4*(167 - 114*eEvan)*mW^2*mZ^2 + 
       (-337 + 180*eEvan)*mZ^4)/(288*mZ^2*vT^2) - (mW^2*Log[\[Mu]W^2/mW^2])/
      (4*vT^2) + ((26*mW^4 - 37*mW^2*mZ^2 + 2*mZ^4)*Log[\[Mu]W^2/mZ^2])/
      (72*mZ^2*vT^2)))/Pi^2


==> anc/matching/4__LRLR/LTRRnuedu.txt <==
Clequ3[uu, ri, ww, ti]*Udag[pi, uu]*Vdag[si, ww] + 
 (Clequ1[uu, ri, t, ti]*(-1/32*(mt^2*mW^2*Log[\[Mu]W^2/mt^2]*Udag[pi, uu]*
        Vdag[si, t])/((mt^2 - mW^2)*vT^2) + 
     (mt^2*mW^2*Log[\[Mu]W^2/mW^2]*Udag[pi, uu]*Vdag[si, t])/
      (32*(mt^2 - mW^2)*vT^2)) + Clequ3[uu, ri, t, ti]*
    ((-3*mt^2*(mt^2 + mW^2)*Udag[pi, uu]*Vdag[si, t])/
      (64*(mt - mW)*(mt + mW)*vT^2) - (mt^2*(mt^4 - 10*mt^2*mW^2 + 12*mW^4)*
       Log[\[Mu]W^2/mt^2]*Udag[pi, uu]*Vdag[si, t])/(32*(mt^2 - mW^2)^2*
       vT^2) + (mt^2*mW^2*(-8*mt^2 + 11*mW^2)*Log[\[Mu]W^2/mW^2]*Udag[pi, uu]*
       Vdag[si, t])/(32*(mt^2 - mW^2)^2*vT^2)) + 
   Clequ1[uu, ri, ww, ti]*
    (-1/128*((4*mW^4 - 10*mW^2*mZ^2 + 15*mZ^4)*Udag[pi, uu]*Vdag[si, ww])/
       (mZ^2*vT^2) - (mW^2*Log[\[Mu]W^2/mW^2]*Udag[pi, uu]*Vdag[si, ww])/
      (32*vT^2) + ((16*mW^2 - (4*mW^4)/mZ^2 - 15*mZ^2)*Log[\[Mu]W^2/mZ^2]*
       Udag[pi, uu]*Vdag[si, ww])/(192*vT^2)) + Clequ3[uu, ri, ww, ti]*
    ((((244 - 48*eEvan)*mW^4 + 4*(-71 + 30*eEvan)*mW^2*mZ^2 + 
        (337 - 180*eEvan)*mZ^4)*Udag[pi, uu]*Vdag[si, ww])/(288*mZ^2*vT^2) + 
     (mW^2*Log[\[Mu]W^2/mW^2]*Udag[pi, uu]*Vdag[si, ww])/(4*vT^2) + 
     ((-29*mW^2 + (40*mW^4)/mZ^2 - 2*mZ^2)*Log[\[Mu]W^2/mZ^2]*Udag[pi, uu]*
       Vdag[si, ww])/(72*vT^2)))/Pi^2


==> anc/matching/4__LRRL/LSRLed.txt <==
Cledq[pi, ri, si, vv]*V[vv, ti] + 
 (Cledq[pi, ri, si, t]*((-3*mt^2*(mt^2 + mW^2))/(64*(mt^2 - mW^2)*vT^2) - 
     (mt^2*(mt^4 - 2*mt^2*mW^2 + 4*mW^4)*Log[\[Mu]W^2/mt^2])/
      (32*(mt^2 - mW^2)^2*vT^2) + (3*mt^2*mW^4*Log[\[Mu]W^2/mW^2])/
      (32*(mt^2 - mW^2)^2*vT^2))*V[t, ti] + Cledq[pi, ri, si, vv]*
    (((76 - 48*aEvan)*mW^4 + 2*(-49 + 15*aEvan)*mW^2*mZ^2 + 
       (49 - 9*aEvan)*mZ^4)/(144*mZ^2*vT^2) + 
     ((-7*mW^2 + (5*mW^4)/mZ^2 + 2*mZ^2)*Log[\[Mu]W^2/mZ^2])/(6*vT^2))*
    V[vv, ti])/Pi^2


==> anc/matching/4__LRRL/LSRLeu.txt <==
0


==> anc/matching/4__LRRL/LSRLnuedu.txt <==
Cledq[uu, ri, si, ti]*Udag[pi, uu] + 
 (Cledq[uu, ri, si, ti]*
   (((4*(10 + 3*aEvan)*mW^4 - 2*(31 + 15*aEvan)*mW^2*mZ^2 + 
       (49 - 9*aEvan)*mZ^4)*Udag[pi, uu])/(144*mZ^2*vT^2) - 
    ((mW^4 + mW^2*mZ^2 - 2*mZ^4)*Log[\[Mu]W^2/mZ^2]*Udag[pi, uu])/
     (6*mZ^2*vT^2)))/Pi^2


==> anc/matching/4__RRRR/LV1RRud.txt <==
Cud1[pi, ri, si, ti] + (4*(mW - mZ)*(mW + mZ)*CHd[si, ti]*kd[pi, ri])/
  (3*mZ^2) + (2*(-mW + mZ)*(mW + mZ)*CHu[pi, ri]*kd[si, ti])/(3*mZ^2) + 
 (4*CHD*(mW^4 - mZ^4)*kd[pi, ri]*kd[si, ti])/(9*mZ^4) + 
 (8*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti])/(9*mZ^4*vT^2) + 
 (8*CHWB*g1bar*mW*(mW - mZ)*(mW + mZ)*vT*kd[pi, ri]*kd[si, ti])/(9*mZ^4) + 
 (((mW - mZ)^2*(mW + mZ)^2*(mt^2*(-2835*mH^4*mZ^2 + 
        mH^2*(40*(251 - 72*bEvan)*mW^4 + 8*(-2767 + 360*bEvan)*mW^2*mZ^2 + 
          4185*mZ^4) - 1620*(2*mW^4*mZ^2 + mZ^6)) + 
      48*(135*mt^6 + 8*mH^2*mW^4)*mZ^2*Nc)*kd[pi, ri]*kd[si, ti])/
    (14580*mH^2*mt^2*mZ^6*vT^4) - (mH^2*(mH^2 - 2*mZ^2)*(mW^2 - mZ^2)^2*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(6*(mH - mZ)*mZ^4*(mH + mZ)*
     vT^4) + CH*(((mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti])/(3*mZ^4) + 
     ((mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(3*mZ^4)) - 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqd1[t, t, si, ti]*kd[pi, ri]*
     Log[\[Mu]W^2/mt^2])/(54*mZ^2*vT^2) + 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cud1[t, t, si, ti]*kd[pi, ri]*
     Log[\[Mu]W^2/mt^2])/(54*mZ^2*vT^2) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqu1[t, t, pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) - 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cuu[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) - 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cuu[t, t, pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) + 
   ((mW - mZ)^2*(mW + mZ)^2*(108*mt^4*mZ^2 + 
      mH^2*(64*mW^4 - (27*mt^2 + 40*mW^2)*mZ^2))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(243*mH^2*mZ^6*vT^4) + 
   (2*(9*mt^2 - 4*mW^2)*(mW^2 - mZ^2)^2*Nc*CHq1[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(81*mZ^4*vT^2) - 
   (2*(9*mt^2 - 4*mW^2)*(mW^2 - mZ^2)^2*Nc*CHq3[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(81*mZ^4*vT^2) - 
   (2*(9*mt^2 + 4*mW^2)*(mW^2 - mZ^2)^2*Nc*CHu[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(81*mZ^4*vT^2) + Cuu[pi, t, t, ri]*
    (((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti])/(108*mZ^2*vT^2) - 
     ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (108*mZ^2*vT^2)) + Cuu[t, ri, pi, t]*
    (((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti])/(108*mZ^2*vT^2) - 
     ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (108*mZ^2*vT^2)) + CuW[t, t]*
    ((-4*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT^2) - (Sqrt[2]*mt*mW*(16*mW^2 - 5*mZ^2)*(mW^2 - mZ^2)^2*
       Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(27*mZ^6*vT^2)) + 
   CuWDag[t, t]*((-4*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT^2) - (Sqrt[2]*mt*mW*(16*mW^2 - 5*mZ^2)*(mW^2 - mZ^2)^2*
       Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(27*mZ^6*vT^2)) + 
   CuH[t, t]*(-1/9*(Sqrt[2]*mt^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
       (mH^2*mZ^4*vT) - (Sqrt[2]*mt^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^4*vT)) + 
   CuHDag[t, t]*(-1/9*(Sqrt[2]*mt^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
       (mH^2*mZ^4*vT) - (Sqrt[2]*mt^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^4*vT)) + 
   CuB[t, t]*((2*Sqrt[2]*g1bar*mW^4*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti])/(81*mt*mZ^4*vT) + 
     (g1bar*mt*(16*mW^6 - 29*mW^4*mZ^2 + 13*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(27*Sqrt[2]*mZ^6*vT)) + 
   CuBDag[t, t]*((2*Sqrt[2]*g1bar*mW^4*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti])/(81*mt*mZ^4*vT) + 
     (g1bar*mt*(16*mW^6 - 29*mW^4*mZ^2 + 13*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(27*Sqrt[2]*mZ^6*vT)) - 
   ((mW^3 - mW*mZ^2)^2*(18*mW^2*mZ^2 + mH^2*(84*mW^2 - 7*mZ^2))*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mW^2])/(27*mH^2*mZ^6*vT^4) + 
   CW*((-4*mW^3*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti])/(3*mZ^4*vT^3) - 
     (4*mW^3*(mW^2 - mZ^2)^2*(12*mW^2 - mZ^2)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(3*mZ^6*vT^3)) + 
   ((mW - mZ)^2*(mW + mZ)^2*(162*mZ^8 + 104*mH^4*mW^2*(mW - mZ)*(mW + mZ) + 
      mH^2*(-104*mW^4*mZ^2 + 104*mW^2*mZ^4 - 243*mZ^6))*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mZ^2])/(486*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^4) + 
   Cud1[pi, ri, si, ti]*(-1/18*((-15 + 4*bEvan)*(mW^2 - mZ^2)^2)/
       (mZ^2*vT^2) + ((mW^2 - mZ^2)^2*Log[\[Mu]W^2/mZ^2])/(3*mZ^2*vT^2)) + 
   CHd[si, ti]*((-2*(-mW^2 + mZ^2)*((169 - 36*bEvan)*mW^4 + 
        2*(-125 + 18*bEvan)*mW^2*mZ^2 + 54*mZ^4)*kd[pi, ri])/
      (243*mZ^4*vT^2) + ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*
       Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(162*mZ^4*vT^2) + 
     (7*mW^4*(-mW^2 + mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2])/(3*mZ^4*vT^2) + 
     (32*(mW^3 - mW*mZ^2)^2*kd[pi, ri]*Log[\[Mu]W^2/mZ^2])/(81*mZ^4*vT^2)) + 
   CHu[pi, ri]*(((-mW^2 + mZ^2)*((190 - 36*bEvan)*mW^4 + 
        (-271 + 36*bEvan)*mW^2*mZ^2 + 54*mZ^4)*kd[si, ti])/(243*mZ^4*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(324*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (6*mZ^4*vT^2) - (10*(mW^3 - mW*mZ^2)^2*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (81*mZ^4*vT^2)) + 
   CHBox*(-1/18*((mW^2 - mZ^2)^2*(11*mH^4 - 5*mH^2*mZ^2 + 
         4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
       (mH^2*mZ^4*vT^2) - (mH^2*(5*mH^2 - 8*mZ^2)*(mW^2 - mZ^2)^2*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(9*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     (8*mt^4*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (9*mH^2*mZ^4*vT^2) - (4*mW^4*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^4*vT^2) - 
     ((3*mH^2 - 2*mZ^2)*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(3*mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHW*((2*(mW^3 - mW*mZ^2)^2*(-2*mH^6 + 3*mH^4*mZ^2 + 
        mZ^2*(4*mW^4 + 2*mW^2*mZ^2 + 3*mZ^4 - 8*mt^4*Nc) - 
        2*mH^2*(2*mW^4 + mW^2*mZ^2 + 3*mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*
       kd[si, ti])/(9*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) - 
     (4*mH^2*mW^2*(mW^2 - mZ^2)^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(9*mZ^6*(-mH^2 + mZ^2)^2*vT^2) + 
     (16*mt^4*(mW^3 - mW*mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (9*mH^2*mZ^6*vT^2) - (4*mW^4*(2*mW^6 - 3*mW^4*mZ^2 + mZ^6)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^6*vT^2) - 
     (2*(mW^3 - mW*mZ^2)^2*(9*mH^4 - 20*mH^2*mZ^2 + 9*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(9*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHB*((2*(mW^2 - mZ^2)^2*(2*mH^6*mW^2 - 3*mH^4*mW^2*mZ^2 + 
        mH^2*(4*mW^6 - mZ^6 + mW^2*(6*mZ^4 - 8*mt^4*Nc)) + 
        mZ^2*(-4*mW^6 + mZ^6 + mW^2*(-3*mZ^4 + 8*mt^4*Nc)))*kd[pi, ri]*
       kd[si, ti])/(9*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) + 
     (4*mH^2*mW^2*(mW^2 - mZ^2)^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(9*mZ^6*(-mH^2 + mZ^2)^2*vT^2) - 
     (16*mt^4*(mW^3 - mW*mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (9*mH^2*mZ^6*vT^2) + (8*mW^6*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^6*vT^2) + 
     (2*(mW - mZ)^2*(mW + mZ)^2*(9*mW^2*mZ^4 - 3*mZ^6 + 
        mH^4*(9*mW^2 - 3*mZ^2) + mH^2*(-20*mW^2*mZ^2 + 6*mZ^4))*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(9*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHD*(((mW - mZ)*(mW + mZ)*(mt^2*(405*mH^4*mZ^2*(mW^2 - 8*mZ^2) - 
          1620*mW^2*mZ^2*(mW^4 + mW^2*mZ^2 + mZ^4) + 
          mH^2*(40*(251 - 72*bEvan)*mW^6 + 4*(-3469 + 360*bEvan)*mW^4*mZ^2 + 
            5*(-1247 + 288*bEvan)*mW^2*mZ^4 + 2160*mZ^6)) + 
        24*mZ^2*(16*mH^2*mW^6 + 135*mt^6*(mW^2 + mZ^2))*Nc)*kd[pi, ri]*
       kd[si, ti])/(14580*mH^2*mt^2*mZ^6*vT^2) + 
     (mH^2*(mW - mZ)*(mW + mZ)*(mH^2*(mW^2 - 4*mZ^2) + 
        2*mZ^2*(mW^2 + 2*mZ^2))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (18*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     ((mW - mZ)*(mW + mZ)*(54*mt^4*mZ^2*(mW^2 + mZ^2) + 
        mH^2*(64*mW^6 - 20*mW^4*mZ^2 - (27*mt^2 + 20*mW^2)*mZ^4))*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(243*mH^2*mZ^6*vT^2) - 
     (mW^4*(mW - mZ)*(mW + mZ)*(mH^2*(84*mW^2 - 7*mZ^2) + 
        9*mZ^2*(mW^2 + mZ^2))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (27*mH^2*mZ^6*vT^2) + (mW^2*(mW - mZ)*(mW + mZ)*
       (162*mZ^8 + 52*mH^4*(mW - mZ)*(mW + mZ)*(2*mW^2 + mZ^2) + 
        mH^2*(-104*mW^4*mZ^2 + 52*mW^2*mZ^4 - 191*mZ^6))*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(486*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*
       vT^2)) + CHWB*((g1bar*mW*(mW - mZ)*(mW + mZ)*
       (-405*mH^6*mt^2*(8*mW^2 + 3*mZ^2) + 
        2*mH^4*(mt^2*(80*(85 - 36*bEvan)*mW^4 + 4*(-3779 + 720*bEvan)*mW^2*
             mZ^2 + 3375*mZ^4) + 384*mW^4*mZ^2*Nc) + 
        mH^2*(mt^2*(-6480*mW^6 + 160*(-85 + 36*bEvan)*mW^4*mZ^2 + 
            4*(6343 - 1440*bEvan)*mW^2*mZ^4 - 2295*mZ^6) + 
          96*mW^2*(135*mt^6 - 8*mW^2*mZ^4)*Nc) - 1620*mt^2*mZ^2*
         (-4*mW^6 + mZ^6 + mW^2*(-3*mZ^4 + 8*mt^4*Nc)))*kd[pi, ri]*
       kd[si, ti])/(14580*mH^2*mt^2*(mH - mZ)*mZ^6*(mH + mZ)*vT) - 
     (g1bar*mH^2*mW*(mW - mZ)*(mW + mZ)*(12*mW^2*mZ^4 + 
        mH^4*(4*mW^2 + mZ^2) - 3*mH^2*(4*mW^2*mZ^2 + mZ^4))*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(18*mZ^6*(mH^2 - mZ^2)^2*vT) + 
     (g1bar*mW*(mW - mZ)*(mW + mZ)*(8*mW^2*(27*mt^4 + 16*mH^2*mW^2) - 
        mH^2*(27*mt^2 + 92*mW^2)*mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(243*mH^2*mZ^6*vT) - 
     (4*g1bar*mW^3*(mW - mZ)*(mW + mZ)*(3*mW^4 + mH^2*(11*mW^2 - 3*mZ^2))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(9*mH^2*mZ^6*vT) + 
     (g1bar*mW*(mW - mZ)*(mW + mZ)*(208*mH^6*mW^2*(mW - mZ)*(mW + mZ) + 
        162*mZ^8*(-3*mW^2 + mZ^2) + mH^4*(-416*mW^4*mZ^2 - 70*mW^2*mZ^4 + 
          81*mZ^6) + mH^2*(208*mW^4*mZ^4 + 872*mW^2*mZ^6 - 297*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(486*mZ^6*(mH^3 - mH*mZ^2)^2*
       vT)))/Pi^2


==> anc/matching/4__RRRR/LV8RRud.txt <==
Cud8[pi, ri, si, ti] + 
 ((g3bar^2*((-27*g3bar^2)/mt^2 - (10*(-305 + 72*bEvan)*(mW^2 - mZ^2)^2)/
       (mZ^4*vT^2))*kd[pi, ri]*kd[si, ti])/3240 + 
   (g3bar^3*vT*CuG[t, t]*kd[pi, ri]*kd[si, ti])/(24*Sqrt[2]*mt) + 
   (g3bar^3*vT*CuGDag[t, t]*kd[pi, ri]*kd[si, ti])/(24*Sqrt[2]*mt) - 
   (g3bar^2*Cqd8[t, t, si, ti]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/48 - 
   (g3bar^2*Cud8[t, t, si, ti]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/48 - 
   (g3bar^2*Cqu8[t, t, pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/48 + 
   Cuu[pi, t, t, ri]*((g3bar^2*kd[si, ti])/24 - 
     (g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mt^2])/24) + 
   Cuu[t, ri, pi, t]*((g3bar^2*kd[si, ti])/24 - 
     (g3bar^2*kd[si, ti]*Log[\[Mu]W^2/mt^2])/24) + 
   (13*g3bar^2*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
    (54*mZ^4*vT^2) + Cud8[pi, ri, si, ti]*
    (-1/18*((-15 + 4*bEvan)*(mW^2 - mZ^2)^2)/(mZ^2*vT^2) + 
     ((mW^2 - mZ^2)^2*Log[\[Mu]W^2/mZ^2])/(3*mZ^2*vT^2)) + 
   CHd[si, ti]*(((-71 + 18*bEvan)*g3bar^2*(-mW + mZ)*(mW + mZ)*kd[pi, ri])/
      (54*mZ^2) + (4*g3bar^2*(mW - mZ)*(mW + mZ)*kd[pi, ri]*
       Log[\[Mu]W^2/mZ^2])/(9*mZ^2)) + 
   CHu[pi, ri]*(((-163 + 36*bEvan)*g3bar^2*(mW - mZ)*(mW + mZ)*kd[si, ti])/
      (216*mZ^2) + (5*g3bar^2*(-mW + mZ)*(mW + mZ)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(36*mZ^2)) + 
   CHD*(((-305 + 72*bEvan)*g3bar^2*(-mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti])/
      (648*mZ^4) + (13*g3bar^2*(mW^4 - mZ^4)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(108*mZ^4)) + 
   CHWB*(-1/324*((-305 + 72*bEvan)*g1bar*g3bar^2*mW*(mW - mZ)*(mW + mZ)*vT*
        kd[pi, ri]*kd[si, ti])/mZ^4 + (13*g1bar*g3bar^2*mW*(mW - mZ)*
       (mW + mZ)*vT*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(54*mZ^4)))/Pi^2


==> anc/matching/4__RRRR/LVRRdd.txt <==
Cdd[pi, ri, si, ti]/2 + Cdd[si, ti, pi, ri]/2 + 
 ((-mW + mZ)*(mW + mZ)*CHd[si, ti]*kd[pi, ri])/(3*mZ^2) + 
 ((-mW + mZ)*(mW + mZ)*CHd[pi, ri]*kd[si, ti])/(3*mZ^2) + 
 (CHD*(-mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti])/(9*mZ^4) - 
 (2*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti])/(9*mZ^4*vT^2) + 
 (2*CHWB*g1bar*mW*(-mW^2 + mZ^2)*vT*kd[pi, ri]*kd[si, ti])/(9*mZ^4) + 
 ((g3bar^3*vT*CuG[t, t]*(Nc*kd[pi, ti]*kd[si, ri] - kd[pi, ri]*kd[si, ti]))/
    (96*Sqrt[2]*mt*Nc) + (g3bar^3*vT*CuGDag[t, t]*(Nc*kd[pi, ti]*kd[si, ri] - 
      kd[pi, ri]*kd[si, ti]))/(96*Sqrt[2]*mt*Nc) + 
   (-9*g3bar^2*mH^2*mZ^2*Nc*vT^2*(-10*(-121 + 36*bEvan)*mt^2*
        (mW^2 - mZ^2)^2 + 27*g3bar^2*mZ^4*vT^2)*kd[pi, ti]*kd[si, ri] + 
     (5670*mH^4*mt^2*mZ^2*(mW^2 - mZ^2)^2*Nc + 3240*mt^2*mZ^2*(mW^2 - mZ^2)^2*
        Nc*(2*mW^4 + mZ^4 - 4*mt^4*Nc) + 
       mH^2*(-768*mW^4*(mW^2*mZ - mZ^3)^2*Nc^2 + 243*g3bar^4*mZ^6*vT^4 - 
         2*mt^2*(mW - mZ)^2*(mW + mZ)^2*((160*(-64 + 9*bEvan)*mW^4 + 
             8*(173 - 180*bEvan)*mW^2*mZ^2 + 945*mZ^4)*Nc + 
           45*(-121 + 36*bEvan)*g3bar^2*mZ^2*vT^2)))*kd[pi, ri]*kd[si, ti])/
    (116640*mH^2*mt^2*mZ^6*Nc*vT^4) + (mH^2*(mH^2 - 2*mZ^2)*(mW^2 - mZ^2)^2*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(24*(mH - mZ)*mZ^4*(mH + mZ)*
     vT^4) + CH*(-1/12*((mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti])/mZ^4 - 
     ((mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(12*mZ^4)) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqd1[t, t, si, ti]*kd[pi, ri]*
     Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + 
   (g3bar^2*Cqd8[t, t, si, ti]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(192*Nc) - 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cud1[t, t, si, ti]*kd[pi, ri]*
     Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + 
   (g3bar^2*Cud8[t, t, si, ti]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(192*Nc) - 
   (g3bar^2*Cqd8[t, t, si, ri]*kd[pi, ti]*Log[\[Mu]W^2/mt^2])/192 - 
   (g3bar^2*Cud8[t, t, si, ri]*kd[pi, ti]*Log[\[Mu]W^2/mt^2])/192 - 
   (g3bar^2*Cqd8[t, t, pi, ti]*kd[si, ri]*Log[\[Mu]W^2/mt^2])/192 - 
   (g3bar^2*Cud8[t, t, pi, ti]*kd[si, ri]*Log[\[Mu]W^2/mt^2])/192 + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqd1[t, t, pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + 
   (g3bar^2*Cqd8[t, t, pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(192*Nc) - 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cud1[t, t, pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(216*mZ^2*vT^2) + 
   (g3bar^2*Cud8[t, t, pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(192*Nc) + 
   ((mW^2 - mZ^2)^2*(-108*mt^4*mZ^2 + 
      mH^2*(-64*mW^4 + (27*mt^2 + 40*mW^2)*mZ^2))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(972*mH^2*mZ^6*vT^4) - 
   ((9*mt^2 - 4*mW^2)*(mW^2 - mZ^2)^2*Nc*CHq1[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(162*mZ^4*vT^2) + 
   ((9*mt^2 - 4*mW^2)*(mW^2 - mZ^2)^2*Nc*CHq3[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(162*mZ^4*vT^2) + 
   ((9*mt^2 + 4*mW^2)*(mW^2 - mZ^2)^2*Nc*CHu[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(162*mZ^4*vT^2) + 
   CuW[t, t]*((Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT^2) + (mt*mW*(16*mW^2 - 5*mZ^2)*(mW^2 - mZ^2)^2*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(54*Sqrt[2]*mZ^6*vT^2)) + 
   CuWDag[t, t]*((Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT^2) + (mt*mW*(16*mW^2 - 5*mZ^2)*(mW^2 - mZ^2)^2*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(54*Sqrt[2]*mZ^6*vT^2)) + 
   CuH[t, t]*((mt^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (18*Sqrt[2]*mH^2*mZ^4*vT) + (mt^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(18*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuHDag[t, t]*((mt^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (18*Sqrt[2]*mH^2*mZ^4*vT) + (mt^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(18*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuB[t, t]*((g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
      (81*Sqrt[2]*mt*mZ^4*vT) - (g1bar*mt*(16*mW^6 - 29*mW^4*mZ^2 + 
        13*mW^2*mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (108*Sqrt[2]*mZ^6*vT)) + CuBDag[t, t]*
    ((g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
      (81*Sqrt[2]*mt*mZ^4*vT) - (g1bar*mt*(16*mW^6 - 29*mW^4*mZ^2 + 
        13*mW^2*mZ^4)*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (108*Sqrt[2]*mZ^6*vT)) + 
   ((mW^3 - mW*mZ^2)^2*(18*mW^2*mZ^2 + mH^2*(84*mW^2 - 7*mZ^2))*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mW^2])/(108*mH^2*mZ^6*vT^4) + 
   CW*((mW^3*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti])/(3*mZ^4*vT^3) + 
     (mW^3*(mW^2 - mZ^2)^2*(12*mW^2 - mZ^2)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(3*mZ^6*vT^3)) - 
   ((mW - mZ)^2*(mW + mZ)^2*(99*g3bar^2*mH^2*(mH - mZ)*mZ^2*(mH + mZ)*Nc*vT^2*
       kd[pi, ti]*kd[si, ri] + ((162*mZ^8 + 88*mH^4*mW^2*(-mW^2 + mZ^2) + 
          mH^2*(88*mW^4*mZ^2 - 88*mW^2*mZ^4 - 243*mZ^6))*Nc - 
        99*g3bar^2*mH^2*(mH - mZ)*mZ^2*(mH + mZ)*vT^2)*kd[pi, ri]*kd[si, ti])*
     Log[\[Mu]W^2/mZ^2])/(1944*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*Nc*vT^4) + 
   Cdd[pi, ri, si, ti]*(((-15 + 4*bEvan)*(mW^2 - mZ^2)^2)/(72*mZ^2*vT^2) - 
     ((mW^2 - mZ^2)^2*Log[\[Mu]W^2/mZ^2])/(12*mZ^2*vT^2)) + 
   Cdd[si, ti, pi, ri]*(((-15 + 4*bEvan)*(mW^2 - mZ^2)^2)/(72*mZ^2*vT^2) - 
     ((mW^2 - mZ^2)^2*Log[\[Mu]W^2/mZ^2])/(12*mZ^2*vT^2)) + 
   CHd[si, ti]*(-1/7776*((-mW^2 + mZ^2)*(8*(229 - 36*bEvan)*mW^4*Nc + 
         8*(-229 + 36*bEvan)*mW^2*mZ^2*Nc + 432*mZ^4*Nc + 
         9*(121 - 36*bEvan)*g3bar^2*mZ^2*vT^2)*kd[pi, ri])/(mZ^4*Nc*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2])/(648*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[pi, ri]*Log[\[Mu]W^2/mW^2])/
      (12*mZ^4*vT^2) + (11*(mW - mZ)*(mW + mZ)*(8*mW^4*Nc - 8*mW^2*mZ^2*Nc + 
        9*g3bar^2*mZ^2*vT^2)*kd[pi, ri]*Log[\[Mu]W^2/mZ^2])/
      (1296*mZ^4*Nc*vT^2)) + CHd[si, ri]*
    (((-121 + 36*bEvan)*g3bar^2*(mW - mZ)*(mW + mZ)*kd[pi, ti])/(864*mZ^2) + 
     (11*g3bar^2*(-mW + mZ)*(mW + mZ)*kd[pi, ti]*Log[\[Mu]W^2/mZ^2])/
      (144*mZ^2)) + CHd[pi, ti]*
    (((-121 + 36*bEvan)*g3bar^2*(mW - mZ)*(mW + mZ)*kd[si, ri])/(864*mZ^2) + 
     (11*g3bar^2*(-mW + mZ)*(mW + mZ)*kd[si, ri]*Log[\[Mu]W^2/mZ^2])/
      (144*mZ^2)) + CHd[pi, ri]*
    (-1/7776*((-mW^2 + mZ^2)*(8*(229 - 36*bEvan)*mW^4*Nc + 
         8*(-229 + 36*bEvan)*mW^2*mZ^2*Nc + 432*mZ^4*Nc + 
         9*(121 - 36*bEvan)*g3bar^2*mZ^2*vT^2)*kd[si, ti])/(mZ^4*Nc*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(648*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (12*mZ^4*vT^2) + (11*(mW - mZ)*(mW + mZ)*(8*mW^4*Nc - 8*mW^2*mZ^2*Nc + 
        9*g3bar^2*mZ^2*vT^2)*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (1296*mZ^4*Nc*vT^2)) + 
   CHBox*(((mW^2 - mZ^2)^2*(11*mH^4 - 5*mH^2*mZ^2 + 
        4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
      (72*mH^2*mZ^4*vT^2) + (mH^2*(5*mH^2 - 8*mZ^2)*(mW^2 - mZ^2)^2*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(36*(mH - mZ)*mZ^4*(mH + mZ)*
       vT^2) - (2*mt^4*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^4*vT^2) + 
     (mW^4*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (3*mH^2*mZ^4*vT^2) + ((3*mH^2 - 2*mZ^2)*(mW^2 - mZ^2)^2*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(12*mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHW*(((mW^3 - mW*mZ^2)^2*(2*mH^6 - 3*mH^4*mZ^2 - 
        mZ^2*(4*mW^4 + 2*mW^2*mZ^2 + 3*mZ^4 - 8*mt^4*Nc) + 
        2*mH^2*(2*mW^4 + mW^2*mZ^2 + 3*mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*
       kd[si, ti])/(18*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(mW^2 - mZ^2)^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(9*mZ^6*(-mH^2 + mZ^2)^2*vT^2) - 
     (4*mt^4*(mW^3 - mW*mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (9*mH^2*mZ^6*vT^2) + (mW^4*(2*mW^6 - 3*mW^4*mZ^2 + mZ^6)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^6*vT^2) + 
     ((mW^3 - mW*mZ^2)^2*(9*mH^4 - 20*mH^2*mZ^2 + 9*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(18*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHB*(((mW^2 - mZ^2)^2*(-2*mH^6*mW^2 + 3*mH^4*mW^2*mZ^2 + 
        mH^2*(-4*mW^6 + mZ^6 + mW^2*(-6*mZ^4 + 8*mt^4*Nc)) - 
        mZ^2*(-4*mW^6 + mZ^6 + mW^2*(-3*mZ^4 + 8*mt^4*Nc)))*kd[pi, ri]*
       kd[si, ti])/(18*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) - 
     (mH^2*mW^2*(mW^2 - mZ^2)^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(9*mZ^6*(-mH^2 + mZ^2)^2*vT^2) + 
     (4*mt^4*(mW^3 - mW*mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (9*mH^2*mZ^6*vT^2) - (2*mW^6*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^6*vT^2) + 
     ((mW^2 - mZ^2)^2*(-9*mW^2*mZ^4 + 3*mZ^6 + 3*mH^4*(-3*mW^2 + mZ^2) + 
        mH^2*(20*mW^2*mZ^2 - 6*mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(18*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHD*(((mW - mZ)*(mW + mZ)*(45*(-121 + 36*bEvan)*g3bar^2*mH^2*mt^2*mZ^2*
         (mW^2 + mZ^2)*Nc*vT^2*kd[pi, ti]*kd[si, ri] + 
        (-810*mH^4*mt^2*mZ^2*(mW^2 - 8*mZ^2)*Nc + 3240*mt^2*mZ^2*Nc*
           (mW^2*(mW^4 + mW^2*mZ^2 + mZ^4) - 2*mt^4*(mW^2 + mZ^2)*Nc) + 
          mH^2*(-768*mW^6*mZ^2*Nc^2 + mt^2*(2*(-160*(-64 + 9*bEvan)*mW^6 + 
                4*(529 + 180*bEvan)*mW^4*mZ^2 + 5*(-1105 + 144*bEvan)*mW^2*
                 mZ^4 + 1080*mZ^6)*Nc - 45*(-121 + 36*bEvan)*g3bar^2*mZ^2*(
                mW^2 + mZ^2)*vT^2)))*kd[pi, ri]*kd[si, ti]))/
      (116640*mH^2*mt^2*mZ^6*Nc*vT^2) - 
     (mH^2*(mW - mZ)*(mW + mZ)*(mH^2*(mW^2 - 4*mZ^2) + 
        2*mZ^2*(mW^2 + 2*mZ^2))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (72*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) - 
     ((mW - mZ)*(mW + mZ)*(54*mt^4*mZ^2*(mW^2 + mZ^2) + 
        mH^2*(64*mW^6 - 20*mW^4*mZ^2 - (27*mt^2 + 20*mW^2)*mZ^4))*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(972*mH^2*mZ^6*vT^2) + 
     (mW^4*(mW - mZ)*(mW + mZ)*(mH^2*(84*mW^2 - 7*mZ^2) + 
        9*mZ^2*(mW^2 + mZ^2))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (108*mH^2*mZ^6*vT^2) + ((-mW^2 + mZ^2)*(99*g3bar^2*mH^2*(mH - mZ)*mZ^2*
         (mH + mZ)*(mW^2 + mZ^2)*Nc*vT^2*kd[pi, ti]*kd[si, ri] + 
        (2*mW^2*(162*mZ^8 + 44*mH^4*(-2*mW^4 + mW^2*mZ^2 + mZ^4) + 
            mH^2*(88*mW^4*mZ^2 - 44*mW^2*mZ^4 - 287*mZ^6))*Nc - 
          99*g3bar^2*mH^2*(mH - mZ)*mZ^2*(mH + mZ)*(mW^2 + mZ^2)*vT^2)*
         kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mZ^2])/(3888*mH^2*(mH - mZ)*mZ^6*
       (mH + mZ)*Nc*vT^2)) + 
   CHWB*((g1bar*mW*(mW - mZ)*(mW + mZ)*(45*(-121 + 36*bEvan)*g3bar^2*mH^2*
         mt^2*(mH - mZ)*mZ^2*(mH + mZ)*Nc*vT^2*kd[pi, ti]*kd[si, ri] + 
        (405*mH^6*mt^2*(8*mW^2 + 3*mZ^2)*Nc + 1620*mt^2*mZ^2*Nc*
           (-4*mW^6 + mZ^6 + mW^2*(-3*mZ^4 + 8*mt^4*Nc)) + 
          mH^2*(Nc*(mt^2*(6480*mW^6 + 80*(-337 + 36*bEvan)*mW^4*mZ^2 + 
                4*(5417 - 720*bEvan)*mW^2*mZ^4 - 4185*mZ^6) + 
              96*mW^2*(-135*mt^6 + 8*mW^2*mZ^4)*Nc) + 45*(-121 + 36*bEvan)*
             g3bar^2*mt^2*mZ^4*vT^2) + mH^4*(-768*mW^4*mZ^2*Nc^2 + 
            mt^2*(80*(337 - 36*bEvan)*mW^4*Nc + 8*(-2101 + 360*bEvan)*mW^2*mZ^
                2*Nc + 45*mZ^2*(-6*mZ^2*Nc + (121 - 36*bEvan)*g3bar^2*
                 vT^2))))*kd[pi, ri]*kd[si, ti]))/(58320*mH^2*mt^2*(mH - mZ)*
       mZ^6*(mH + mZ)*Nc*vT) + (g1bar*mH^2*mW*(mW - mZ)*(mW + mZ)*
       (12*mW^2*mZ^4 + mH^4*(4*mW^2 + mZ^2) - 3*mH^2*(4*mW^2*mZ^2 + mZ^4))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(72*mZ^6*(mH^2 - mZ^2)^2*
       vT) - (g1bar*mW*(mW - mZ)*(mW + mZ)*(8*mW^2*(27*mt^4 + 16*mH^2*mW^2) - 
        mH^2*(27*mt^2 + 92*mW^2)*mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(972*mH^2*mZ^6*vT) + 
     (g1bar*mW^3*(mW - mZ)*(mW + mZ)*(3*mW^4 + mH^2*(11*mW^2 - 3*mZ^2))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(9*mH^2*mZ^6*vT) + 
     (g1bar*mW*(mW - mZ)*(mW + mZ)*(-99*g3bar^2*mZ^2*(mH^3 - mH*mZ^2)^2*Nc*
         vT^2*kd[pi, ti]*kd[si, ri] + 
        ((176*mH^6*mW^2*(mW - mZ)*(mW + mZ) - 162*mZ^8*(-3*mW^2 + mZ^2) + 
            mH^4*(-352*mW^4*mZ^2 + 838*mW^2*mZ^4 - 81*mZ^6) + 
            mH^2*(176*mW^4*mZ^4 - 1256*mW^2*mZ^6 + 297*mZ^8))*Nc + 
          99*g3bar^2*mZ^2*(mH^3 - mH*mZ^2)^2*vT^2)*kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mZ^2])/(1944*mZ^6*(mH^3 - mH*mZ^2)^2*Nc*vT)))/Pi^2


==> anc/matching/4__RRRR/LVRRed.txt <==
Ced[pi, ri, si, ti] + 2*(1 - mW^2/mZ^2)*CHd[si, ti]*kd[pi, ri] + 
 (2*(-mW + mZ)*(mW + mZ)*CHe[pi, ri]*kd[si, ti])/(3*mZ^2) + 
 (2*CHD*(-mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti])/(3*mZ^4) - 
 (4*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti])/(3*mZ^4*vT^2) + 
 (4*CHWB*g1bar*mW*(-mW^2 + mZ^2)*vT*kd[pi, ri]*kd[si, ti])/(3*mZ^4) + 
 (((mW^2 - mZ^2)^2*(mt^2*(2835*mH^4*mZ^2 + mH^2*(-80*(-235 + 54*bEvan)*mW^4 + 
          8*(-1513 + 540*bEvan)*mW^2*mZ^2 + 1215*mZ^4) + 
        1620*(2*mW^4*mZ^2 + mZ^6)) - 48*(135*mt^6 + 8*mH^2*mW^4)*mZ^2*Nc)*
     kd[pi, ri]*kd[si, ti])/(9720*mH^2*mt^2*mZ^6*vT^4) - 
   ((mW^3 - mW*mZ^2)^2*CHe[uu, uu]*kd[pi, ri]*kd[si, ti])/(18*mZ^4*vT^2) + 
   (mH^2*(mH^2 - 2*mZ^2)*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mH^2])/(4*(mH - mZ)*mZ^4*(mH + mZ)*vT^4) + 
   CH*(-1/2*((mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti])/mZ^4 - 
     ((mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(2*mZ^4)) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqd1[t, t, si, ti]*kd[pi, ri]*
     Log[\[Mu]W^2/mt^2])/(36*mZ^2*vT^2) - 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cud1[t, t, si, ti]*kd[pi, ri]*
     Log[\[Mu]W^2/mt^2])/(36*mZ^2*vT^2) - 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Ceu[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqe[t, t, pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) + 
   ((mW^2 - mZ^2)^2*(-108*mt^4*mZ^2 + 
      mH^2*(-64*mW^4 + (27*mt^2 + 40*mW^2)*mZ^2))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(162*mH^2*mZ^6*vT^4) - 
   ((9*mt^2 - 4*mW^2)*(mW^2 - mZ^2)^2*Nc*CHq1[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(27*mZ^4*vT^2) + 
   ((9*mt^2 - 4*mW^2)*(mW^2 - mZ^2)^2*Nc*CHq3[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(27*mZ^4*vT^2) + 
   ((9*mt^2 + 4*mW^2)*(mW^2 - mZ^2)^2*Nc*CHu[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(27*mZ^4*vT^2) + 
   CuW[t, t]*((2*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT^2) + (mt*mW*(16*mW^2 - 5*mZ^2)*(mW^2 - mZ^2)^2*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(9*Sqrt[2]*mZ^6*vT^2)) + 
   CuWDag[t, t]*((2*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT^2) + (mt*mW*(16*mW^2 - 5*mZ^2)*(mW^2 - mZ^2)^2*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(9*Sqrt[2]*mZ^6*vT^2)) + 
   CuH[t, t]*((mt^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (3*Sqrt[2]*mH^2*mZ^4*vT) + (mt^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(3*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuHDag[t, t]*((mt^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (3*Sqrt[2]*mH^2*mZ^4*vT) + (mt^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(3*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuB[t, t]*((Sqrt[2]*g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT) - (g1bar*mt*(16*mW^6 - 29*mW^4*mZ^2 + 13*mW^2*mZ^4)*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(18*Sqrt[2]*mZ^6*vT)) + 
   CuBDag[t, t]*((Sqrt[2]*g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT) - (g1bar*mt*(16*mW^6 - 29*mW^4*mZ^2 + 13*mW^2*mZ^4)*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(18*Sqrt[2]*mZ^6*vT)) + 
   ((mW^3 - mW*mZ^2)^2*(18*mW^2*mZ^2 + mH^2*(84*mW^2 - 7*mZ^2))*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mW^2])/(18*mH^2*mZ^6*vT^4) + 
   CW*((2*mW^3*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti])/(mZ^4*vT^3) + 
     (2*mW^3*(mW^2 - mZ^2)^2*(12*mW^2 - mZ^2)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mZ^6*vT^3)) + 
   ((mW - mZ)^2*(mW + mZ)^2*(-162*mZ^8 + 296*mH^4*mW^2*(mW - mZ)*(mW + mZ) + 
      mH^2*(-296*mW^4*mZ^2 + 296*mW^2*mZ^4 + 243*mZ^6))*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mZ^2])/(324*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^4) + 
   Ced[pi, ri, si, ti]*(((-15 + 4*bEvan)*(mW^2 - mZ^2)^2)/(12*mZ^2*vT^2) - 
     ((mW^2 - mZ^2)^2*Log[\[Mu]W^2/mZ^2])/(2*mZ^2*vT^2)) + 
   CHd[si, ti]*(-1/162*((-mW^2 + mZ^2)*((607 - 108*bEvan)*mW^4 + 
         (-715 + 108*bEvan)*mW^2*mZ^2 + 162*mZ^4)*kd[pi, ri])/(mZ^4*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2])/(108*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[pi, ri]*Log[\[Mu]W^2/mW^2])/
      (2*mZ^4*vT^2) + (29*(mW^3 - mW*mZ^2)^2*kd[pi, ri]*Log[\[Mu]W^2/mZ^2])/
      (27*mZ^4*vT^2)) + CHe[pi, ri]*
    (-1/54*((-mW^2 + mZ^2)*((52 - 12*bEvan)*mW^4 + (-64 + 12*bEvan)*mW^2*
          mZ^2 + 18*mZ^4)*kd[si, ti])/(mZ^4*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(324*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (6*mZ^4*vT^2) + (5*(mW^3 - mW*mZ^2)^2*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (9*mZ^4*vT^2)) + 
   CHBox*(((mW^2 - mZ^2)^2*(11*mH^4 - 5*mH^2*mZ^2 + 
        4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
      (12*mH^2*mZ^4*vT^2) + (mH^2*(5*mH^2 - 8*mZ^2)*(mW^2 - mZ^2)^2*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(6*(mH - mZ)*mZ^4*(mH + mZ)*
       vT^2) - (4*mt^4*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^4*vT^2) + 
     (2*mW^4*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (mH^2*mZ^4*vT^2) + ((3*mH^2 - 2*mZ^2)*(mW^2 - mZ^2)^2*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(2*mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHW*(((mW^3 - mW*mZ^2)^2*(2*mH^6 - 3*mH^4*mZ^2 - 
        mZ^2*(4*mW^4 + 2*mW^2*mZ^2 + 3*mZ^4 - 8*mt^4*Nc) + 
        2*mH^2*(2*mW^4 + mW^2*mZ^2 + 3*mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*
       kd[si, ti])/(3*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) + 
     (2*mH^2*mW^2*(mW^2 - mZ^2)^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(3*mZ^6*(-mH^2 + mZ^2)^2*vT^2) - 
     (8*mt^4*(mW^3 - mW*mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (3*mH^2*mZ^6*vT^2) + (2*mW^4*(2*mW^6 - 3*mW^4*mZ^2 + mZ^6)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mW^2])/(mH^2*mZ^6*vT^2) + 
     ((mW^3 - mW*mZ^2)^2*(9*mH^4 - 20*mH^2*mZ^2 + 9*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(3*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHB*(((mW^2 - mZ^2)^2*(-2*mH^6*mW^2 + 3*mH^4*mW^2*mZ^2 + 
        mH^2*(-4*mW^6 + mZ^6 + mW^2*(-6*mZ^4 + 8*mt^4*Nc)) - 
        mZ^2*(-4*mW^6 + mZ^6 + mW^2*(-3*mZ^4 + 8*mt^4*Nc)))*kd[pi, ri]*
       kd[si, ti])/(3*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) - 
     (2*mH^2*mW^2*(mW^2 - mZ^2)^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(3*mZ^6*(-mH^2 + mZ^2)^2*vT^2) + 
     (8*mt^4*(mW^3 - mW*mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (3*mH^2*mZ^6*vT^2) - (4*mW^6*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^6*vT^2) + 
     ((mW^2 - mZ^2)^2*(-9*mW^2*mZ^4 + 3*mZ^6 + 3*mH^4*(-3*mW^2 + mZ^2) + 
        mH^2*(20*mW^2*mZ^2 - 6*mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(3*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHD*(((mW - mZ)*(mW + mZ)*(-405*mH^4*mt^2*mZ^2*(mW^2 - 8*mZ^2) + 
        mH^2*(mt^2*(-80*(-235 + 54*bEvan)*mW^6 + 4*(-811 + 540*bEvan)*mW^4*
             mZ^2 + 5*(-2177 + 432*bEvan)*mW^2*mZ^4 + 3240*mZ^6) - 
          384*mW^6*mZ^2*Nc) + 1620*mt^2*mZ^2*
         (mW^2*(mW^4 + mW^2*mZ^2 + mZ^4) - 2*mt^4*(mW^2 + mZ^2)*Nc))*
       kd[pi, ri]*kd[si, ti])/(9720*mH^2*mt^2*mZ^6*vT^2) - 
     (mH^2*(mW - mZ)*(mW + mZ)*(mH^2*(mW^2 - 4*mZ^2) + 
        2*mZ^2*(mW^2 + 2*mZ^2))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (12*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) - 
     ((mW - mZ)*(mW + mZ)*(54*mt^4*mZ^2*(mW^2 + mZ^2) + 
        mH^2*(64*mW^6 - 20*mW^4*mZ^2 - (27*mt^2 + 20*mW^2)*mZ^4))*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(162*mH^2*mZ^6*vT^2) + 
     (mW^4*(mW - mZ)*(mW + mZ)*(mH^2*(84*mW^2 - 7*mZ^2) + 
        9*mZ^2*(mW^2 + mZ^2))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (18*mH^2*mZ^6*vT^2) + (mW^2*(mW - mZ)*(mW + mZ)*
       (-162*mZ^8 + 148*mH^4*(mW - mZ)*(mW + mZ)*(2*mW^2 + mZ^2) + 
        mH^2*(-296*mW^4*mZ^2 + 148*mW^2*mZ^4 + 391*mZ^6))*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(324*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*
       vT^2)) + CHWB*((g1bar*mW*(mW - mZ)*(mW + mZ)*
       (405*mH^6*mt^2*(8*mW^2 + 3*mZ^2) + 
        2*mH^4*(mt^2*(-40*(-551 + 108*bEvan)*mW^4 + 4*(-4781 + 1080*bEvan)*
             mW^2*mZ^2 + 2025*mZ^4) - 384*mW^4*mZ^2*Nc) + 
        mH^2*(mt^2*(6480*mW^6 + 80*(-551 + 108*bEvan)*mW^4*mZ^2 - 
            4*(-10777 + 2160*bEvan)*mW^2*mZ^4 - 8505*mZ^6) + 
          96*mW^2*(-135*mt^6 + 8*mW^2*mZ^4)*Nc) + 1620*mt^2*mZ^2*
         (-4*mW^6 + mZ^6 + mW^2*(-3*mZ^4 + 8*mt^4*Nc)))*kd[pi, ri]*
       kd[si, ti])/(9720*mH^2*mt^2*(mH - mZ)*mZ^6*(mH + mZ)*vT) + 
     (g1bar*mH^2*mW*(mW - mZ)*(mW + mZ)*(12*mW^2*mZ^4 + 
        mH^4*(4*mW^2 + mZ^2) - 3*mH^2*(4*mW^2*mZ^2 + mZ^4))*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(12*mZ^6*(mH^2 - mZ^2)^2*vT) - 
     (g1bar*mW*(mW - mZ)*(mW + mZ)*(8*mW^2*(27*mt^4 + 16*mH^2*mW^2) - 
        mH^2*(27*mt^2 + 92*mW^2)*mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(162*mH^2*mZ^6*vT) + 
     (2*g1bar*mW^3*(mW - mZ)*(mW + mZ)*(3*mW^4 + mH^2*(11*mW^2 - 3*mZ^2))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^6*vT) + 
     (g1bar*mW*(mW - mZ)*(mW + mZ)*(592*mH^6*mW^2*(mW - mZ)*(mW + mZ) - 
        162*mZ^8*(-3*mW^2 + mZ^2) + mH^4*(-1184*mW^4*mZ^2 + 1670*mW^2*mZ^4 - 
          81*mZ^6) + mH^2*(592*mW^4*mZ^4 - 1672*mW^2*mZ^6 + 297*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(324*mZ^6*(mH^3 - mH*mZ^2)^2*
       vT)))/Pi^2


==> anc/matching/4__RRRR/LVRRee.txt <==
Cee[pi, ri, si, ti]/4 + Cee[pi, ti, si, ri]/4 + Cee[si, ri, pi, ti]/4 + 
 Cee[si, ti, pi, ri]/4 + ((-mW + mZ)*(mW + mZ)*CHe[si, ti]*kd[pi, ri])/
  (2*mZ^2) + ((-mW + mZ)*(mW + mZ)*CHe[si, ri]*kd[pi, ti])/(2*mZ^2) + 
 ((-mW + mZ)*(mW + mZ)*CHe[pi, ti]*kd[si, ri])/(2*mZ^2) + 
 ((-mW + mZ)*(mW + mZ)*CHe[pi, ri]*kd[si, ti])/(2*mZ^2) + 
 (CHD*(-mW^4 + mZ^4)*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/
  (2*mZ^4) - ((mW^2 - mZ^2)^2*(kd[pi, ti]*kd[si, ri] + 
    kd[pi, ri]*kd[si, ti]))/(mZ^4*vT^2) - 
 (CHWB*g1bar*mW*(mW - mZ)*(mW + mZ)*vT*(kd[pi, ti]*kd[si, ri] + 
    kd[pi, ri]*kd[si, ti]))/mZ^4 + 
 (((mW^2 - mZ^2)^2*(3*mt^2*(315*mH^4*mZ^2 + mH^2*(-160*(-37 + 9*bEvan)*mW^4 + 
          8*(-737 + 180*bEvan)*mW^2*mZ^2 + 855*mZ^4) + 
        180*(2*mW^4*mZ^2 + mZ^6)) - 16*(135*mt^6 + 8*mH^2*mW^4)*mZ^2*Nc)*
     (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/
    (4320*mH^2*mt^2*mZ^6*vT^4) - ((mW^3 - mW*mZ^2)^2*CHe[uu, uu]*
     (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/(12*mZ^4*vT^2) + 
   (3*mH^2*(mH^2 - 2*mZ^2)*(mW^2 - mZ^2)^2*(kd[pi, ti]*kd[si, ri] + 
      kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mH^2])/(16*(mH - mZ)*mZ^4*(mH + mZ)*
     vT^4) + CH*((-3*(mW^2 - mZ^2)^2*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti]))/(8*mZ^4) - 
     (3*(mW^2 - mZ^2)^2*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mH^2])/(8*mZ^4)) - 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Ceu[si, ti, t, t]*kd[pi, ri]*
     Log[\[Mu]W^2/mt^2])/(144*mZ^2*vT^2) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqe[t, t, si, ti]*kd[pi, ri]*
     Log[\[Mu]W^2/mt^2])/(144*mZ^2*vT^2) - 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Ceu[si, ri, t, t]*kd[pi, ti]*
     Log[\[Mu]W^2/mt^2])/(144*mZ^2*vT^2) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqe[t, t, si, ri]*kd[pi, ti]*
     Log[\[Mu]W^2/mt^2])/(144*mZ^2*vT^2) - 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Ceu[pi, ti, t, t]*kd[si, ri]*
     Log[\[Mu]W^2/mt^2])/(144*mZ^2*vT^2) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqe[t, t, pi, ti]*kd[si, ri]*
     Log[\[Mu]W^2/mt^2])/(144*mZ^2*vT^2) - 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Ceu[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(144*mZ^2*vT^2) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqe[t, t, pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(144*mZ^2*vT^2) + 
   ((mW^2 - mZ^2)^2*(-108*mt^4*mZ^2 + 
      mH^2*(-64*mW^4 + (27*mt^2 + 40*mW^2)*mZ^2))*Nc*
     (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/
    (216*mH^2*mZ^6*vT^4) - ((9*mt^2 - 4*mW^2)*(mW^2 - mZ^2)^2*Nc*CHq1[t, t]*
     (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/
    (36*mZ^4*vT^2) + ((9*mt^2 - 4*mW^2)*(mW^2 - mZ^2)^2*Nc*CHq3[t, t]*
     (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/
    (36*mZ^4*vT^2) + ((9*mt^2 + 4*mW^2)*(mW^2 - mZ^2)^2*Nc*CHu[t, t]*
     (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/
    (36*mZ^4*vT^2) + CuW[t, t]*
    ((mW^3*(mW^2 - mZ^2)^2*Nc*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti]))/(9*Sqrt[2]*mt*mZ^4*vT^2) + 
     (mt*mW*(16*mW^2 - 5*mZ^2)*(mW^2 - mZ^2)^2*Nc*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/(12*Sqrt[2]*mZ^6*vT^2)) + 
   CuWDag[t, t]*((mW^3*(mW^2 - mZ^2)^2*Nc*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti]))/(9*Sqrt[2]*mt*mZ^4*vT^2) + 
     (mt*mW*(16*mW^2 - 5*mZ^2)*(mW^2 - mZ^2)^2*Nc*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/(12*Sqrt[2]*mZ^6*vT^2)) + 
   CuH[t, t]*((mt^3*(mW^2 - mZ^2)^2*Nc*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti]))/(4*Sqrt[2]*mH^2*mZ^4*vT) + 
     (mt^3*(mW^2 - mZ^2)^2*Nc*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mt^2])/(4*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuHDag[t, t]*((mt^3*(mW^2 - mZ^2)^2*Nc*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti]))/(4*Sqrt[2]*mH^2*mZ^4*vT) + 
     (mt^3*(mW^2 - mZ^2)^2*Nc*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mt^2])/(4*Sqrt[2]*mH^2*mZ^4*vT)) + 
   CuB[t, t]*(-1/18*(g1bar*mW^4*(mW - mZ)*(mW + mZ)*Nc*
        (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/
       (Sqrt[2]*mt*mZ^4*vT) - (g1bar*mt*mW^2*(16*mW^4 - 29*mW^2*mZ^2 + 
        13*mZ^4)*Nc*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mt^2])/(24*Sqrt[2]*mZ^6*vT)) + 
   CuBDag[t, t]*(-1/18*(g1bar*mW^4*(mW - mZ)*(mW + mZ)*Nc*
        (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/
       (Sqrt[2]*mt*mZ^4*vT) - (g1bar*mt*mW^2*(16*mW^4 - 29*mW^2*mZ^2 + 
        13*mZ^4)*Nc*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mt^2])/(24*Sqrt[2]*mZ^6*vT)) + 
   ((mW^3 - mW*mZ^2)^2*(18*mW^2*mZ^2 + mH^2*(84*mW^2 - 7*mZ^2))*
     (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mW^2])/
    (24*mH^2*mZ^6*vT^4) + 
   CW*((3*mW^3*(mW^2 - mZ^2)^2*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti]))/(2*mZ^4*vT^3) + 
     (3*mW^3*(mW^2 - mZ^2)^2*(12*mW^2 - mZ^2)*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mW^2])/(2*mZ^6*vT^3)) + 
   ((mW - mZ)^2*(mW + mZ)^2*(-18*mZ^8 + 88*mH^4*mW^2*(mW - mZ)*(mW + mZ) + 
      mH^2*(-88*mW^4*mZ^2 + 88*mW^2*mZ^4 + 27*mZ^6))*
     (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mZ^2])/
    (48*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^4) + Cee[pi, ri, si, ti]*
    (((-15 + 4*bEvan)*(mW^2 - mZ^2)^2)/(16*mZ^2*vT^2) - 
     (3*(mW^2 - mZ^2)^2*Log[\[Mu]W^2/mZ^2])/(8*mZ^2*vT^2)) + 
   Cee[pi, ti, si, ri]*(((-15 + 4*bEvan)*(mW^2 - mZ^2)^2)/(16*mZ^2*vT^2) - 
     (3*(mW^2 - mZ^2)^2*Log[\[Mu]W^2/mZ^2])/(8*mZ^2*vT^2)) + 
   Cee[si, ri, pi, ti]*(((-15 + 4*bEvan)*(mW^2 - mZ^2)^2)/(16*mZ^2*vT^2) - 
     (3*(mW^2 - mZ^2)^2*Log[\[Mu]W^2/mZ^2])/(8*mZ^2*vT^2)) + 
   Cee[si, ti, pi, ri]*(((-15 + 4*bEvan)*(mW^2 - mZ^2)^2)/(16*mZ^2*vT^2) - 
     (3*(mW^2 - mZ^2)^2*Log[\[Mu]W^2/mZ^2])/(8*mZ^2*vT^2)) + 
   CHe[si, ti]*(-1/72*((-mW^2 + mZ^2)*((178 - 36*bEvan)*mW^4 + 
         (-226 + 36*bEvan)*mW^2*mZ^2 + 54*mZ^4)*kd[pi, ri])/(mZ^4*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2])/(432*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[pi, ri]*Log[\[Mu]W^2/mW^2])/
      (8*mZ^4*vT^2) + (11*(mW^3 - mW*mZ^2)^2*kd[pi, ri]*Log[\[Mu]W^2/mZ^2])/
      (12*mZ^4*vT^2)) + CHe[si, ri]*
    (-1/72*((-mW^2 + mZ^2)*((178 - 36*bEvan)*mW^4 + (-226 + 36*bEvan)*mW^2*
          mZ^2 + 54*mZ^4)*kd[pi, ti])/(mZ^4*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[pi, ti]*
       Log[\[Mu]W^2/mt^2])/(432*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[pi, ti]*Log[\[Mu]W^2/mW^2])/
      (8*mZ^4*vT^2) + (11*(mW^3 - mW*mZ^2)^2*kd[pi, ti]*Log[\[Mu]W^2/mZ^2])/
      (12*mZ^4*vT^2)) + CHe[pi, ti]*
    (-1/72*((-mW^2 + mZ^2)*((178 - 36*bEvan)*mW^4 + (-226 + 36*bEvan)*mW^2*
          mZ^2 + 54*mZ^4)*kd[si, ri])/(mZ^4*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ri]*
       Log[\[Mu]W^2/mt^2])/(432*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[si, ri]*Log[\[Mu]W^2/mW^2])/
      (8*mZ^4*vT^2) + (11*(mW^3 - mW*mZ^2)^2*kd[si, ri]*Log[\[Mu]W^2/mZ^2])/
      (12*mZ^4*vT^2)) + CHe[pi, ri]*
    (-1/72*((-mW^2 + mZ^2)*((178 - 36*bEvan)*mW^4 + (-226 + 36*bEvan)*mW^2*
          mZ^2 + 54*mZ^4)*kd[si, ti])/(mZ^4*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(432*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (8*mZ^4*vT^2) + (11*(mW^3 - mW*mZ^2)^2*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/
      (12*mZ^4*vT^2)) + 
   CHBox*(((mW^2 - mZ^2)^2*(11*mH^4 - 5*mH^2*mZ^2 + 
        4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti]))/(16*mH^2*mZ^4*vT^2) + 
     (mH^2*(5*mH^2 - 8*mZ^2)*(mW^2 - mZ^2)^2*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mH^2])/(8*(mH - mZ)*mZ^4*
       (mH + mZ)*vT^2) - (mt^4*(mW^2 - mZ^2)^2*Nc*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/(mH^2*mZ^4*vT^2) + 
     (3*mW^4*(mW^2 - mZ^2)^2*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mW^2])/(2*mH^2*mZ^4*vT^2) + 
     (3*(3*mH^2 - 2*mZ^2)*(mW^2 - mZ^2)^2*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mZ^2])/(8*mH^2*(mH - mZ)*
       (mH + mZ)*vT^2)) + 
   CHW*(((mW^3 - mW*mZ^2)^2*(2*mH^6 - 3*mH^4*mZ^2 - 
        mZ^2*(4*mW^4 + 2*mW^2*mZ^2 + 3*mZ^4 - 8*mt^4*Nc) + 
        2*mH^2*(2*mW^4 + mW^2*mZ^2 + 3*mZ^4 - 4*mt^4*Nc))*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/
      (4*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) + 
     (mH^2*mW^2*(mW^2 - mZ^2)^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mH^2])/
      (2*mZ^6*(-mH^2 + mZ^2)^2*vT^2) - (2*mt^4*(mW^3 - mW*mZ^2)^2*Nc*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/
      (mH^2*mZ^6*vT^2) + (3*mW^4*(mW^2 - mZ^2)^2*(2*mW^2 + mZ^2)*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mW^2])/
      (2*mH^2*mZ^6*vT^2) + ((mW^3 - mW*mZ^2)^2*(9*mH^4 - 20*mH^2*mZ^2 + 
        9*mZ^4)*(kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mZ^2])/(4*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHB*(((mW^2 - mZ^2)^2*(-2*mH^6*mW^2 + 3*mH^4*mW^2*mZ^2 + 
        mH^2*(-4*mW^6 + mZ^6 + mW^2*(-6*mZ^4 + 8*mt^4*Nc)) - 
        mZ^2*(-4*mW^6 + mZ^6 + mW^2*(-3*mZ^4 + 8*mt^4*Nc)))*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/
      (4*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) - 
     (mH^2*mW^2*(mW^2 - mZ^2)^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mH^2])/
      (2*mZ^6*(-mH^2 + mZ^2)^2*vT^2) + (2*mt^4*(mW^3 - mW*mZ^2)^2*Nc*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/
      (mH^2*mZ^6*vT^2) - (3*mW^6*(mW^2 - mZ^2)^2*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mW^2])/(mH^2*mZ^6*vT^2) + 
     ((mW^2 - mZ^2)^2*(-9*mW^2*mZ^4 + 3*mZ^6 + 3*mH^4*(-3*mW^2 + mZ^2) + 
        mH^2*(20*mW^2*mZ^2 - 6*mZ^4))*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mZ^2])/
      (4*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHD*(((mW - mZ)*(mW + mZ)*(-135*mH^4*mt^2*mZ^2*(mW^2 - 8*mZ^2) + 
        mH^2*(3*mt^2*(-160*(-37 + 9*bEvan)*mW^6 + 4*(-659 + 180*bEvan)*mW^4*
             mZ^2 + 5*(-697 + 144*bEvan)*mW^2*mZ^4 + 1080*mZ^6) - 
          128*mW^6*mZ^2*Nc) + 540*mt^2*mZ^2*(mW^2*(mW^4 + mW^2*mZ^2 + mZ^4) - 
          2*mt^4*(mW^2 + mZ^2)*Nc))*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti]))/(4320*mH^2*mt^2*mZ^6*vT^2) - 
     (mH^2*(mW - mZ)*(mW + mZ)*(mH^2*(mW^2 - 4*mZ^2) + 
        2*mZ^2*(mW^2 + 2*mZ^2))*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mH^2])/(16*(mH - mZ)*mZ^4*
       (mH + mZ)*vT^2) - ((mW - mZ)*(mW + mZ)*(54*mt^4*mZ^2*(mW^2 + mZ^2) + 
        mH^2*(64*mW^6 - 20*mW^4*mZ^2 - (27*mt^2 + 20*mW^2)*mZ^4))*Nc*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/
      (216*mH^2*mZ^6*vT^2) + (mW^4*(mW - mZ)*(mW + mZ)*
       (mH^2*(84*mW^2 - 7*mZ^2) + 9*mZ^2*(mW^2 + mZ^2))*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mW^2])/
      (24*mH^2*mZ^6*vT^2) + (mW^2*(mW - mZ)*(mW + mZ)*
       (-18*mZ^8 + 44*mH^4*(mW - mZ)*(mW + mZ)*(2*mW^2 + mZ^2) + 
        mH^2*(-88*mW^4*mZ^2 + 44*mW^2*mZ^4 + 71*mZ^6))*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mZ^2])/
      (48*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2)) + 
   CHWB*((g1bar*mW*(mW - mZ)*(mW + mZ)*(135*mH^6*mt^2*(8*mW^2 + 3*mZ^2) + 
        2*mH^4*(3*mt^2*(-40*(-157 + 36*bEvan)*mW^4 + 4*(-1669 + 360*bEvan)*
             mW^2*mZ^2 + 945*mZ^4) - 128*mW^4*mZ^2*Nc) + 
        mH^2*(3*mt^2*(720*mW^6 + 80*(-157 + 36*bEvan)*mW^4*mZ^2 - 
            4*(-3473 + 720*bEvan)*mW^2*mZ^4 - 2385*mZ^6) - 
          4320*mt^6*mW^2*Nc + 256*mW^4*mZ^4*Nc) + 540*mt^2*mZ^2*
         (-4*mW^6 + mZ^6 + mW^2*(-3*mZ^4 + 8*mt^4*Nc)))*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti]))/
      (4320*mH^2*mt^2*(mH - mZ)*mZ^6*(mH + mZ)*vT) + 
     (g1bar*mH^2*mW*(mW - mZ)*(mW + mZ)*(12*mW^2*mZ^4 + 
        mH^4*(4*mW^2 + mZ^2) - 3*mH^2*(4*mW^2*mZ^2 + mZ^4))*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mH^2])/
      (16*mZ^6*(mH^2 - mZ^2)^2*vT) - (g1bar*mW*(mW - mZ)*(mW + mZ)*
       (8*mW^2*(27*mt^4 + 16*mH^2*mW^2) - mH^2*(27*mt^2 + 92*mW^2)*mZ^2)*Nc*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mt^2])/
      (216*mH^2*mZ^6*vT) + (g1bar*mW^3*(mW - mZ)*(mW + mZ)*
       (3*mW^4 + mH^2*(11*mW^2 - 3*mZ^2))*(kd[pi, ti]*kd[si, ri] + 
        kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mW^2])/(2*mH^2*mZ^6*vT) + 
     (g1bar*mW*(mW - mZ)*(mW + mZ)*(176*mH^6*mW^2*(mW - mZ)*(mW + mZ) - 
        18*mZ^8*(-3*mW^2 + mZ^2) + mH^4*(-352*mW^4*mZ^2 + 406*mW^2*mZ^4 - 
          9*mZ^6) + mH^2*(176*mW^4*mZ^4 - 296*mW^2*mZ^6 + 33*mZ^8))*
       (kd[pi, ti]*kd[si, ri] + kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mZ^2])/
      (48*mZ^6*(mH^3 - mH*mZ^2)^2*vT)))/Pi^2


==> anc/matching/4__RRRR/LVRReu.txt <==
Ceu[pi, ri, si, ti] + 2*(1 - mW^2/mZ^2)*CHu[si, ti]*kd[pi, ri] + 
 (4*(mW - mZ)*(mW + mZ)*CHe[pi, ri]*kd[si, ti])/(3*mZ^2) + 
 (4*CHD*(mW^4 - mZ^4)*kd[pi, ri]*kd[si, ti])/(3*mZ^4) + 
 (8*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti])/(3*mZ^4*vT^2) + 
 (8*CHWB*g1bar*mW*(mW - mZ)*(mW + mZ)*vT*kd[pi, ri]*kd[si, ti])/(3*mZ^4) + 
 (((mW - mZ)^2*(mW + mZ)^2*(mt^2*(-2835*mH^4*mZ^2 + 
        mH^2*(40*(1009 - 216*bEvan)*mW^4 + 8*(-7097 + 1080*bEvan)*mW^2*mZ^2 + 
          8505*mZ^4) - 1620*(2*mW^4*mZ^2 + mZ^6)) + 
      48*(135*mt^6 + 8*mH^2*mW^4)*mZ^2*Nc)*kd[pi, ri]*kd[si, ti])/
    (4860*mH^2*mt^2*mZ^6*vT^4) + ((mW^3 - mW*mZ^2)^2*CHe[uu, uu]*kd[pi, ri]*
     kd[si, ti])/(9*mZ^4*vT^2) - (mH^2*(mH^2 - 2*mZ^2)*(mW^2 - mZ^2)^2*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(2*(mH - mZ)*mZ^4*(mH + mZ)*
     vT^4) + CH*(((mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti])/mZ^4 + 
     ((mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/mZ^4) + 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqu1[t, t, si, ti]*kd[pi, ri]*
     Log[\[Mu]W^2/mt^2])/(36*mZ^2*vT^2) - 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cuu[si, ti, t, t]*kd[pi, ri]*
     Log[\[Mu]W^2/mt^2])/(36*mZ^2*vT^2) - 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cuu[t, t, si, ti]*kd[pi, ri]*
     Log[\[Mu]W^2/mt^2])/(36*mZ^2*vT^2) + 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Ceu[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(54*mZ^2*vT^2) - 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqe[t, t, pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(54*mZ^2*vT^2) + 
   ((mW - mZ)^2*(mW + mZ)^2*(108*mt^4*mZ^2 + 
      mH^2*(64*mW^4 - (27*mt^2 + 40*mW^2)*mZ^2))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(81*mH^2*mZ^6*vT^4) + 
   (2*(9*mt^2 - 4*mW^2)*(mW^2 - mZ^2)^2*Nc*CHq1[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(27*mZ^4*vT^2) - 
   (2*(9*mt^2 - 4*mW^2)*(mW^2 - mZ^2)^2*Nc*CHq3[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(27*mZ^4*vT^2) - 
   (2*(9*mt^2 + 4*mW^2)*(mW^2 - mZ^2)^2*Nc*CHu[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(27*mZ^4*vT^2) + Cuu[si, t, t, ti]*
    (((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[pi, ri])/(36*mZ^2*vT^2) - 
     ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/
      (36*mZ^2*vT^2)) + Cuu[t, ti, si, t]*
    (((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[pi, ri])/(36*mZ^2*vT^2) - 
     ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/
      (36*mZ^2*vT^2)) + CuW[t, t]*
    ((-4*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT^2) - (Sqrt[2]*mt*mW*(16*mW^2 - 5*mZ^2)*(mW^2 - mZ^2)^2*
       Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(9*mZ^6*vT^2)) + 
   CuWDag[t, t]*((-4*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (27*mt*mZ^4*vT^2) - (Sqrt[2]*mt*mW*(16*mW^2 - 5*mZ^2)*(mW^2 - mZ^2)^2*
       Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(9*mZ^6*vT^2)) + 
   CuH[t, t]*(-1/3*(Sqrt[2]*mt^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
       (mH^2*mZ^4*vT) - (Sqrt[2]*mt^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^4*vT)) + 
   CuHDag[t, t]*(-1/3*(Sqrt[2]*mt^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
       (mH^2*mZ^4*vT) - (Sqrt[2]*mt^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(3*mH^2*mZ^4*vT)) + 
   CuB[t, t]*((2*Sqrt[2]*g1bar*mW^4*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti])/(27*mt*mZ^4*vT) + 
     (g1bar*mt*(16*mW^6 - 29*mW^4*mZ^2 + 13*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(9*Sqrt[2]*mZ^6*vT)) + 
   CuBDag[t, t]*((2*Sqrt[2]*g1bar*mW^4*(mW - mZ)*(mW + mZ)*Nc*kd[pi, ri]*
       kd[si, ti])/(27*mt*mZ^4*vT) + 
     (g1bar*mt*(16*mW^6 - 29*mW^4*mZ^2 + 13*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(9*Sqrt[2]*mZ^6*vT)) - 
   ((mW^3 - mW*mZ^2)^2*(18*mW^2*mZ^2 + mH^2*(84*mW^2 - 7*mZ^2))*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mW^2])/(9*mH^2*mZ^6*vT^4) + 
   CW*((-4*mW^3*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti])/(mZ^4*vT^3) - 
     (4*mW^3*(mW^2 - mZ^2)^2*(12*mW^2 - mZ^2)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mZ^6*vT^3)) + 
   ((mW - mZ)^2*(mW + mZ)^2*(162*mZ^8 + 328*mH^4*mW^2*(mW - mZ)*(mW + mZ) + 
      mH^2*(-328*mW^4*mZ^2 + 328*mW^2*mZ^4 - 243*mZ^6))*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mZ^2])/(162*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^4) + 
   Ceu[pi, ri, si, ti]*(-1/6*((-15 + 4*bEvan)*(mW^2 - mZ^2)^2)/(mZ^2*vT^2) + 
     ((mW^2 - mZ^2)^2*Log[\[Mu]W^2/mZ^2])/(mZ^2*vT^2)) + 
   CHu[si, ti]*(((-mW^2 + mZ^2)*((568 - 108*bEvan)*mW^4 + 
        (-757 + 108*bEvan)*mW^2*mZ^2 + 162*mZ^4)*kd[pi, ri])/(81*mZ^4*vT^2) - 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[pi, ri]*
       Log[\[Mu]W^2/mt^2])/(108*mZ^4*vT^2) + 
     (7*mW^4*(mW - mZ)*(mW + mZ)*kd[pi, ri]*Log[\[Mu]W^2/mW^2])/
      (2*mZ^4*vT^2) - (46*(mW^3 - mW*mZ^2)^2*kd[pi, ri]*Log[\[Mu]W^2/mZ^2])/
      (27*mZ^4*vT^2)) + CHe[pi, ri]*
    (-1/27*((-mW^2 + mZ^2)*((137 - 24*bEvan)*mW^4 + (-179 + 24*bEvan)*mW^2*
          mZ^2 + 36*mZ^4)*kd[si, ti])/(mZ^4*vT^2) + 
     ((-mW^2 + mZ^2)*(-32*mW^4 + (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(162*mZ^4*vT^2) + 
     (7*mW^4*(-mW^2 + mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(3*mZ^4*vT^2) + 
     (8*(mW^3 - mW*mZ^2)^2*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(9*mZ^4*vT^2)) + 
   CHBox*(-1/6*((mW^2 - mZ^2)^2*(11*mH^4 - 5*mH^2*mZ^2 + 
         4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
       (mH^2*mZ^4*vT^2) - (mH^2*(5*mH^2 - 8*mZ^2)*(mW^2 - mZ^2)^2*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(3*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     (8*mt^4*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (3*mH^2*mZ^4*vT^2) - (4*mW^4*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^4*vT^2) + 
     ((mW - mZ)^2*(mW + mZ)^2*(-3*mH^2 + 2*mZ^2)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHW*((2*(mW^3 - mW*mZ^2)^2*(-2*mH^6 + 3*mH^4*mZ^2 + 
        mZ^2*(4*mW^4 + 2*mW^2*mZ^2 + 3*mZ^4 - 8*mt^4*Nc) - 
        2*mH^2*(2*mW^4 + mW^2*mZ^2 + 3*mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*
       kd[si, ti])/(3*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) - 
     (4*mH^2*mW^2*(mW^2 - mZ^2)^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(3*mZ^6*(-mH^2 + mZ^2)^2*vT^2) + 
     (16*mt^4*(mW^3 - mW*mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (3*mH^2*mZ^6*vT^2) - (4*mW^4*(2*mW^6 - 3*mW^4*mZ^2 + mZ^6)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mW^2])/(mH^2*mZ^6*vT^2) - 
     (2*(mW^3 - mW*mZ^2)^2*(9*mH^4 - 20*mH^2*mZ^2 + 9*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(3*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHB*((2*(mW^2 - mZ^2)^2*(2*mH^6*mW^2 - 3*mH^4*mW^2*mZ^2 + 
        mH^2*(4*mW^6 - mZ^6 + mW^2*(6*mZ^4 - 8*mt^4*Nc)) + 
        mZ^2*(-4*mW^6 + mZ^6 + mW^2*(-3*mZ^4 + 8*mt^4*Nc)))*kd[pi, ri]*
       kd[si, ti])/(3*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) + 
     (4*mH^2*mW^2*(mW^2 - mZ^2)^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(3*mZ^6*(-mH^2 + mZ^2)^2*vT^2) - 
     (16*mt^4*(mW^3 - mW*mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (3*mH^2*mZ^6*vT^2) + (8*mW^6*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(mH^2*mZ^6*vT^2) + 
     (2*(mW - mZ)^2*(mW + mZ)^2*(9*mW^2*mZ^4 - 3*mZ^6 + 
        mH^4*(9*mW^2 - 3*mZ^2) + mH^2*(-20*mW^2*mZ^2 + 6*mZ^4))*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(3*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHD*(((mW - mZ)*(mW + mZ)*(405*mH^4*mt^2*mZ^2*(mW^2 - 8*mZ^2) + 
        mH^2*(mt^2*(40*(1009 - 216*bEvan)*mW^6 + 4*(-7799 + 1080*bEvan)*mW^4*
             mZ^2 + 5*(-4711 + 864*bEvan)*mW^2*mZ^4 + 6480*mZ^6) + 
          384*mW^6*mZ^2*Nc) + 1620*mt^2*mZ^2*
         (-(mW^2*(mW^4 + mW^2*mZ^2 + mZ^4)) + 2*mt^4*(mW^2 + mZ^2)*Nc))*
       kd[pi, ri]*kd[si, ti])/(4860*mH^2*mt^2*mZ^6*vT^2) + 
     (mH^2*(mW - mZ)*(mW + mZ)*(mH^2*(mW^2 - 4*mZ^2) + 
        2*mZ^2*(mW^2 + 2*mZ^2))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/
      (6*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) + 
     ((mW - mZ)*(mW + mZ)*(54*mt^4*mZ^2*(mW^2 + mZ^2) + 
        mH^2*(64*mW^6 - 20*mW^4*mZ^2 - (27*mt^2 + 20*mW^2)*mZ^4))*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(81*mH^2*mZ^6*vT^2) - 
     (mW^4*(mW - mZ)*(mW + mZ)*(mH^2*(84*mW^2 - 7*mZ^2) + 
        9*mZ^2*(mW^2 + mZ^2))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (9*mH^2*mZ^6*vT^2) + (mW^2*(mW - mZ)*(mW + mZ)*
       (162*mZ^8 + 164*mH^4*(mW - mZ)*(mW + mZ)*(2*mW^2 + mZ^2) + 
        mH^2*(-328*mW^4*mZ^2 + 164*mW^2*mZ^4 - 79*mZ^6))*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(162*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*
       vT^2)) + CHWB*((g1bar*mW*(mW - mZ)*(mW + mZ)*
       (-405*mH^6*mt^2*(8*mW^2 + 3*mZ^2) + 
        2*mH^4*(mt^2*(80*(464 - 108*bEvan)*mW^4 + 4*(-12439 + 2160*bEvan)*
             mW^2*mZ^2 + 7695*mZ^4) + 384*mW^4*mZ^2*Nc) + 
        mH^2*(mt^2*(-6480*mW^6 + 160*(-464 + 108*bEvan)*mW^4*mZ^2 + 
            4*(23663 - 4320*bEvan)*mW^2*mZ^4 - 10935*mZ^6) + 
          96*mW^2*(135*mt^6 - 8*mW^2*mZ^4)*Nc) - 1620*mt^2*mZ^2*
         (-4*mW^6 + mZ^6 + mW^2*(-3*mZ^4 + 8*mt^4*Nc)))*kd[pi, ri]*
       kd[si, ti])/(4860*mH^2*mt^2*(mH - mZ)*mZ^6*(mH + mZ)*vT) - 
     (g1bar*mH^2*mW*(mW - mZ)*(mW + mZ)*(12*mW^2*mZ^4 + 
        mH^4*(4*mW^2 + mZ^2) - 3*mH^2*(4*mW^2*mZ^2 + mZ^4))*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(6*mZ^6*(mH^2 - mZ^2)^2*vT) + 
     (g1bar*mW*(mW - mZ)*(mW + mZ)*(8*mW^2*(27*mt^4 + 16*mH^2*mW^2) - 
        mH^2*(27*mt^2 + 92*mW^2)*mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(81*mH^2*mZ^6*vT) - 
     (4*g1bar*mW^3*(mW - mZ)*(mW + mZ)*(3*mW^4 + mH^2*(11*mW^2 - 3*mZ^2))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^6*vT) + 
     (g1bar*mW*(mW - mZ)*(mW + mZ)*(656*mH^6*mW^2*(mW - mZ)*(mW + mZ) + 
        162*mZ^8*(-3*mW^2 + mZ^2) + mH^4*(-1312*mW^4*mZ^2 + 826*mW^2*mZ^4 + 
          81*mZ^6) + mH^2*(656*mW^4*mZ^4 + 424*mW^2*mZ^6 - 297*mZ^8))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(162*mZ^6*(mH^3 - mH*mZ^2)^2*
       vT)))/Pi^2


==> anc/matching/4__RRRR/LVRRuu.txt <==
Cuu[pi, ri, si, ti]/2 + Cuu[si, ti, pi, ri]/2 + 
 (2*(mW - mZ)*(mW + mZ)*CHu[si, ti]*kd[pi, ri])/(3*mZ^2) + 
 (2*(mW - mZ)*(mW + mZ)*CHu[pi, ri]*kd[si, ti])/(3*mZ^2) + 
 (4*CHD*(-mW^4 + mZ^4)*kd[pi, ri]*kd[si, ti])/(9*mZ^4) - 
 (8*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti])/(9*mZ^4*vT^2) + 
 (8*CHWB*g1bar*mW*(-mW^2 + mZ^2)*vT*kd[pi, ri]*kd[si, ti])/(9*mZ^4) + 
 ((g3bar^3*vT*CuG[t, t]*(Nc*kd[pi, ti]*kd[si, ri] - kd[pi, ri]*kd[si, ti]))/
    (96*Sqrt[2]*mt*Nc) + (g3bar^3*vT*CuGDag[t, t]*(Nc*kd[pi, ti]*kd[si, ri] - 
      kd[pi, ri]*kd[si, ti]))/(96*Sqrt[2]*mt*Nc) + 
   (-9*g3bar^2*mH^2*mZ^2*Nc*vT^2*(-40*(-121 + 36*bEvan)*mt^2*
        (mW^2 - mZ^2)^2 + 27*g3bar^2*mZ^4*vT^2)*kd[pi, ti]*kd[si, ri] + 
     (22680*mH^4*mt^2*mZ^2*(mW^2 - mZ^2)^2*Nc + 12960*mt^2*mZ^2*
        (mW^2 - mZ^2)^2*Nc*(2*mW^4 + mZ^4 - 4*mt^4*Nc) + 
       mH^2*(-3072*mW^4*(mW^2*mZ - mZ^3)^2*Nc^2 + 243*g3bar^4*mZ^6*vT^4 - 
         8*mt^2*(mW - mZ)^2*(mW + mZ)^2*((160*(-175 + 36*bEvan)*mW^4 + 
             16*(1399 - 360*bEvan)*mW^2*mZ^2 - 2295*mZ^4)*Nc + 
           45*(-121 + 36*bEvan)*g3bar^2*mZ^2*vT^2)))*kd[pi, ri]*kd[si, ti])/
    (116640*mH^2*mt^2*mZ^6*Nc*vT^4) + (mH^2*(mH^2 - 2*mZ^2)*(mW^2 - mZ^2)^2*
     kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(6*(mH - mZ)*mZ^4*(mH + mZ)*
     vT^4) + CH*(-1/3*((mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti])/mZ^4 - 
     ((mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(3*mZ^4)) - 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqu1[t, t, si, ti]*kd[pi, ri]*
     Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) + 
   (g3bar^2*Cqu8[t, t, si, ti]*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/(192*Nc) + 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cuu[si, ti, t, t]*kd[pi, ri]*
     Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) + 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cuu[t, t, si, ti]*kd[pi, ri]*
     Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) - 
   (g3bar^2*Cqu8[t, t, si, ri]*kd[pi, ti]*Log[\[Mu]W^2/mt^2])/192 - 
   (g3bar^2*Cqu8[t, t, pi, ti]*kd[si, ri]*Log[\[Mu]W^2/mt^2])/192 - 
   ((9*mt^2 - 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cqu1[t, t, pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) + 
   (g3bar^2*Cqu8[t, t, pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(192*Nc) + 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cuu[pi, ri, t, t]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) + 
   ((9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ)*Nc*Cuu[t, t, pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(108*mZ^2*vT^2) + 
   ((mW^2 - mZ^2)^2*(-108*mt^4*mZ^2 + 
      mH^2*(-64*mW^4 + (27*mt^2 + 40*mW^2)*mZ^2))*Nc*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(243*mH^2*mZ^6*vT^4) - 
   (2*(9*mt^2 - 4*mW^2)*(mW^2 - mZ^2)^2*Nc*CHq1[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(81*mZ^4*vT^2) + 
   (2*(9*mt^2 - 4*mW^2)*(mW^2 - mZ^2)^2*Nc*CHq3[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(81*mZ^4*vT^2) + 
   (2*(9*mt^2 + 4*mW^2)*(mW^2 - mZ^2)^2*Nc*CHu[t, t]*kd[pi, ri]*kd[si, ti]*
     Log[\[Mu]W^2/mt^2])/(81*mZ^4*vT^2) + Cuu[si, t, t, ti]*
    ((((-9*g3bar^2)/Nc - (8*(9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ))/
         (mZ^2*vT^2))*kd[pi, ri])/864 + 
     (((9*g3bar^2)/Nc + (8*(9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ))/
         (mZ^2*vT^2))*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/864) + 
   Cuu[t, ti, si, t]*
    ((((-9*g3bar^2)/Nc - (8*(9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ))/
         (mZ^2*vT^2))*kd[pi, ri])/864 + 
     (((9*g3bar^2)/Nc + (8*(9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ))/
         (mZ^2*vT^2))*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/864) + 
   Cuu[si, t, t, ri]*((g3bar^2*kd[pi, ti])/96 - 
     (g3bar^2*kd[pi, ti]*Log[\[Mu]W^2/mt^2])/96) + 
   Cuu[t, ri, si, t]*((g3bar^2*kd[pi, ti])/96 - 
     (g3bar^2*kd[pi, ti]*Log[\[Mu]W^2/mt^2])/96) + 
   Cuu[pi, t, t, ti]*((g3bar^2*kd[si, ri])/96 - 
     (g3bar^2*kd[si, ri]*Log[\[Mu]W^2/mt^2])/96) + 
   Cuu[t, ti, pi, t]*((g3bar^2*kd[si, ri])/96 - 
     (g3bar^2*kd[si, ri]*Log[\[Mu]W^2/mt^2])/96) + 
   Cuu[pi, t, t, ri]*
    ((((-9*g3bar^2)/Nc - (8*(9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ))/
         (mZ^2*vT^2))*kd[si, ti])/864 + 
     (((9*g3bar^2)/Nc + (8*(9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ))/
         (mZ^2*vT^2))*kd[si, ti]*Log[\[Mu]W^2/mt^2])/864) + 
   Cuu[t, ri, pi, t]*
    ((((-9*g3bar^2)/Nc - (8*(9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ))/
         (mZ^2*vT^2))*kd[si, ti])/864 + 
     (((9*g3bar^2)/Nc + (8*(9*mt^2 + 4*mW^2)*(mW - mZ)*(mW + mZ))/
         (mZ^2*vT^2))*kd[si, ti]*Log[\[Mu]W^2/mt^2])/864) + 
   CuW[t, t]*((4*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT^2) + (Sqrt[2]*mt*mW*(16*mW^2 - 5*mZ^2)*(mW^2 - mZ^2)^2*
       Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(27*mZ^6*vT^2)) + 
   CuWDag[t, t]*((4*Sqrt[2]*mW^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT^2) + (Sqrt[2]*mt*mW*(16*mW^2 - 5*mZ^2)*(mW^2 - mZ^2)^2*
       Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(27*mZ^6*vT^2)) + 
   CuH[t, t]*((Sqrt[2]*mt^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (9*mH^2*mZ^4*vT) + (Sqrt[2]*mt^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^4*vT)) + 
   CuHDag[t, t]*((Sqrt[2]*mt^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti])/
      (9*mH^2*mZ^4*vT) + (Sqrt[2]*mt^3*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^4*vT)) + 
   CuB[t, t]*((2*Sqrt[2]*g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*kd[si, ti])/
      (81*mt*mZ^4*vT) - (g1bar*mt*(16*mW^6 - 29*mW^4*mZ^2 + 13*mW^2*mZ^4)*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(27*Sqrt[2]*mZ^6*vT)) + 
   CuBDag[t, t]*((2*Sqrt[2]*g1bar*mW^4*(-mW^2 + mZ^2)*Nc*kd[pi, ri]*
       kd[si, ti])/(81*mt*mZ^4*vT) - 
     (g1bar*mt*(16*mW^6 - 29*mW^4*mZ^2 + 13*mW^2*mZ^4)*Nc*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mt^2])/(27*Sqrt[2]*mZ^6*vT)) + 
   ((mW^3 - mW*mZ^2)^2*(18*mW^2*mZ^2 + mH^2*(84*mW^2 - 7*mZ^2))*kd[pi, ri]*
     kd[si, ti]*Log[\[Mu]W^2/mW^2])/(27*mH^2*mZ^6*vT^4) + 
   CW*((4*mW^3*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti])/(3*mZ^4*vT^3) + 
     (4*mW^3*(mW^2 - mZ^2)^2*(12*mW^2 - mZ^2)*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(3*mZ^6*vT^3)) - 
   ((mW - mZ)^2*(mW + mZ)^2*(99*g3bar^2*mH^2*(mH - mZ)*mZ^2*(mH + mZ)*Nc*vT^2*
       kd[pi, ti]*kd[si, ri] + ((162*mZ^8 + 352*mH^4*mW^2*(-mW^2 + mZ^2) + 
          mH^2*(352*mW^4*mZ^2 - 352*mW^2*mZ^4 - 243*mZ^6))*Nc - 
        99*g3bar^2*mH^2*(mH - mZ)*mZ^2*(mH + mZ)*vT^2)*kd[pi, ri]*kd[si, ti])*
     Log[\[Mu]W^2/mZ^2])/(486*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*Nc*vT^4) + 
   Cuu[pi, ri, si, ti]*(((-15 + 4*bEvan)*(mW^2 - mZ^2)^2)/(18*mZ^2*vT^2) - 
     ((mW^2 - mZ^2)^2*Log[\[Mu]W^2/mZ^2])/(3*mZ^2*vT^2)) + 
   Cuu[si, ti, pi, ri]*(((-15 + 4*bEvan)*(mW^2 - mZ^2)^2)/(18*mZ^2*vT^2) - 
     ((mW^2 - mZ^2)^2*Log[\[Mu]W^2/mZ^2])/(3*mZ^2*vT^2)) + 
   CHu[si, ti]*(((-mW^2 + mZ^2)*(16*(377 - 72*bEvan)*mW^4*Nc + 
        32*(-229 + 36*bEvan)*mW^2*mZ^2*Nc + 1728*mZ^4*Nc + 
        9*(121 - 36*bEvan)*g3bar^2*mZ^2*vT^2)*kd[pi, ri])/
      (3888*mZ^4*Nc*vT^2) + ((-mW^2 + mZ^2)*(-32*mW^4 + 
        (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[pi, ri]*Log[\[Mu]W^2/mt^2])/
      (324*mZ^4*vT^2) + (7*mW^4*(-mW^2 + mZ^2)*kd[pi, ri]*Log[\[Mu]W^2/mW^2])/
      (6*mZ^4*vT^2) - (11*(mW - mZ)*(mW + mZ)*
       (32*mW^2*(mW - mZ)*(mW + mZ)*Nc + 9*g3bar^2*mZ^2*vT^2)*kd[pi, ri]*
       Log[\[Mu]W^2/mZ^2])/(648*mZ^4*Nc*vT^2)) + 
   CHu[si, ri]*(((-121 + 36*bEvan)*g3bar^2*(-mW + mZ)*(mW + mZ)*kd[pi, ti])/
      (432*mZ^2) + (11*g3bar^2*(mW - mZ)*(mW + mZ)*kd[pi, ti]*
       Log[\[Mu]W^2/mZ^2])/(72*mZ^2)) + 
   CHu[pi, ti]*(((-121 + 36*bEvan)*g3bar^2*(-mW + mZ)*(mW + mZ)*kd[si, ri])/
      (432*mZ^2) + (11*g3bar^2*(mW - mZ)*(mW + mZ)*kd[si, ri]*
       Log[\[Mu]W^2/mZ^2])/(72*mZ^2)) + 
   CHu[pi, ri]*(((-mW^2 + mZ^2)*(16*(377 - 72*bEvan)*mW^4*Nc + 
        32*(-229 + 36*bEvan)*mW^2*mZ^2*Nc + 1728*mZ^4*Nc + 
        9*(121 - 36*bEvan)*g3bar^2*mZ^2*vT^2)*kd[si, ti])/
      (3888*mZ^4*Nc*vT^2) + ((-mW^2 + mZ^2)*(-32*mW^4 + 
        (27*mt^2 + 20*mW^2)*mZ^2)*Nc*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (324*mZ^4*vT^2) + (7*mW^4*(-mW^2 + mZ^2)*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (6*mZ^4*vT^2) - (11*(mW - mZ)*(mW + mZ)*
       (32*mW^2*(mW - mZ)*(mW + mZ)*Nc + 9*g3bar^2*mZ^2*vT^2)*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(648*mZ^4*Nc*vT^2)) + 
   CHBox*(((mW^2 - mZ^2)^2*(11*mH^4 - 5*mH^2*mZ^2 + 
        4*(2*mW^4 + mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*kd[si, ti])/
      (18*mH^2*mZ^4*vT^2) + (mH^2*(5*mH^2 - 8*mZ^2)*(mW^2 - mZ^2)^2*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(9*(mH - mZ)*mZ^4*(mH + mZ)*
       vT^2) - (8*mt^4*(mW^2 - mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(9*mH^2*mZ^4*vT^2) + 
     (4*mW^4*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (3*mH^2*mZ^4*vT^2) + ((3*mH^2 - 2*mZ^2)*(mW^2 - mZ^2)^2*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(3*mH^2*(mH - mZ)*(mH + mZ)*vT^2)) + 
   CHW*((2*(mW^3 - mW*mZ^2)^2*(2*mH^6 - 3*mH^4*mZ^2 - 
        mZ^2*(4*mW^4 + 2*mW^2*mZ^2 + 3*mZ^4 - 8*mt^4*Nc) + 
        2*mH^2*(2*mW^4 + mW^2*mZ^2 + 3*mZ^4 - 4*mt^4*Nc))*kd[pi, ri]*
       kd[si, ti])/(9*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) + 
     (4*mH^2*mW^2*(mW^2 - mZ^2)^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(9*mZ^6*(-mH^2 + mZ^2)^2*vT^2) - 
     (16*mt^4*(mW^3 - mW*mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (9*mH^2*mZ^6*vT^2) + (4*mW^4*(2*mW^6 - 3*mW^4*mZ^2 + mZ^6)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^6*vT^2) + 
     (2*(mW^3 - mW*mZ^2)^2*(9*mH^4 - 20*mH^2*mZ^2 + 9*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mZ^2])/(9*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHB*((2*(mW^2 - mZ^2)^2*(-2*mH^6*mW^2 + 3*mH^4*mW^2*mZ^2 + 
        mH^2*(-4*mW^6 + mZ^6 + mW^2*(-6*mZ^4 + 8*mt^4*Nc)) - 
        mZ^2*(-4*mW^6 + mZ^6 + mW^2*(-3*mZ^4 + 8*mt^4*Nc)))*kd[pi, ri]*
       kd[si, ti])/(9*mH^2*(mH - mZ)*mZ^6*(mH + mZ)*vT^2) - 
     (4*mH^2*mW^2*(mW^2 - mZ^2)^2*(mH^4 - 3*mH^2*mZ^2 + 3*mZ^4)*kd[pi, ri]*
       kd[si, ti]*Log[\[Mu]W^2/mH^2])/(9*mZ^6*(-mH^2 + mZ^2)^2*vT^2) + 
     (16*mt^4*(mW^3 - mW*mZ^2)^2*Nc*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/
      (9*mH^2*mZ^6*vT^2) - (8*mW^6*(mW^2 - mZ^2)^2*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mW^2])/(3*mH^2*mZ^6*vT^2) + 
     (2*(mW^2 - mZ^2)^2*(-9*mW^2*mZ^4 + 3*mZ^6 + 3*mH^4*(-3*mW^2 + mZ^2) + 
        mH^2*(20*mW^2*mZ^2 - 6*mZ^4))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mZ^2])/(9*mH^2*mZ^2*(mH^2 - mZ^2)^2*vT^2)) + 
   CHD*(((mW - mZ)*(mW + mZ)*(45*(-121 + 36*bEvan)*g3bar^2*mH^2*mt^2*mZ^2*
         (mW^2 + mZ^2)*Nc*vT^2*kd[pi, ti]*kd[si, ri] + 
        (-810*mH^4*mt^2*mZ^2*(mW^2 - 8*mZ^2)*Nc + 3240*mt^2*mZ^2*Nc*
           (mW^2*(mW^4 + mW^2*mZ^2 + mZ^4) - 2*mt^4*(mW^2 + mZ^2)*Nc) + 
          mH^2*(-768*mW^6*mZ^2*Nc^2 + mt^2*(2*(160*(175 - 36*bEvan)*mW^6 + 
                64*(-131 + 45*bEvan)*mW^4*mZ^2 + 5*(-3205 + 576*bEvan)*mW^2*
                 mZ^4 + 4320*mZ^6)*Nc - 45*(-121 + 36*bEvan)*g3bar^2*mZ^2*(
                mW^2 + mZ^2)*vT^2)))*kd[pi, ri]*kd[si, ti]))/
      (29160*mH^2*mt^2*mZ^6*Nc*vT^2) - (mH^2*(mW - mZ)*(mW + mZ)*
       (mH^2*(mW^2 - 4*mZ^2) + 2*mZ^2*(mW^2 + 2*mZ^2))*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mH^2])/(18*(mH - mZ)*mZ^4*(mH + mZ)*vT^2) - 
     ((mW - mZ)*(mW + mZ)*(54*mt^4*mZ^2*(mW^2 + mZ^2) + 
        mH^2*(64*mW^6 - 20*mW^4*mZ^2 - (27*mt^2 + 20*mW^2)*mZ^4))*Nc*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mt^2])/(243*mH^2*mZ^6*vT^2) + 
     (mW^4*(mW - mZ)*(mW + mZ)*(mH^2*(84*mW^2 - 7*mZ^2) + 
        9*mZ^2*(mW^2 + mZ^2))*kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/
      (27*mH^2*mZ^6*vT^2) + ((-mW^2 + mZ^2)*(99*g3bar^2*mH^2*(mH - mZ)*mZ^2*
         (mH + mZ)*(mW^2 + mZ^2)*Nc*vT^2*kd[pi, ti]*kd[si, ri] + 
        (2*mW^2*(162*mZ^8 + 176*mH^4*(-2*mW^4 + mW^2*mZ^2 + mZ^4) + 
            mH^2*(352*mW^4*mZ^2 - 176*mW^2*mZ^4 - 419*mZ^6))*Nc - 
          99*g3bar^2*mH^2*(mH - mZ)*mZ^2*(mH + mZ)*(mW^2 + mZ^2)*vT^2)*
         kd[pi, ri]*kd[si, ti])*Log[\[Mu]W^2/mZ^2])/(972*mH^2*(mH - mZ)*mZ^6*
       (mH + mZ)*Nc*vT^2)) + 
   CHWB*((g1bar*mW*(mW - mZ)*(mW + mZ)*(45*(-121 + 36*bEvan)*g3bar^2*mH^2*
         mt^2*(mH - mZ)*mZ^2*(mH + mZ)*Nc*vT^2*kd[pi, ti]*kd[si, ri] + 
        (405*mH^6*mt^2*(8*mW^2 + 3*mZ^2)*Nc + 1620*mt^2*mZ^2*Nc*
           (-4*mW^6 + mZ^6 + mW^2*(-3*mZ^4 + 8*mt^4*Nc)) + 
          mH^2*(Nc*(mt^2*(6480*mW^6 + 80*(-781 + 144*bEvan)*mW^4*mZ^2 + 
                4*(15917 - 2880*bEvan)*mW^2*mZ^4 - 10665*mZ^6) + 
              96*mW^2*(-135*mt^6 + 8*mW^2*mZ^4)*Nc) + 45*(-121 + 36*bEvan)*
             g3bar^2*mt^2*mZ^4*vT^2) + mH^4*(-768*mW^4*mZ^2*Nc^2 + 
            mt^2*(80*(781 - 144*bEvan)*mW^4*Nc + 8*(-7351 + 1440*bEvan)*mW^
                2*mZ^2*Nc + 6210*mZ^4*Nc + 45*(121 - 36*bEvan)*g3bar^2*mZ^
                2*vT^2)))*kd[pi, ri]*kd[si, ti]))/(14580*mH^2*mt^2*(mH - mZ)*
       mZ^6*(mH + mZ)*Nc*vT) + (g1bar*mH^2*mW*(mW - mZ)*(mW + mZ)*
       (12*mW^2*mZ^4 + mH^4*(4*mW^2 + mZ^2) - 3*mH^2*(4*mW^2*mZ^2 + mZ^4))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mH^2])/(18*mZ^6*(mH^2 - mZ^2)^2*
       vT) - (g1bar*mW*(mW - mZ)*(mW + mZ)*(8*mW^2*(27*mt^4 + 16*mH^2*mW^2) - 
        mH^2*(27*mt^2 + 92*mW^2)*mZ^2)*Nc*kd[pi, ri]*kd[si, ti]*
       Log[\[Mu]W^2/mt^2])/(243*mH^2*mZ^6*vT) + 
     (4*g1bar*mW^3*(mW - mZ)*(mW + mZ)*(3*mW^4 + mH^2*(11*mW^2 - 3*mZ^2))*
       kd[pi, ri]*kd[si, ti]*Log[\[Mu]W^2/mW^2])/(9*mH^2*mZ^6*vT) + 
     (g1bar*mW*(mW - mZ)*(mW + mZ)*(-99*g3bar^2*mZ^2*(mH^3 - mH*mZ^2)^2*Nc*
         vT^2*kd[pi, ti]*kd[si, ri] + 
        ((704*mH^6*mW^2*(mW - mZ)*(mW + mZ) - 162*mZ^8*(-3*mW^2 + mZ^2) + 
            mH^4*(-1408*mW^4*mZ^2 + 1894*mW^2*mZ^4 - 81*mZ^6) + 
            mH^2*(704*mW^4*mZ^4 - 1784*mW^2*mZ^6 + 297*mZ^8))*Nc + 
          99*g3bar^2*mZ^2*(mH^3 - mH*mZ^2)^2*vT^2)*kd[pi, ri]*kd[si, ti])*
       Log[\[Mu]W^2/mZ^2])/(486*mZ^6*(mH^3 - mH*mZ^2)^2*Nc*vT)))/Pi^2

